Structure-mining: screening structure models by automated fitting to the atomic pair distribution function over large numbers of models

A new approach is presented to obtain candidate structures from atomic pair distribution function (PDF) data in a highly automated way. It fetches, from web-based structural databases, all the structures meeting the experimenter's search criteria and performs structure refinements on them without human intervention. It supports both x-ray and neutron PDFs. Tests on various material systems show the effectiveness and robustness of the algorithm in finding the correct atomic crystal structure. It works on crystalline and nanocrystalline materials including complex oxide nanoparticles and nanowires, low-symmetry and locally distorted structures, and complicated doped and magnetic materials. This approach could greatly reduce the traditional structure searching work and enable the possibility of high-throughput real-time auto analysis PDF experiments in the future.

==> anc/BaKZnMnAs_heuristic2_2_BaZnAs_COD.csv <==
,rw,formula,space_group,As_Uiso_r,Ba_Uiso_r,Zn_Uiso_r,a_i,a_r,b_i,b_r,c_i,c_r,db_id,ref
5,0.817112737,As8 Ba4 Zn8,Pnma,0.018317161,0.040522519,0.000812599,4.246,4.142801544,10.01,10.04016196,10.91,11.00674525,7221354,"@article{cif-reference-0,
    author = ""Kluefers, P. and Mewis, A."",
    title = ""  Zur Struktur der Verbindungen Ba Zn2 P2 und Ba Zn2 As2"",
    journal = "" Zeitschrift fuer Naturforschung, Teil B. Anorganische Chemie, Organische  Chemie (33,1978-41,1986)"",
    volume = ""33"",
    year = ""1978"",
    pages = ""151--155""
}
"
4,0.923009418,As8 Ba8 Zn4,Ibam,2.17E-05,0.078683534,0.000277393,6.541,6.781229211,6.878,6.846836713,13.399,13.60234389,4315625,"@article{cif-reference-0,
    author = ""Bayrammurad Saparov and Svilen Bobev"",
    title = ""  Isolated \\infty1[ZnPn2]4- Chains in the Zintl Phases Ba2ZnPn2 (Pn = As,  Sb, Bi) - Synthesis, Structure, and Bonding"",
    journal = ""Inorganic Chemistry"",
    volume = ""49"",
    year = ""2010"",
    pages = ""5173--5179""
}
"

==> anc/BaKZnMnAs_heuristic2_2_BaZnAs_MPD.csv <==
,rw,formula,space_group,As_Uiso_r,Ba_Uiso_r,Zn_Uiso_r,a_i,a_r,b_i,b_r,beta_i,beta_r,c_i,c_r,db_id,ref
1,0.23512308000548107,As2 Ba1 Zn2,I4/mmm,0.0060141279704688305,0.017506006395082818,0.01669808861300846,4.16520305,4.13400419724402,,,,,13.66918033,13.469508582298085,mp-570198,"@article{Hellmann2007,
    author = ""Hellmann, A. and Loehken, A. and Wurth, A. and Mewis, A."",
    title = ""Neue Arsenide mit Th Cr2 Si2- oder einer damit verwandten Struktur: Die Verbindungen A Rh2 As2 (A: Eu,Sr,Ba) und Ba Zn2 As2"",
    journal = ""Zeitschrift fuer Naturforschung, B: Chemical Sciences"",
    year = ""2007"",
    volume = ""62"",
    pages = ""155-161"",
    ASTM_id = ""ZNBSEN""
}
"
0,0.8170194488144146,As8 Ba4 Zn8,Pnma,0.04444628615016372,0.05842572801915148,0.0043333522776147874,4.2981159,4.153696070032174,10.14279464,9.831019643918594,,,11.01366506,10.958402661594373,mp-7427,"@article{Kluefers1978,
    author = ""Kluefers, P. and Mewis, A."",
    title = ""Zur Struktur der Verbindungen Ba Zn2 P2 und Ba Zn2 As2"",
    journal = ""Zeitschrift fuer Naturforschung, Teil B. Anorganische Chemie, Organische Chemie (33,1978-41,1986)"",
    year = ""1978"",
    volume = ""33"",
    pages = ""151-155"",
    ASTM_id = ""ZNBAD2""
}
"
2,0.9046248953011726,As4 Ba4 Zn2,Ibam,0.03146468529369753,0.08163250841940746,7.356225990330016e-05,6.64529441,6.691082220214012,6.97272374,7.121357749978075,,,13.58032412,13.456965447693332,mp-1078636,"@article{Saparov2010,
    author = ""Saparov, B. and Bobev, S."",
    title = ""Isolated infinite 1[Zn Pn2](4-) chains in the Zintl phases Ba2 Zn Pn2 (Pn = As, Sb, Bi) - Synthesis, structure, and bonding"",
    journal = ""Inorganic Chemistry"",
    year = ""2010"",
    volume = ""49"",
    pages = ""5173-5179"",
    ASTM_id = ""INOCAJ""
}
"
3,0.9996430587653984,As4 Ba3 Zn2,C2/m,0.004612623253506804,0.00565177212592446,3.5316903845541704e-05,17.0782399,15.893096801307564,4.54133019,4.516447441074934,113.10385437,113.34046824556083,7.31797609,7.0298853436461535,mp-1079622,"@article{Wang2013,
    author = ""Wang, Jian and Xia, Sheng-Qing and Tao, Xu-Tang"",
    title = ""Syntheses, crystal structure and physical properties of new Zintl phases Ba3 T2 As4 (T = Zn, Cd)"",
    journal = ""Journal of Solid State Chemistry"",
    year = ""2013"",
    volume = ""198"",
    pages = ""6-9"",
    ASTM_id = ""JSSCBI""
}
"


==> anc/BaKZnMnAs_heuristic4_1_BaZnAsXX_MPD.csv <==
,rw,formula,space_group,As_Uiso_r,Ba_Uiso_r,H_Uiso_r,Mn_Uiso_r,O_Uiso_r,Zn_Uiso_r,a_i,a_r,b_i,b_r,beta_i,beta_r,c_i,c_r,db_id,ref
1,0.9067419478107516,As2 Ba2 Mn1 O2 Zn2,I4/mmm,0.008558868582143414,0.00019214713263923327,,0.155163404790579,0.07502247057969548,0.007929946453301667,4.28931987,4.2110233080218755,,,,,19.76117599,20.692722003749676,mp-19045,"@article{Ozawa1998,
    author = ""Ozawa, T. and Olmstead, M.M. and Brock, S.L. and Kauzlarich, S.M. and Young, D.M."",
    title = ""Synthesis and characterization of a new compound with alternating (Mn O2)(2-) and (Zn2 As2)(2-) layers : Ba2 Mn Zn2 As2 O2"",
    journal = ""Chemistry of Materials"",
    year = ""1998"",
    volume = ""10"",
    pages = ""392-396"",
    ASTM_id = ""CMATEX""
}
"
0,0.9485078972885871,As12 Ba4 H4 O44 Zn8,P2_1/c,0.01019566677301921,0.04014518294951613,0.07900797037452675,,0.009780975547903087,1.2516480795899696e-05,10.08254858,10.137497989176884,8.3555989,8.330452768159617,95.22737008,98.86319950475436,12.04543348,11.762400054357904,mp-758313,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"


==> anc/BaKZnMnAs_heuristic4_2_BaZnAsX_COD.csv <==
,rw,formula,space_group,As_Uiso_r,Ba_Uiso_r,Cu_Uiso_r,O_Uiso_r,Zn_Uiso_r,a_i,a_r,b_i,b_r,beta_i,beta_r,c_i,c_r,db_id,ref
6,0.897196431,As12 Ba4 Cu3.792 Zn12.208,Cmcm,0.002259011,3.06E-05,0.000401313,,0.034267757,4.2277,4.178557543,12.97,12.88516884,,,12.0118,11.56938767,4313666,"@article{cif-reference-0,
    author = ""Tadashi C. Ozawa and Susan M. Kauzlarich"",
    title = ""  NaCl/KCl Flux Single Crystal Growth and Crystal Structure of the New  Quaternary Mixed-Metal Pnictide: BaCuZn3As3"",
    journal = ""Inorganic Chemistry"",
    volume = ""42"",
    year = ""2003"",
    pages = ""3183--3186""
}
"
7,0.931136847,As8 Ba4 O32 Zn8,P2_1/c,0.004242642,2.50E-06,,0.011367159,0.005859478,8.8083,8.580419363,9.9821,10.08243108,91.465,91.74978558,9.4089,9.376273598,9004481,"@article{cif-reference-0,
    author = ""Lucas, F. and Elfakir, A. and Wallez, G. and Quarton, M."",
    title = ""  Synthesis and rietveld refinement of new phosphate and arsenate analogues of  paracelsian  Sample: Ba(ZnAsO4)2"",
    journal = ""The Canadian Mineralogist"",
    volume = ""36"",
    year = ""1998"",
    pages = ""1045--1051""
}
"
5,0.98625407,As8 Ba4 O28 Zn4,P2_1/c,0.023753338,-0.000548549,,0.001942088,0.040524594,5.626,5.303590209,8.557,8.650187303,112.8939931,108.2611626,14.45573286,14.08998394,2219248,"@article{cif-reference-0,
    author = ""Dordevi\'c, Tamara"",
    title = ""  Barium zinc diarsenate"",
    journal = ""Acta Crystallographica Section E"",
    volume = ""64"",
    year = ""2008"",
    pages = ""i57--""
}
"

==> anc/BaKZnMnAs_heuristic4_2_BaZnAsX_MPD.csv <==
,rw,formula,space_group,As_Uiso_r,Ba_Uiso_r,Cu_Uiso_r,F_Uiso_r,O_Uiso_r,Zn_Uiso_r,a_i,a_r,b_i,b_r,beta_i,beta_r,c_i,c_r,db_id,ref
2,0.6878297722779491,As2 Ba2 O2 Zn3,I4/mmm,0.013391769650682131,0.007851035283937111,,,0.7075464712242739,0.009752429053763058,4.22444912,4.13565256566059,,,,,20.1429199,21.219030758916997,mp-14769,"@article{Brock1994,
    author = ""Brock, S.L. and Kauzlarich, S.M."",
    title = ""A2Zn3As2O2 (A=Ba, Sr): A rare example of square planar zinc"",
    journal = ""Inorganic Chemistry"",
    year = ""1994"",
    volume = ""33"",
    pages = ""2491-2492"",
    ASTM_id = ""INOCAJ""
}
"
0,0.9034674178689125,As6 Ba2 Cu4 Zn4,Cmcm,0.008574866423669713,-3.247776319916613e-05,0.004578544972733598,,,0.04636068843773172,4.20997843,4.141253408651212,12.75114453,12.936352070636087,,,12.18305563,11.516968295446834,mp-1214271,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
1,0.9586989497398164,As2 Ba2 F2 Zn2,P4/nmm,0.01468763046646614,0.017173162697758558,,0.004567827625480835,,0.00014215490425758517,4.29923258,4.377979252270901,,,,,9.6216941,9.888290084797822,mp-1079320,"@article{Charkin2014,
    author = ""Charkin, Dmitri O. and Urmanov, Arthur V. and Plokhikh, Igor V. and Korshunov, Alexander D. and Kuznetsov, Alexey N. and Kazakov, Sergey M."",
    title = ""Synthesis and crystal structures of novel La O Ag S - type alkaline earth - zinc, manganese, and cadmium fluoride pnictides"",
    journal = ""Journal of Alloys and Compounds"",
    year = ""2014"",
    volume = ""585"",
    pages = ""644-649"",
    ASTM_id = ""JALCEU""
}
"
4,0.9797814629258741,As8 Ba4 O32 Zn8,P2_1/c,0.02490171708525969,6.0376788317842235e-06,,,0.00265614600137227,4.1083441934974285e-05,8.96502983,9.222585672479912,10.19962395,10.052425907338012,91.41853363,84.0132447546467,9.5873928,9.610091816708785,mp-15739,"@article{Lucas1998,
    author = ""Lucas, F. and Elfakir, A. and Wallez, G. and Quarton, M. and Lagache, M."",
    title = ""Synthesis and Rietveld refinement of new phosphate and arsenate analogues of paracelsian"",
    journal = ""Canadian Mineralogist"",
    year = ""1998"",
    volume = ""36"",
    pages = ""1045-1051"",
    ASTM_id = ""CAMIA6""
}
"
3,0.9969517956039996,As8 Ba4 O28 Zn4,P2_1/c,2.4190367381495438e-05,0.0044490135925611225,,,0.00563852561838904,5.251464581792901e-05,5.74581761,5.77392177175789,8.69105636,9.051961425880137,112.77502198,120.36502130119858,14.74737312,14.23471443004419,mp-554083,"@article{Dordevic2008,
    author = ""Dordevic, T."",
    title = ""Barium zinc diarsenate"",
    journal = ""Acta Crystallographica, Section E. Structure Reports Online"",
    year = ""2008"",
    volume = ""64"",
    pages = ""i57-i57"",
    ASTM_id = ""ACSEBH""
}
"


==> anc/BaTiO3_heuristic1_COD.csv <==
,rw,formula,space_group,Ba_Uiso_r,O_Uiso_r,Ti_Uiso_r,a_i,a_r,b_i,b_r,c_i,c_r,db_id,ref
20,0.14330775521588804,Ba2 O6 Ti2,Amm2,0.0020846054255514016,0.01806247268327458,0.008006147481968777,5.6745,5.67270944056494,5.6946,5.762976656024244,3.9828,3.990934218040412,9014492,"@article{cif-reference-0,
    author = ""Kwei, G. H. and Lawson, A. C. and Billinge, S. J. L. and Cheong, S. W."",
    title = ""  Structures of the ferroelectric phases of barium titanate  Note: T = 190 K"",
    journal = ""Journal of Physical Chemistry"",
    volume = ""97"",
    year = ""1993"",
    pages = ""2368--2377""
}
"
21,0.1444250195738292,Ba2 O6 Ti2,Amm2,0.002026586567077632,0.017802536990134444,0.008683599197597314,5.671,5.671747039650801,5.6904,5.763678631185447,3.9806,3.990739892075705,9014627,"@article{cif-reference-0,
    author = ""Kwei, G. H. and Lawson, A. C. and Billinge, S. J. L. and Cheong, S. W."",
    title = ""  Structures of the ferroelectric phases of barium titanate  Note: T = 210 K"",
    journal = ""Journal of Physical Chemistry"",
    volume = ""97"",
    year = ""1993"",
    pages = ""2368--2377""
}
"
22,0.14531594246929516,Ba2 O6 Ti2,Amm2,0.001998509266227519,0.017464909738843164,0.009089169706672914,5.6738,5.671210108462011,5.6903,5.764007771618642,3.9855,3.9906149345837174,9014645,"@article{cif-reference-0,
    author = ""Kwei, G. H. and Lawson, A. C. and Billinge, S. J. L. and Cheong, S. W."",
    title = ""  Structures of the ferroelectric phases of barium titanate  Note: T = 250 K"",
    journal = ""Journal of Physical Chemistry"",
    volume = ""97"",
    year = ""1993"",
    pages = ""2368--2377""
}
"
26,0.14643276428905033,Ba2 O6 Ti2,Amm2,0.0019727442578548176,0.016756445287630012,0.009420440518699556,5.669,5.670453745335112,5.682,5.764046131058599,3.99,3.990753692310018,9014774,"@article{cif-reference-0,
    author = ""Shirane, G. and Danner, H. and Pepinsky, R."",
    title = ""  Neutron diffraction study of orthorhombic BaTiO3  Note: orthorhombic structure"",
    journal = ""Physical Review"",
    volume = ""105"",
    year = ""1957"",
    pages = ""856--860""
}
"
30,0.14812089336413076,Ba2 O6 Ti2,Amm2,0.0019567189051495374,0.01786983378262925,0.009977803939481207,5.6741,5.670315955605817,5.6916,5.764467162697073,3.9841,3.990483140015397,9016084,"@article{cif-reference-0,
    author = ""Kwei, G. H. and Lawson, A. C. and Billinge, S. J. L. and Cheong, S. W."",
    title = ""  Structures of the ferroelectric phases of barium titanate  Note: T = 230 K"",
    journal = ""Journal of Physical Chemistry"",
    volume = ""97"",
    year = ""1993"",
    pages = ""2368--2377""
}
"
33,0.1513429733949298,Ba2 O6 Ti2,Amm2,0.0025348981733005565,0.006988789675646605,0.00826281705724823,5.6751,5.677199541515854,5.6901,5.753766982065979,3.9874,3.990147200598718,9016638,"@article{cif-reference-0,
    author = ""Kwei, G. H. and Lawson, A. C. and Billinge, S. J. L. and Cheong, S. W."",
    title = ""  Structures of the ferroelectric phases of barium titanate  Note: T = 270 K"",
    journal = ""Journal of Physical Chemistry"",
    volume = ""97"",
    year = ""1993"",
    pages = ""2368--2377""
}
"
2,0.15584689601778126,Ba1 O3 Ti1,P4mm,0.002734826883983844,0.01157059621359712,0.006420891030274677,3.9905,4.003656331184216,,,4.0412,4.069884937967024,1513252,"@article{cif-reference-0,
    author = ""Yasuda, Nobuhiro and Murayama, Haruno and Fukuyama, Yoshimitsu and Kim, Jungeun and Kimura, Shigeru and Toriumi, Koshiro and Tanaka, Yoshihito and Moritomo, Yutaka and Kuroiwa, Yoshihiro and Kato, Kenichi and Tanaka, Hitoshi and Takata, Masaki"",
    title = ""  X-ray diffractometry for the structure determination of a submicrometre  single powder grain"",
    journal = ""Journal of Synchrotron Radiation"",
    volume = ""16"",
    year = ""2009"",
    pages = ""352--357""
}
"
8,0.16194155940570798,Ba1 O3 Ti1,P4mm,0.0026336578066928035,0.016225936063225897,0.008579335764677797,3.9998,4.003515755293984,,,4.018,4.070091678778029,2100858,"@article{cif-reference-0,
    author = ""Buttner, R. H. and Maslen, E. N."",
    title = ""  Structural parameters and electron difference density in BaTiO\textasciitilde 3\textasciitilde"",
    journal = ""Acta Crystallographica Section B"",
    volume = ""48"",
    year = ""1992"",
    pages = ""764--769""
}
"
0,0.1619415594068301,Ba1 O3 Ti1,P4mm,0.002633658912694519,0.016225924585653487,0.00857932912670441,3.9999,4.003515759474993,,,4.017,4.070091674725452,1507756,"@article{cif-reference-0,
    author = ""Natheer B. Mahmood and Emad K. Al-Shakarchi"",
    title = ""  Three Techniques Used to Produce BaTiO3 Fine Powder"",
    journal = ""Journal of Modern Physics"",
    volume = ""2"",
    year = ""2011"",
    pages = ""1420--1428""
}
"
31,0.16302830877845148,Ba1 O3 Ti1,R3m,0.002704064725895757,0.016278395682207368,0.007617737030121348,5.65473322,5.662531253210617,,,6.95518048,7.046826801897362,9016152,"@article{cif-reference-0,
    author = ""Kwei, G. H. and Lawson, A. C. and Billinge, S. J. L. and Cheong, S. W."",
    title = ""  Structures of the ferroelectric phases of barium titanate  Note: T = 70 K"",
    journal = ""Journal of Physical Chemistry"",
    volume = ""97"",
    year = ""1993"",
    pages = ""2368--2377""
}
"
29,0.16308631953559605,Ba2 O6 Ti2,Amm2,0.002827475724782123,0.002921018709432662,0.005436688122886951,5.6214,5.632921442735852,5.6386,5.6992790861058165,4.0094,4.059430890462571,9015715,"@article{cif-reference-0,
    author = ""Xiao, C. J. and Jin, C. Q. and Wang, X. H."",
    title = ""  Crystal structure of dense nanocrystalline BaTiO3 ceramics  Note: phase O (orthorhombic)"",
    journal = ""Materials Chemistry and Physics"",
    volume = ""111"",
    year = ""2008"",
    pages = ""209--212""
}
"
28,0.16312037216204464,Ba1 O3 Ti1,R3m,0.0026994186399838904,0.016083119540411223,0.007675013273596187,5.65404154,5.662460722441426,,,6.95324047,7.046899582981303,9015616,"@article{cif-reference-0,
    author = ""Kwei, G. H. and Lawson, A. C. and Billinge, S. J. L. and Cheong, S. W."",
    title = ""  Structures of the ferroelectric phases of barium titanate  Note: T = 40 K"",
    journal = ""Journal of Physical Chemistry"",
    volume = ""97"",
    year = ""1993"",
    pages = ""2368--2377""
}
"
27,0.16340521561567262,Ba1 O3 Ti1,R3m,0.00268105794995303,0.015974548168742112,0.00788689136036789,5.65453584,5.662261457017981,,,6.95384834,7.047124414616443,9015236,"@article{cif-reference-0,
    author = ""Kwei, G. H. and Lawson, A. C. and Billinge, S. J. L. and Cheong, S. W."",
    title = ""  Structures of the ferroelectric phases of barium titanate  Note: T = 130 K"",
    journal = ""Journal of Physical Chemistry"",
    volume = ""97"",
    year = ""1993"",
    pages = ""2368--2377""
}
"
25,0.16384386011516214,Ba1 O3 Ti1,R3m,0.0026634612751385536,0.015967652240637138,0.008148619766231489,5.65533424,5.662051854389434,,,6.95319604,7.047335302479542,9014756,"@article{cif-reference-0,
    author = ""Kwei, G. H. and Lawson, A. C. and Billinge, S. J. L. and Cheong, S. W."",
    title = ""  Structures of the ferroelectric phases of barium titanate  Note: T = 170 K"",
    journal = ""Journal of Physical Chemistry"",
    volume = ""97"",
    year = ""1993"",
    pages = ""2368--2377""
}
"
17,0.16393363271811598,Ba1 O3 Ti1,R3m,0.0026490165434089144,0.015838232992154748,0.008251405735450832,5.65729705,5.661922628179638,,,6.95669911,7.047481418460576,9014179,"@article{cif-reference-0,
    author = ""Kwei, G. H. and Lawson, A. C. and Billinge, S. J. L. and Cheong, S. W."",
    title = ""  Structures of the ferroelectric phases of barium titanate  Note: T = 150 K"",
    journal = ""Journal of Physical Chemistry"",
    volume = ""97"",
    year = ""1993"",
    pages = ""2368--2377""
}
"
24,0.16431769203621735,Ba1 O3 Ti1,R3m,0.0026299216983622716,0.015252579403257275,0.008431127809194632,5.65398486,5.661679371482958,,,6.95389692,7.047660814685925,9014743,"@article{cif-reference-0,
    author = ""Kwei, G. H. and Lawson, A. C. and Billinge, S. J. L. and Cheong, S. W."",
    title = ""  Structures of the ferroelectric phases of barium titanate  Note: T = 15 K"",
    journal = ""Journal of Physical Chemistry"",
    volume = ""97"",
    year = ""1993"",
    pages = ""2368--2377""
}
"
16,0.16438194497877026,Ba1 O3 Ti1,R3m,0.002639289826652678,0.01566676942093859,0.0084490624886011,5.65576516,5.661762691772538,,,6.95318112,7.047592869650473,9014074,"@article{cif-reference-0,
    author = ""Kwei, G. H. and Lawson, A. C. and Billinge, S. J. L. and Cheong, S. W."",
    title = ""  Structures of the ferroelectric phases of barium titanate  Note: T = 180 K"",
    journal = ""Journal of Physical Chemistry"",
    volume = ""97"",
    year = ""1993"",
    pages = ""2368--2377""
}
"
18,0.16481954873761012,Ba1 O3 Ti1,R3m,0.002613794895791315,0.015018605561363354,0.008651551890728337,5.65403433,5.661467699625066,,,6.95377623,7.0477951325141595,9014230,"@article{cif-reference-0,
    author = ""Kwei, G. H. and Lawson, A. C. and Billinge, S. J. L. and Cheong, S. W."",
    title = ""  Structures of the ferroelectric phases of barium titanate  Note: T = 20 K"",
    journal = ""Journal of Physical Chemistry"",
    volume = ""97"",
    year = ""1993"",
    pages = ""2368--2377""
}
"
32,0.1658655869134823,Ba1 O3 Ti1,R3m,0.00259901961184381,0.014932452754624301,0.009054969876661984,5.65468373,5.661193814004149,,,6.95530118,7.0479013371472226,9016624,"@article{cif-reference-0,
    author = ""Kwei, G. H. and Lawson, A. C. and Billinge, S. J. L. and Cheong, S. W."",
    title = ""  Structures of the ferroelectric phases of barium titanate  Note: T = 100 K"",
    journal = ""Journal of Physical Chemistry"",
    volume = ""97"",
    year = ""1993"",
    pages = ""2368--2377""
}
"
3,0.16592803951120824,Ba1 O3 Ti1,P4mm,0.0026104438715946455,0.015074422166092649,0.009551884617528228,3.9915,4.003174036034904,,,4.025,4.069824210675946,1525437,"@article{cif-reference-0,
    author = ""Waesche, R. and Denner, W. and Schulz, H."",
    title = ""  Influence of high hydrostatic pressure on the crystal structure of barium  titanate ( Ba Ti O3 )"",
    journal = ""Materials Research Bulletin"",
    volume = ""16"",
    year = ""1981"",
    pages = ""497--500""
}
"
9,0.16633247524738157,Ba1 O3 Ti1,P4mm,0.0026157730814956666,0.015757657007136713,0.009674930700279178,3.9998,4.003213744805727,,,4.018,4.069851101777624,2100859,"@article{cif-reference-0,
    author = ""Buttner, R. H. and Maslen, E. N."",
    title = ""  Structural parameters and electron difference density in BaTiO\textasciitilde 3\textasciitilde"",
    journal = ""Acta Crystallographica Section B"",
    volume = ""48"",
    year = ""1992"",
    pages = ""764--769""
}
"
4,0.16793322039721784,Ba1 O3 Ti1,Pmm2,0.0024853223148835085,0.015098462255215585,0.00947529896449557,3.98,3.9916037116036054,4.01,4.014869303079972,4.02,4.068832746566574,1540757,"@article{cif-reference-0,
    author = ""Zeng, L. and Jiang, Y."",
    title = ""  X-ray diffraction study of orthorhombic barium titanate"",
    journal = ""Beijing Gongye Daxue Xuebao"",
    volume = ""17"",
    year = ""1991"",
    pages = ""32--37""
}
"
23,0.16942322965551718,Ba1 O3 Ti1,P4mm,0.00262544109596792,0.016342792912459072,0.010339462328215837,3.9988,4.003146870219341,,,4.0222,4.069509240577658,9014668,"@article{cif-reference-0,
    author = ""Xiao, C. J. and Jin, C. Q. and Wang, X. H."",
    title = ""  Crystal structure of dense nanocrystalline BaTiO3 ceramics  Note: phase T (tetragonal)"",
    journal = ""Materials Chemistry and Physics"",
    volume = ""111"",
    year = ""2008"",
    pages = ""209--212""
}
"
11,0.17018999727173167,Ba1 O3 Ti1,P4/mmm,0.0026425978806183027,0.017426355292230036,0.010542433328224889,3.9998,4.003186554043547,,,4.018,4.0696054305156935,2100861,"@article{cif-reference-0,
    author = ""Buttner, R. H. and Maslen, E. N."",
    title = ""  Structural parameters and electron difference density in BaTiO\textasciitilde 3\textasciitilde"",
    journal = ""Acta Crystallographica Section B"",
    volume = ""48"",
    year = ""1992"",
    pages = ""764--769""
}
"
10,0.17018999727173167,Ba1 O3 Ti1,P4/mmm,0.0026425978806183027,0.017426355292230036,0.010542433328224889,3.9998,4.003186554043547,,,4.018,4.0696054305156935,2100860,"@article{cif-reference-0,
    author = ""Buttner, R. H. and Maslen, E. N."",
    title = ""  Structural parameters and electron difference density in BaTiO\textasciitilde 3\textasciitilde"",
    journal = ""Acta Crystallographica Section B"",
    volume = ""48"",
    year = ""1992"",
    pages = ""764--769""
}
"
15,0.21017566958418152,Ba1 O3 Ti1,Pm-3m,0.0045820742933681555,0.017208918644036224,0.0131863323192565,3.97,4.0234515055715265,,,,,5910149,"@article{cif-reference-0,
    author = ""Wyckoff, R. W. G."",
    title = "" http://jcrystal.com/steffenweber/gallery/StructureTypes/st4.html and page 273 from the second edition of Structure of Crystals by Wyckoff R W G. Published by The Chemical Catalog Company, INC, New York in 1931"",
    journal = ""The second edition of Structure of Crystals"",
    year = ""1931"",
    pages = ""273--273""
}
"
1,0.21017566958426345,Ba1 O3 Ti1,Pm-3m,0.004582073618717933,0.017208916589569776,0.013186306223214142,4.0073,4.0234515103713795,,,,,1507757,"@article{cif-reference-0,
    author = ""Natheer B. Mahmood and Emad K. Al-Shakarchi"",
    title = ""  Three Techniques Used to Produce BaTiO3 Fine Powder"",
    journal = ""Journal of Modern Physics"",
    volume = ""2"",
    year = ""2011"",
    pages = ""1420--1428""
}
"
13,0.2101756695871304,Ba1 O3 Ti1,Pm-3m,0.004582073021339914,0.017208906602211582,0.01318631554454201,4.006,4.023451508935968,,,,,2100863,"@article{cif-reference-0,
    author = ""Buttner, R. H. and Maslen, E. N."",
    title = ""  Structural parameters and electron difference density in BaTiO\textasciitilde 3\textasciitilde"",
    journal = ""Acta Crystallographica Section B"",
    volume = ""48"",
    year = ""1992"",
    pages = ""764--769""
}
"
12,0.2101756695871304,Ba1 O3 Ti1,Pm-3m,0.004582073021339914,0.017208906602211582,0.01318631554454201,4.006,4.023451508935968,,,,,2100862,"@article{cif-reference-0,
    author = ""Buttner, R. H. and Maslen, E. N."",
    title = ""  Structural parameters and electron difference density in BaTiO\textasciitilde 3\textasciitilde"",
    journal = ""Acta Crystallographica Section B"",
    volume = ""48"",
    year = ""1992"",
    pages = ""764--769""
}
"
5,0.2101756695876448,Ba1 O3 Ti1,Pm-3m,0.004582076289388115,0.01720890427884835,0.013186299451057435,3.996,4.023451512525077,,,,,1542140,"@article{cif-reference-0,
    author = ""Miyake, S. and Ueda, R."",
    title = ""  On Phase Transformation of Ba Ti O3"",
    journal = ""Journal of the Physical Society of Japan"",
    volume = ""2"",
    year = ""1947"",
    pages = ""93--97""
}
"
14,0.21017566958977282,Ba1 O3 Ti1,Pm-3m,0.004582073137904418,0.017208897615841965,0.013186320120841071,4.0335,4.023451509588632,,,,,4124842,"@article{cif-reference-0,
    author = ""Edwards, J.W. and Speiser, R. and Johnston, H.L."",
    title = ""  Structure of Barium Titanate at Elevated Temperatures"",
    journal = ""Journal of the American Chemical Society"",
    volume = ""73"",
    year = ""1951"",
    pages = ""2934--2935""
}
"
6,0.3666573781580784,Ba1 O3 Ti1,Pm-3m,0.005789595198987817,0.07994088185771231,0.012610013415073977,4.082467,4.021193044507842,,,,,1542189,"@article{cif-reference-0,
    author = ""Wittels, M.C. and Sherrill, F.A."",
    title = ""  Fast Neutron Effects in Tetragonal Barium Titanate"",
    journal = ""Journal of Applied Physics"",
    volume = ""28"",
    year = ""1957"",
    pages = ""606--609""
}
"
7,0.5732214196670505,Ba6 O18 Ti6,P6_3/mmc,0.006970181063891849,0.04691303829279363,0.004136980524944924,5.7238,5.6876446508752725,,,13.9649,13.971689760771147,2009488,"@article{cif-reference-0,
    author = ""Akimoto, J. and Gotoh, Y. and Oosawa, Y."",
    title = ""  Refinement of hexagonal BaTiO\textasciitilde 3\textasciitilde"",
    journal = ""Acta Crystallographica Section C"",
    volume = ""50"",
    year = ""1994"",
    pages = ""160--161""
}
"
19,0.7076756958518143,Ba1 O3 Ti1,P4mm,0.004188812109990505,0.04785788121862995,0.24895010043983026,3.986,4.036615893290537,,,4.026,3.976040441470864,9014273,"@article{cif-reference-0,
    author = ""Shirane, G. and Danner, H. and Pepinsky, R."",
    title = ""  Neutron diffraction study of orthorhombic BaTiO3  Note: tetragonal structure"",
    journal = ""Physical Review"",
    volume = ""105"",
    year = ""1957"",
    pages = ""856--860""
}
"


==> anc/BaTiO3_heuristic1_MPD.csv <==
,rw,formula,space_group,Ba_Uiso_r,O_Uiso_r,Ti_Uiso_r,a_i,a_r,b_i,b_r,c_i,c_r,db_id,ref
5,0.14392410858477533,Ba1 O3 Ti1,Amm2,0.002141025853238028,0.012628331872840967,0.007038891272641793,5.80560801,5.672132800250561,5.85529173,5.76196419112947,3.98753058,3.9911761099899623,mp-5777,"@article{Shirane1957,
    author = ""Shirane, G. and Danner, H.R. and Pepinsky, R."",
    title = ""Neutron diffraction study of orthorhombic Ba Ti O3"",
    journal = ""Physical Review (1,1893-132,1963/141,1966-188,1969)"",
    year = ""1957"",
    volume = ""105"",
    pages = ""856-860"",
    ASTM_id = ""PHRVAO""
}

@article{Kalyani2014,
    author = ""Kalyani, Ajay Kumar and Brajesh, Kumar and Senyshyn, Anatoliy and Ranjan, Rajeev"",
    title = ""Orthorhombic-tetragonal phase coexistence and enhanced piezo-response at room temperature in Zr, Sn, and Hf modified Ba Ti O3"",
    journal = ""Applied Physics Letters"",
    year = ""2014"",
    volume = ""104"",
    pages = ""252906-1-252906-5"",
    ASTM_id = ""APPLAB""
}

@article{Kwei1993,
    author = ""Kwei, G.H. and Lawson, A.C.jr. and Billinge, S.J.L. and Cheong, S.-W."",
    title = ""Structures of the ferroelectric phases of barium titanate"",
    journal = ""Journal of Physical Chemistry"",
    year = ""1993"",
    volume = ""97"",
    pages = ""2368-2377"",
    ASTM_id = ""JPCHAX""
}

@article{Evarestov2012,
    author = ""Evarestov, Robert A. and Bandura, Andrei V."",
    title = ""First-principles calculations on the four phases of Ba Ti O3"",
    journal = ""Journal of Computational Chemistry"",
    year = ""2012"",
    volume = ""33"",
    pages = ""1123-1130"",
    ASTM_id = ""JCCHDD""
}
"
6,0.15977422959533977,Ba1 O3 Ti1,P4mm,0.0026769885604535208,0.011600959567176258,0.0074195441258490995,4.00200623,4.003273470001047,,,4.2155066,4.069953996895278,mp-5986,"@article{Srilakshmi2016,
    author = ""Srilakshmi, Chilukoti and Saraf, Rohit and Prashanth, V. and Rao, G. Mohan and Shivakumara, C."",
    title = ""Structure and catalytic activity of Cr-doped BaTiO3 nanocatalysts synthesized by conventional oxalate and microwave assisted hydrothermal methods"",
    journal = ""Inorganic Chemistry"",
    year = ""2016"",
    volume = ""55"",
    pages = ""4795-4805"",
    ASTM_id = ""INOCAJ""
}

@article{Kwei1993,
    author = ""Kwei, G.H. and Lawson, A.C.jr. and Billinge, S.J.L. and Cheong, S.-W."",
    title = ""Structures of the ferroelectric phases of barium titanate"",
    journal = ""Journal of Physical Chemistry"",
    year = ""1993"",
    volume = ""97"",
    pages = ""2368-2377"",
    ASTM_id = ""JPCHAX""
}

@article{Harada1970,
    author = ""Harada, J. and Pedersen, T. and Barnea, Z."",
    title = ""X-ray and Neutron Diffraction Study of Tetragonal Barium Titanate"",
    journal = ""Acta Crystallographica A (24,1968-38,1982)"",
    year = ""1970"",
    volume = ""26"",
    pages = ""336-344"",
    ASTM_id = ""ACACBN""
}

@article{Waesche1981,
    author = ""Waesche, R. and Denner, W. and Schulz, H."",
    title = ""Influence of high hydrostatic pressure on the crystal structure of barium titanate ( Ba Ti O3 )"",
    journal = ""Materials Research Bulletin"",
    year = ""1981"",
    volume = ""16"",
    pages = ""497-500"",
    ASTM_id = ""MRBUAC""
}

@article{Ganguly2013,
    author = ""Ganguly, M. and Rout, S.K. and Ahn, C.W. and Kim, I.W. and Kar, Manoranjan"",
    title = ""Structural, electrical and optical properties of Ba (Ti1-x Yb4x/3) O3 ceramics"",
    journal = ""Ceramics International"",
    year = ""2013"",
    volume = ""39"",
    pages = ""9511-9524"",
    ASTM_id = ""CINNDH""
}

@article{Kalyani2014,
    author = ""Kalyani, Ajay Kumar and Brajesh, Kumar and Senyshyn, Anatoliy and Ranjan, Rajeev"",
    title = ""Orthorhombic-tetragonal phase coexistence and enhanced piezo-response at room temperature in Zr, Sn, and Hf modified Ba Ti O3"",
    journal = ""Applied Physics Letters"",
    year = ""2014"",
    volume = ""104"",
    pages = ""252906-1-252906-5"",
    ASTM_id = ""APPLAB""
}

@article{Smith2008,
    author = ""Smith, M.B. and Page, K. and Siegrist, T. and Redmond, P.L. and Walter, E.C. and Seshadri, R. and Brus, L.E. and Steigerwald, M.L."",
    title = ""Crystal structure and the paraelectric-to-ferroelectric phase transition of the nanoscale Ba Ti O3"",
    journal = ""Journal of the American Chemical Society"",
    year = ""2008"",
    volume = ""130"",
    pages = ""6955-6963"",
    ASTM_id = ""JACSAT""
}

@article{Evarestov2012,
    author = ""Evarestov, Robert A. and Bandura, Andrei V."",
    title = ""First-principles calculations on the four phases of Ba Ti O3"",
    journal = ""Journal of Computational Chemistry"",
    year = ""2012"",
    volume = ""33"",
    pages = ""1123-1130"",
    ASTM_id = ""JCCHDD""
}

@article{Xiao2008,
    author = ""Xiao, C.J. and Jin, C.-Q. and Wang, X.H."",
    title = ""Crystal structure of dense nanocrystalline Ba Ti O3 ceramics"",
    journal = ""Materials Chemistry and Physics"",
    year = ""2008"",
    volume = ""111"",
    pages = ""209-212"",
    ASTM_id = ""MCHPDR""
}

@article{Evans1951,
    author = ""Evans, H.T.jr."",
    title = ""The crystal structure of tetragonal bariumtitanate"",
    journal = ""Acta Crystallographica (1,1948-23,1967)"",
    year = ""1951"",
    volume = ""4"",
    pages = ""377-377"",
    ASTM_id = ""ACCRA9""
}

@article{Jeong2011,
    author = ""Jeong, I.-K. and Seunghun, Lee and Se-Young, Jeong and Won, C.-J. and Hur, N. and Llobet, A."",
    title = ""Structural evolution across the insulator-metal transition in oxygen-deficient BaTiO3-d studied using neutron total scattering and Rietveld analysis"",
    journal = ""Physical Review, Serie 3. B - Condensed Matter (18,1978-)"",
    year = ""2011"",
    volume = ""84"",
    pages = ""064125-1-064125-5"",
    ASTM_id = ""PRBMDO""
}

@article{Hayward2005,
    author = ""Hayward, S.A. and Redfern, S.A.T. and Stone, H.J. and Tucker, M.G. and Whittle, K.R. and Marshall, W.G."",
    title = ""Phase transitions in Ba Ti O3: a high-pressure neutron diffraction study"",
    journal = ""Zeitschrift fuer Kristallographie (1979-2010)"",
    year = ""2005"",
    volume = ""220"",
    pages = ""735-739"",
    ASTM_id = ""ZEKRDZ""
}

@article{KimYong-I2004,
    author = ""Yong-Il, Kim and Kap, Jung Jae and Kwon-Sang, Ryu"",
    title = ""Structural study of nano Ba Ti O3 powder by Rietveld refinement"",
    journal = ""Materials Research Bulletin"",
    year = ""2004"",
    volume = ""39"",
    pages = ""1045-1053"",
    ASTM_id = ""MRBUAC""
}

@article{Megaw1962,
    author = ""Megaw, H.D."",
    title = ""Refinement of the structure of Ba Ti O3 and other ferroelectrics"",
    journal = ""Acta Crystallographica (1,1948-23,1967)"",
    year = ""1962"",
    volume = ""15"",
    pages = ""972-973"",
    ASTM_id = ""ACCRA9""
}

@article{Yashima2005,
    author = ""Yashima, M. and Hoshina, T. and Ishimura, D. and Kobayashi, S. and Nakamura, W. and Tsurumi, T. and Wada, S."",
    title = ""Size effect on the crystal structure of barium titanate nanoparticles"",
    journal = ""Journal of Applied Physics"",
    year = ""2005"",
    volume = ""98"",
    pages = ""014313-1-014313-8"",
    ASTM_id = ""JAPIAU""
}

@article{Evans1961,
    author = ""Evans, H.T.jr."",
    title = ""An X-ray diffraction study of tetragonal barium titanate"",
    journal = ""Acta Crystallographica (1,1948-23,1967)"",
    year = ""1961"",
    volume = ""14"",
    pages = ""1019-1026"",
    ASTM_id = ""ACCRA9""
}

@article{Aoyagi2002,
    author = ""Aoyagi, S. and Kuroiwa, Y. and Sawada, A. and Yamashita, I. and Atake, T."",
    title = ""Composite structure of Ba Ti O3 nanoparticle investigated by SR X-ray diffraction"",
    journal = ""Journal of the Physical Society of Japan"",
    year = ""2002"",
    volume = ""71"",
    pages = ""1218-1221"",
    ASTM_id = ""JUPSAU""
}

@article{Hikam2006,
    author = ""Hikam, M. and Soegijono, B. and Sofyan, N.I."",
    title = ""Crystallographic structure and electron density of Ba1-x Pbx Ti O3 ceramic"",
    journal = ""Journal of applied Sciences, Asian network for scientific information"",
    year = ""2006"",
    volume = ""6"",
    pages = ""3096-3102"",
    ASTM_id = ""JASODW""
}

@article{YinYanShen2009,
    author = ""Sheng, Yin Yan and Feng, Sun"",
    title = ""Rietveld refinement of the Ba Ti O3 from X-ray powder diffraction"",
    journal = ""Advanced Materials Research"",
    year = ""2009"",
    volume = ""79"",
    pages = ""593-596"",
    ASTM_id = ""AMREFI""
}

@article{AbdelKhalek2012,
    author = ""Abdel Khalek, E.K. and Mohamed, E.A. and Salem, S.M. and Ebrahim, F.M. and Kashif, I."",
    title = ""Study of glass-nanocomposite and glass-ceramic containing ferroelectric phase"",
    journal = ""Materials Chemistry and Physics"",
    year = ""2012"",
    volume = ""133"",
    pages = ""69-77"",
    ASTM_id = ""MCHPDR""
}

@article{Ganguly2014,
    author = ""Ganguly, M. and Rout, S.K. and Barhai, P.K. and Ahn, C.W. and Kim, I.W."",
    title = ""Structural, electrical, and optical properties of (Ba1-xNd2x/3)TiO3 ceramics"",
    journal = ""Phase Transition"",
    year = ""2014"",
    volume = ""87"",
    pages = ""157-174"",
    ASTM_id = ""PHTRDP""
}

@article{Buttner1992,
    author = ""Buttner, R.H. and Maslen, E.N."",
    title = ""Structural Parameters and Electron Difference density in BaTiO3"",
    journal = ""Acta Crystallographica, Section B: Structural Science"",
    year = ""1992"",
    volume = ""48"",
    pages = ""764-769"",
    ASTM_id = ""ASBSDK""
}

@article{Varshney2015,
    author = ""Varshney, Dinesh and Dar, Mashkoor Ahmad"",
    title = ""Structural and magneto-transport properties of (1-x)La0.67 Sr0.33 Mn O3 (LSMO) + (x)Ba Ti O3 (BTO) composites"",
    journal = ""Journal of Alloys and Compounds"",
    year = ""2015"",
    volume = ""619"",
    pages = ""122-130"",
    ASTM_id = ""JALCEU""
}

@article{Wittels1957,
    author = ""Wittels, M.C. and Sherrill, F.A."",
    title = ""Fast neutron effects in tetragonal barium titanate"",
    journal = ""Journal of Applied Physics"",
    year = ""1957"",
    volume = ""28"",
    pages = ""606-609"",
    ASTM_id = ""JAPIAU""
}

@article{XiaoChangjian2007,
    author = ""Changjiang, Xiao and Changqing, Jin and Xiaohui, Wang"",
    title = ""Crystal structure of dense nanocrystalline Ba Ti O3 ceramics"",
    journal = ""Gongneng Cailiao"",
    year = ""2007"",
    volume = ""38"",
    pages = ""1621-1623"",
    ASTM_id = ""GOCAEA""
}

@article{Zhao2011,
    author = ""Zhao, Xin-Yin and Wang, Yue-Hua and Zhang, Min and Zhao, Na and Gong, Sai and Chen, Qiong"",
    title = ""First-principles calculations of the structural, electronic and optical properties of Ba Zrx Ti1-x O3 (x = 0, 0.25, 0.5, 0.75)"",
    journal = ""Chinese Physics Letters"",
    year = ""2011"",
    volume = ""28"",
    pages = ""067101-1-067101-4"",
    ASTM_id = ""CPLEEU""
}

@article{Frazer1955,
    author = ""Frazer, B.C. and Danner, H.R. and Pepinsky, R."",
    title = ""Single-Crystal Neutron Analysis of Tetragonal Ba Ti O3"",
    journal = ""Physical Review (1,1893-132,1963/141,1966-188,1969)"",
    year = ""1955"",
    volume = ""100"",
    pages = ""745-746"",
    ASTM_id = ""PHRVAO""
}
"
9,0.16546078025644662,Ba1 O3 Ti1,R3m,0.002723587733536621,0.012329635653129743,0.00744589240911348,5.75467182,5.661856606747983,,,7.10998592,7.046886249183976,mp-5020,"@article{Kwei1993,
    author = ""Kwei, G.H. and Lawson, A.C.jr. and Billinge, S.J.L. and Cheong, S.-W."",
    title = ""Structures of the ferroelectric phases of barium titanate"",
    journal = ""Journal of Physical Chemistry"",
    year = ""1993"",
    volume = ""97"",
    pages = ""2368-2377"",
    ASTM_id = ""JPCHAX""
}

@article{Evarestov2012,
    author = ""Evarestov, Robert A. and Bandura, Andrei V."",
    title = ""First-principles calculations on the four phases of Ba Ti O3"",
    journal = ""Journal of Computational Chemistry"",
    year = ""2012"",
    volume = ""33"",
    pages = ""1123-1130"",
    ASTM_id = ""JCCHDD""
}

@article{Schildkamp1981,
    author = ""Schildkamp, W. and Fischer, K."",
    title = ""Rhomboedrisches Ba Ti O3: Strukturuntersuchung bei 132 K und 196 K"",
    journal = ""Zeitschrift fuer Kristallographie (1979-2010)"",
    year = ""1981"",
    volume = ""155"",
    pages = ""217-226"",
    ASTM_id = ""ZEKRDZ""
}

@article{Hewat1974,
    author = ""Hewat, A.W."",
    title = ""Strucure of rhomboedral ferroelectric barium titanate"",
    journal = ""Ferroelectrics"",
    year = ""1974"",
    volume = ""6"",
    pages = ""215-218"",
    ASTM_id = ""FEROA8""
}
"
10,0.17018999725939893,Ba2 O6 Ti2,P4/mmm,0.0026426010805558663,0.017426408187690555,0.01054243756903834,4.032758,4.0031865394535195,,,4.04387702,4.069605443699982,mp-2998,"@article{Srilakshmi2016,
    author = ""Srilakshmi, Chilukoti and Saraf, Rohit and Prashanth, V. and Rao, G. Mohan and Shivakumara, C."",
    title = ""Structure and catalytic activity of Cr-doped BaTiO3 nanocatalysts synthesized by conventional oxalate and microwave assisted hydrothermal methods"",
    journal = ""Inorganic Chemistry"",
    year = ""2016"",
    volume = ""55"",
    pages = ""4795-4805"",
    ASTM_id = ""INOCAJ""
}

@article{Buttner1992,
    author = ""Buttner, R.H. and Maslen, E.N."",
    title = ""Structural Parameters and Electron Difference density in BaTiO3"",
    journal = ""Acta Crystallographica, Section B: Structural Science"",
    year = ""1992"",
    volume = ""48"",
    pages = ""764-769"",
    ASTM_id = ""ASBSDK""
}

@article{Goldschmidt1927,
    author = ""Goldschmidt, V.M."",
    title = ""Geochemische Verteilungsgesetze VIII. Bau und Eigenschaften von Krystallen"",
    journal = ""Skrifter utgitt av det Norske Videnskaps-Akademi i Oslo 1: Matematisk-Naturvidenskapelig Klasse"",
    year = ""1927"",
    volume = ""1927"",
    pages = ""1-156"",
    ASTM_id = ""SUNVAQ""
}

@article{Inoue2009,
    author = ""Inoue, N. and Okamatsu, T. and Ando, A. and Takagi, H. and Hashimoto, T. and Moriyoshi, C. and Kuroiwa, Y."",
    title = ""Structural characteristics of (Ba0.94 Gd0.06) (Ti0.97 Mg0.03) O3 in cubic structure determined by high-energy synchrotron-radiation powder diffraction"",
    journal = ""Japanese Journal of Applied Physics"",
    year = ""2009"",
    volume = ""48"",
    pages = ""09KF03-1-09HF03-4"",
    ASTM_id = ""JJAPB6""
}

@article{Kwei1993,
    author = ""Kwei, G.H. and Lawson, A.C.jr. and Billinge, S.J.L. and Cheong, S.-W."",
    title = ""Structures of the ferroelectric phases of barium titanate"",
    journal = ""Journal of Physical Chemistry"",
    year = ""1993"",
    volume = ""97"",
    pages = ""2368-2377"",
    ASTM_id = ""JPCHAX""
}

@article{Evarestov2012,
    author = ""Evarestov, Robert A. and Bandura, Andrei V."",
    title = ""First-principles calculations on the four phases of Ba Ti O3"",
    journal = ""Journal of Computational Chemistry"",
    year = ""2012"",
    volume = ""33"",
    pages = ""1123-1130"",
    ASTM_id = ""JCCHDD""
}

@article{Harada1970,
    author = ""Harada, J. and Pedersen, T. and Barnea, Z."",
    title = ""X-ray and Neutron Diffraction Study of Tetragonal Barium Titanate"",
    journal = ""Acta Crystallographica A (24,1968-38,1982)"",
    year = ""1970"",
    volume = ""26"",
    pages = ""336-344"",
    ASTM_id = ""ACACBN""
}

@article{Miyake1947,
    author = ""Miyake, S. and Ueda, R."",
    title = ""On phase transformation of Ba Ti O3"",
    journal = ""Journal of the Physical Society of Japan"",
    year = ""1947"",
    volume = ""2"",
    pages = ""93-97"",
    ASTM_id = ""JUPSAU""
}

@article{Waesche1981,
    author = ""Waesche, R. and Denner, W. and Schulz, H."",
    title = ""Influence of high hydrostatic pressure on the crystal structure of barium titanate ( Ba Ti O3 )"",
    journal = ""Materials Research Bulletin"",
    year = ""1981"",
    volume = ""16"",
    pages = ""497-500"",
    ASTM_id = ""MRBUAC""
}

@article{Ganguly2013,
    author = ""Ganguly, M. and Rout, S.K. and Ahn, C.W. and Kim, I.W. and Kar, Manoranjan"",
    title = ""Structural, electrical and optical properties of Ba (Ti1-x Yb4x/3) O3 ceramics"",
    journal = ""Ceramics International"",
    year = ""2013"",
    volume = ""39"",
    pages = ""9511-9524"",
    ASTM_id = ""CINNDH""
}

@article{Kalyani2014,
    author = ""Kalyani, Ajay Kumar and Brajesh, Kumar and Senyshyn, Anatoliy and Ranjan, Rajeev"",
    title = ""Orthorhombic-tetragonal phase coexistence and enhanced piezo-response at room temperature in Zr, Sn, and Hf modified Ba Ti O3"",
    journal = ""Applied Physics Letters"",
    year = ""2014"",
    volume = ""104"",
    pages = ""252906-1-252906-5"",
    ASTM_id = ""APPLAB""
}

@article{Smith2008,
    author = ""Smith, M.B. and Page, K. and Siegrist, T. and Redmond, P.L. and Walter, E.C. and Seshadri, R. and Brus, L.E. and Steigerwald, M.L."",
    title = ""Crystal structure and the paraelectric-to-ferroelectric phase transition of the nanoscale Ba Ti O3"",
    journal = ""Journal of the American Chemical Society"",
    year = ""2008"",
    volume = ""130"",
    pages = ""6955-6963"",
    ASTM_id = ""JACSAT""
}

@article{Wittels1957,
    author = ""Wittels, M.C. and Sherrill, F.A."",
    title = ""Fast neutron effects in tetragonal barium titanate"",
    journal = ""Journal of Applied Physics"",
    year = ""1957"",
    volume = ""28"",
    pages = ""606-609"",
    ASTM_id = ""JAPIAU""
}

@article{Megaw1945,
    author = ""Megaw, H.D."",
    title = ""Crystal structure of barium titanate"",
    journal = ""Nature (London)"",
    year = ""1945"",
    volume = ""155"",
    pages = ""484-485"",
    ASTM_id = ""NATUAS""
}

@article{Edwards1951,
    author = ""Edwards, J.W. and Speiser, R. and Johnston, H.L."",
    title = ""Structure of Barium Titanate at Elevated Temperatures"",
    journal = ""Journal of the American Chemical Society"",
    year = ""1951"",
    volume = ""73"",
    pages = ""2934-2935"",
    ASTM_id = ""JACSAT""
}

@article{Xiao2008,
    author = ""Xiao, C.J. and Jin, C.-Q. and Wang, X.H."",
    title = ""Crystal structure of dense nanocrystalline Ba Ti O3 ceramics"",
    journal = ""Materials Chemistry and Physics"",
    year = ""2008"",
    volume = ""111"",
    pages = ""209-212"",
    ASTM_id = ""MCHPDR""
}

@article{Hayward2005,
    author = ""Hayward, S.A. and Redfern, S.A.T. and Stone, H.J. and Tucker, M.G. and Whittle, K.R. and Marshall, W.G."",
    title = ""Phase transitions in Ba Ti O3: a high-pressure neutron diffraction study"",
    journal = ""Zeitschrift fuer Kristallographie (1979-2010)"",
    year = ""2005"",
    volume = ""220"",
    pages = ""735-739"",
    ASTM_id = ""ZEKRDZ""
}

@article{Megaw1947,
    author = ""Megaw, H.D."",
    title = ""Temperature changes in the crystal structure of barium titanium oxide"",
    journal = ""Proceedings of the Royal Society of London, Series A: Mathematical and Physical Sciences (76,1906-)"",
    year = ""1947"",
    volume = ""189"",
    pages = ""261-283"",
    ASTM_id = ""PRLAAZ""
}

@article{Venevtsev1961,
    author = ""Venevtsev, Yu.N. and Bondarenko, V.S. and Zhdanov, G.S. and Chkalova, V.V. and Stember, N.G."",
    title = ""Anomalous variations in the lattice constants and the dielectric and piezoelectric parameters of (Ba, Pb) Ti O3 solid solutions"",
    journal = ""Kristallografiya"",
    year = ""1961"",
    volume = ""6"",
    pages = ""375-380"",
    ASTM_id = ""KRISAJ""
}

@article{Gotor1996,
    author = ""Gotor, F.J. and Real, C. and Dianez, M.J. and Criado, J.M."",
    title = ""Relationships between the tecture and structure of Ba Ti O3 and its tetragonal -> cubic transition enthalpie"",
    journal = ""Journal of Solid State Chemistry"",
    year = ""1996"",
    volume = ""123"",
    pages = ""301-305"",
    ASTM_id = ""JSSCBI""
}

@article{Evans1951,
    author = ""Evans, H.T.jr."",
    title = ""The crystal structure of tetragonal bariumtitanate"",
    journal = ""Acta Crystallographica (1,1948-23,1967)"",
    year = ""1951"",
    volume = ""4"",
    pages = ""377-377"",
    ASTM_id = ""ACCRA9""
}

@article{Jeong2011,
    author = ""Jeong, I.-K. and Seunghun, Lee and Se-Young, Jeong and Won, C.-J. and Hur, N. and Llobet, A."",
    title = ""Structural evolution across the insulator-metal transition in oxygen-deficient BaTiO3-d studied using neutron total scattering and Rietveld analysis"",
    journal = ""Physical Review, Serie 3. B - Condensed Matter (18,1978-)"",
    year = ""2011"",
    volume = ""84"",
    pages = ""064125-1-064125-5"",
    ASTM_id = ""PRBMDO""
}

@article{KimYong-I2004,
    author = ""Yong-Il, Kim and Kap, Jung Jae and Kwon-Sang, Ryu"",
    title = ""Structural study of nano Ba Ti O3 powder by Rietveld refinement"",
    journal = ""Materials Research Bulletin"",
    year = ""2004"",
    volume = ""39"",
    pages = ""1045-1053"",
    ASTM_id = ""MRBUAC""
}

@article{Megaw1962,
    author = ""Megaw, H.D."",
    title = ""Refinement of the structure of Ba Ti O3 and other ferroelectrics"",
    journal = ""Acta Crystallographica (1,1948-23,1967)"",
    year = ""1962"",
    volume = ""15"",
    pages = ""972-973"",
    ASTM_id = ""ACCRA9""
}

@article{Yashima2005,
    author = ""Yashima, M. and Hoshina, T. and Ishimura, D. and Kobayashi, S. and Nakamura, W. and Tsurumi, T. and Wada, S."",
    title = ""Size effect on the crystal structure of barium titanate nanoparticles"",
    journal = ""Journal of Applied Physics"",
    year = ""2005"",
    volume = ""98"",
    pages = ""014313-1-014313-8"",
    ASTM_id = ""JAPIAU""
}

@article{Evans1961,
    author = ""Evans, H.T.jr."",
    title = ""An X-ray diffraction study of tetragonal barium titanate"",
    journal = ""Acta Crystallographica (1,1948-23,1967)"",
    year = ""1961"",
    volume = ""14"",
    pages = ""1019-1026"",
    ASTM_id = ""ACCRA9""
}

@article{Moriyoshi2013,
    author = ""Moriyoshi, Chikako and Takeda, Shoichi and Magome, Eisuke and Kuroiwa, Yoshihiro and Ikeda, Jun"",
    title = ""Origin of composition variation of ferroelectric phase transition temperature in (Ba,Ca) Ti O3 by synchrotron radiation powder diffraction"",
    journal = ""Japanese Journal of Applied Physics"",
    year = ""2013"",
    volume = ""52"",
    pages = ""09KF02-1-09KF02-4"",
    ASTM_id = ""JJAPB6""
}

@article{Aoyagi2002,
    author = ""Aoyagi, S. and Kuroiwa, Y. and Sawada, A. and Yamashita, I. and Atake, T."",
    title = ""Composite structure of Ba Ti O3 nanoparticle investigated by SR X-ray diffraction"",
    journal = ""Journal of the Physical Society of Japan"",
    year = ""2002"",
    volume = ""71"",
    pages = ""1218-1221"",
    ASTM_id = ""JUPSAU""
}

@article{Zhao2011,
    author = ""Zhao, Xin-Yin and Wang, Yue-Hua and Zhang, Min and Zhao, Na and Gong, Sai and Chen, Qiong"",
    title = ""First-principles calculations of the structural, electronic and optical properties of Ba Zrx Ti1-x O3 (x = 0, 0.25, 0.5, 0.75)"",
    journal = ""Chinese Physics Letters"",
    year = ""2011"",
    volume = ""28"",
    pages = ""067101-1-067101-4"",
    ASTM_id = ""CPLEEU""
}

@article{Hikam2006,
    author = ""Hikam, M. and Soegijono, B. and Sofyan, N.I."",
    title = ""Crystallographic structure and electron density of Ba1-x Pbx Ti O3 ceramic"",
    journal = ""Journal of applied Sciences, Asian network for scientific information"",
    year = ""2006"",
    volume = ""6"",
    pages = ""3096-3102"",
    ASTM_id = ""JASODW""
}

@article{Kay1949,
    author = ""Kay, H.F. and Wellard, H.J. and Vousden, P."",
    title = ""Atomic positions and optical properties of barium titanate"",
    journal = ""Nature (London)"",
    year = ""1949"",
    volume = ""163"",
    pages = ""636-637"",
    ASTM_id = ""NATUAS""
}

@article{YinYanShen2009,
    author = ""Sheng, Yin Yan and Feng, Sun"",
    title = ""Rietveld refinement of the Ba Ti O3 from X-ray powder diffraction"",
    journal = ""Advanced Materials Research"",
    year = ""2009"",
    volume = ""79"",
    pages = ""593-596"",
    ASTM_id = ""AMREFI""
}

@article{AbdelKhalek2012,
    author = ""Abdel Khalek, E.K. and Mohamed, E.A. and Salem, S.M. and Ebrahim, F.M. and Kashif, I."",
    title = ""Study of glass-nanocomposite and glass-ceramic containing ferroelectric phase"",
    journal = ""Materials Chemistry and Physics"",
    year = ""2012"",
    volume = ""133"",
    pages = ""69-77"",
    ASTM_id = ""MCHPDR""
}

@article{Ganguly2014,
    author = ""Ganguly, M. and Rout, S.K. and Barhai, P.K. and Ahn, C.W. and Kim, I.W."",
    title = ""Structural, electrical, and optical properties of (Ba1-xNd2x/3)TiO3 ceramics"",
    journal = ""Phase Transition"",
    year = ""2014"",
    volume = ""87"",
    pages = ""157-174"",
    ASTM_id = ""PHTRDP""
}

@article{Rooksby1945,
    author = ""Rooksby, H.P."",
    title = ""Compounds of the Structural Type of Calcium Titanate"",
    journal = ""Nature (London)"",
    year = ""1945"",
    volume = ""155"",
    pages = ""484-484"",
    ASTM_id = ""NATUAS""
}

@article{Varshney2015,
    author = ""Varshney, Dinesh and Dar, Mashkoor Ahmad"",
    title = ""Structural and magneto-transport properties of (1-x)La0.67 Sr0.33 Mn O3 (LSMO) + (x)Ba Ti O3 (BTO) composites"",
    journal = ""Journal of Alloys and Compounds"",
    year = ""2015"",
    volume = ""619"",
    pages = ""122-130"",
    ASTM_id = ""JALCEU""
}

@article{GaoHongwe2011,
    author = ""Hongwei, Gao and Jianming, Cao and Lekun, Liu and Yue, Yang"",
    title = ""Theoretical investigation on the structure and electronic properties of barium titanate"",
    journal = ""Journal of Molecular Structure"",
    year = ""2011"",
    volume = ""1003"",
    pages = ""75-81"",
    ASTM_id = ""JMOSB4""
}

@article{XiaoChangjian2007,
    author = ""Changjiang, Xiao and Changqing, Jin and Xiaohui, Wang"",
    title = ""Crystal structure of dense nanocrystalline Ba Ti O3 ceramics"",
    journal = ""Gongneng Cailiao"",
    year = ""2007"",
    volume = ""38"",
    pages = ""1621-1623"",
    ASTM_id = ""GOCAEA""
}

@article{Long2013,
    author = ""Long, Jianping and Yang, Lijun and Wei, Xuesong"",
    title = ""Lattice, elastic properties and Debye temperatures of A Ti O3 (A = Ba, Ca, Pb, Sr) from first - principles"",
    journal = ""Journal of Alloys and Compounds"",
    year = ""2013"",
    volume = ""549"",
    pages = ""336-340"",
    ASTM_id = ""JALCEU""
}

@article{Frazer1955,
    author = ""Frazer, B.C. and Danner, H.R. and Pepinsky, R."",
    title = ""Single-Crystal Neutron Analysis of Tetragonal Ba Ti O3"",
    journal = ""Physical Review (1,1893-132,1963/141,1966-188,1969)"",
    year = ""1955"",
    volume = ""100"",
    pages = ""745-746"",
    ASTM_id = ""PHRVAO""
}
"
7,0.5298920293852685,Ba6 O18 Ti6,C222_1,0.004715832590556289,0.03732251324013163,0.002295976498910941,5.84066602,5.689744329261923,10.01740218,9.839479189534702,14.14208138,13.978092979017909,mp-558125,"@article{Ogata2004,
    author = ""Ogata, Y. and Tsuda, K. and Akishige, Y. and Tanaka, M."",
    title = ""Refinement of the crystal structural parameters of the intermediate phase of h-(Ba Ti O3) using convergent-beam electron diffraction"",
    journal = ""Acta Crystallographica. Section A: Foundations of Crystallography"",
    year = ""2004"",
    volume = ""60"",
    pages = ""525-531"",
    ASTM_id = ""ACACEQ""
}
"
1,0.5712784392897908,Ba6 O18 Ti6,P6_3/mmc,0.007023766985484322,0.04679179566023186,0.004060909430920114,5.78755773,5.687775875727279,,,14.09708545,13.970668849539852,mp-5933,"@article{Akimoto1994,
    author = ""Akimoto, J. and Gotoh, Y. and Oosawa, Y."",
    title = ""Refinement of hexagonal Ba Ti O3"",
    journal = ""Acta Crystallographica, Section C: Crystal Structure Communications"",
    year = ""1994"",
    volume = ""50"",
    pages = ""160-161"",
    ASTM_id = ""ACSCEE""
}

@article{Yashima2005,
    author = ""Yashima, M. and Hoshina, T. and Ishimura, D. and Kobayashi, S. and Nakamura, W. and Tsurumi, T. and Wada, S."",
    title = ""Size effect on the crystal structure of barium titanate nanoparticles"",
    journal = ""Journal of Applied Physics"",
    year = ""2005"",
    volume = ""98"",
    pages = ""014313-1-014313-8"",
    ASTM_id = ""JAPIAU""
}

@article{Natsui2010,
    author = ""Natsui, Hidesada and Moriyoshi, Chikako and Yoshida, Fumiko and Kuroiwa, Yoshihiro and Odawara, Osamu and Yu, Jianding and Yoda, Shinichi"",
    title = ""Crystal structure analysis of manganese and gallium doped hexagonal BaTiO3 by synchrotron radiation powder diffraction"",
    journal = ""IEEE International Symposium on Applications of Ferroelectrics"",
    year = ""2010"",
    volume = ""2010"",
    pages = ""130-132"",
    ASTM_id = ""69OSO5""
}

@article{Burbank1948,
    author = ""Burbank, R.D. and Evans, H.T.jr."",
    title = ""The crystal structure of hexagonal barium titanate"",
    journal = ""Acta Crystallographica (1,1948-23,1967)"",
    year = ""1948"",
    volume = ""1"",
    pages = ""330-336"",
    ASTM_id = ""ACCRA9""
}
"
2,0.9555021790889893,Ba1 O3 Ti1,P4/mmm,0.017172490674033026,0.0884045573860086,0.001050773996663243,4.11246655,4.160943657287929,,,5.03561294,4.731478951176208,mp-19990,"@article{Donohue1958,
    author = ""Donohue, J. and Miller, S.J. and Cline, R.F."",
    title = ""The effect of various substituents on the lattice constants of tetragonal barium titanate"",
    journal = ""Acta Crystallographica (1,1948-23,1967)"",
    year = ""1958"",
    volume = ""11"",
    pages = ""693-695"",
    ASTM_id = ""ACCRA9""
}
"
3,0.9693361520374976,Ba1 O3 Ti1,Amm2,0.0002500701238676202,0.009005854470864718,0.0941233983474508,5.31369364,5.263942584189316,5.33362316,5.440524025425044,8.8814927,8.80384467544965,mp-1076932,"@article{XiaoChangjian2007,
    author = ""Changjiang, Xiao and Changqing, Jin and Xiaohui, Wang"",
    title = ""Crystal structure of dense nanocrystalline Ba Ti O3 ceramics"",
    journal = ""Gongneng Cailiao"",
    year = ""2007"",
    volume = ""38"",
    pages = ""1621-1623"",
    ASTM_id = ""GOCAEA""
}
"
8,0.977286703507572,Ba1 O3 Ti1,Amm2,0.007476592484120621,0.0010046181556231256,0.0006480110046617777,6.64218576,6.755854914483527,8.62519898,8.598003904044011,3.749113,3.857898398429263,mp-644497,"@article{Hayward2005,
    author = ""Hayward, S.A. and Redfern, S.A.T. and Stone, H.J. and Tucker, M.G. and Whittle, K.R. and Marshall, W.G."",
    title = ""Phase transitions in Ba Ti O3: a high-pressure neutron diffraction study"",
    journal = ""Zeitschrift fuer Kristallographie (1979-2010)"",
    year = ""2005"",
    volume = ""220"",
    pages = ""735-739"",
    ASTM_id = ""ZEKRDZ""
}
"
0,0.9903998478891506,Ba1 O3 Ti1,Amm2,0.0017389010711959681,3.6052145484768694e-06,0.003055961861297179,5.80708806,6.002047201206867,5.84845684,5.979043651807488,5.03251139,4.835439161054834,mp-995191,"@article{Xiao2008,
    author = ""Xiao, C.J. and Jin, C.-Q. and Wang, X.H."",
    title = ""Crystal structure of dense nanocrystalline Ba Ti O3 ceramics"",
    journal = ""Materials Chemistry and Physics"",
    year = ""2008"",
    volume = ""111"",
    pages = ""209-212"",
    ASTM_id = ""MCHPDR""
}
"
4,1.0,Ba1 O3 Ti1,Pm-3m,0.011532790113347362,0.0002936271647825435,0.01041699578801832,4.64914476,4.779868576709652,,,,,mp-504715,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"


==> anc/BaTiO3_heuristic2_COD.csv <==
,rw,formula,space_group,Ba_Uiso_r,O_Uiso_r,Ti_Uiso_r,a_i,a_r,alpha_i,alpha_r,b_i,b_r,beta_i,beta_r,c_i,c_r,gamma_i,gamma_r,db_id,ref
45,0.14330775521588804,Ba2 O6 Ti2,Amm2,0.0020846054255514016,0.01806247268327458,0.008006147481968777,5.6745,5.67270944056494,,,5.6946,5.762976656024244,,,3.9828,3.990934218040412,,,9014492,"@article{cif-reference-0,
    author = ""Kwei, G. H. and Lawson, A. C. and Billinge, S. J. L. and Cheong, S. W."",
    title = ""  Structures of the ferroelectric phases of barium titanate  Note: T = 190 K"",
    journal = ""Journal of Physical Chemistry"",
    volume = ""97"",
    year = ""1993"",
    pages = ""2368--2377""
}
"
46,0.1444250195738292,Ba2 O6 Ti2,Amm2,0.002026586567077632,0.017802536990134444,0.008683599197597314,5.671,5.671747039650801,,,5.6904,5.763678631185447,,,3.9806,3.990739892075705,,,9014627,"@article{cif-reference-0,
    author = ""Kwei, G. H. and Lawson, A. C. and Billinge, S. J. L. and Cheong, S. W."",
    title = ""  Structures of the ferroelectric phases of barium titanate  Note: T = 210 K"",
    journal = ""Journal of Physical Chemistry"",
    volume = ""97"",
    year = ""1993"",
    pages = ""2368--2377""
}
"
47,0.14531594246929516,Ba2 O6 Ti2,Amm2,0.001998509266227519,0.017464909738843164,0.009089169706672914,5.6738,5.671210108462011,,,5.6903,5.764007771618642,,,3.9855,3.9906149345837174,,,9014645,"@article{cif-reference-0,
    author = ""Kwei, G. H. and Lawson, A. C. and Billinge, S. J. L. and Cheong, S. W."",
    title = ""  Structures of the ferroelectric phases of barium titanate  Note: T = 250 K"",
    journal = ""Journal of Physical Chemistry"",
    volume = ""97"",
    year = ""1993"",
    pages = ""2368--2377""
}
"
51,0.14643276428905033,Ba2 O6 Ti2,Amm2,0.0019727442578548176,0.016756445287630012,0.009420440518699556,5.669,5.670453745335112,,,5.682,5.764046131058599,,,3.99,3.990753692310018,,,9014774,"@article{cif-reference-0,
    author = ""Shirane, G. and Danner, H. and Pepinsky, R."",
    title = ""  Neutron diffraction study of orthorhombic BaTiO3  Note: orthorhombic structure"",
    journal = ""Physical Review"",
    volume = ""105"",
    year = ""1957"",
    pages = ""856--860""
}
"
55,0.14812089336413076,Ba2 O6 Ti2,Amm2,0.0019567189051495374,0.01786983378262925,0.009977803939481207,5.6741,5.670315955605817,,,5.6916,5.764467162697073,,,3.9841,3.990483140015397,,,9016084,"@article{cif-reference-0,
    author = ""Kwei, G. H. and Lawson, A. C. and Billinge, S. J. L. and Cheong, S. W."",
    title = ""  Structures of the ferroelectric phases of barium titanate  Note: T = 230 K"",
    journal = ""Journal of Physical Chemistry"",
    volume = ""97"",
    year = ""1993"",
    pages = ""2368--2377""
}
"
58,0.1513429733949298,Ba2 O6 Ti2,Amm2,0.0025348981733005565,0.006988789675646605,0.00826281705724823,5.6751,5.677199541515854,,,5.6901,5.753766982065979,,,3.9874,3.990147200598718,,,9016638,"@article{cif-reference-0,
    author = ""Kwei, G. H. and Lawson, A. C. and Billinge, S. J. L. and Cheong, S. W."",
    title = ""  Structures of the ferroelectric phases of barium titanate  Note: T = 270 K"",
    journal = ""Journal of Physical Chemistry"",
    volume = ""97"",
    year = ""1993"",
    pages = ""2368--2377""
}
"
3,0.15584689601778126,Ba1 O3 Ti1,P4mm,0.002734826883983844,0.01157059621359712,0.006420891030274677,3.9905,4.003656331184216,,,,,,,4.0412,4.069884937967024,,,1513252,"@article{cif-reference-0,
    author = ""Yasuda, Nobuhiro and Murayama, Haruno and Fukuyama, Yoshimitsu and Kim, Jungeun and Kimura, Shigeru and Toriumi, Koshiro and Tanaka, Yoshihito and Moritomo, Yutaka and Kuroiwa, Yoshihiro and Kato, Kenichi and Tanaka, Hitoshi and Takata, Masaki"",
    title = ""  X-ray diffractometry for the structure determination of a submicrometre  single powder grain"",
    journal = ""Journal of Synchrotron Radiation"",
    volume = ""16"",
    year = ""2009"",
    pages = ""352--357""
}
"
23,0.16194155940570798,Ba1 O3 Ti1,P4mm,0.0026336578066928035,0.016225936063225897,0.008579335764677797,3.9998,4.003515755293984,,,,,,,4.018,4.070091678778029,,,2100858,"@article{cif-reference-0,
    author = ""Buttner, R. H. and Maslen, E. N."",
    title = ""  Structural parameters and electron difference density in BaTiO\textasciitilde 3\textasciitilde"",
    journal = ""Acta Crystallographica Section B"",
    volume = ""48"",
    year = ""1992"",
    pages = ""764--769""
}
"
1,0.1619415594068301,Ba1 O3 Ti1,P4mm,0.002633658912694519,0.016225924585653487,0.00857932912670441,3.9999,4.003515759474993,,,,,,,4.017,4.070091674725452,,,1507756,"@article{cif-reference-0,
    author = ""Natheer B. Mahmood and Emad K. Al-Shakarchi"",
    title = ""  Three Techniques Used to Produce BaTiO3 Fine Powder"",
    journal = ""Journal of Modern Physics"",
    volume = ""2"",
    year = ""2011"",
    pages = ""1420--1428""
}
"
56,0.16302830877845148,Ba1 O3 Ti1,R3m,0.002704064725895757,0.016278395682207368,0.007617737030121348,5.65473322,5.662531253210617,,,,,,,6.95518048,7.046826801897362,,,9016152,"@article{cif-reference-0,
    author = ""Kwei, G. H. and Lawson, A. C. and Billinge, S. J. L. and Cheong, S. W."",
    title = ""  Structures of the ferroelectric phases of barium titanate  Note: T = 70 K"",
    journal = ""Journal of Physical Chemistry"",
    volume = ""97"",
    year = ""1993"",
    pages = ""2368--2377""
}
"
54,0.16308631953559605,Ba2 O6 Ti2,Amm2,0.002827475724782123,0.002921018709432662,0.005436688122886951,5.6214,5.632921442735852,,,5.6386,5.6992790861058165,,,4.0094,4.059430890462571,,,9015715,"@article{cif-reference-0,
    author = ""Xiao, C. J. and Jin, C. Q. and Wang, X. H."",
    title = ""  Crystal structure of dense nanocrystalline BaTiO3 ceramics  Note: phase O (orthorhombic)"",
    journal = ""Materials Chemistry and Physics"",
    volume = ""111"",
    year = ""2008"",
    pages = ""209--212""
}
"
53,0.16312037216204464,Ba1 O3 Ti1,R3m,0.0026994186399838904,0.016083119540411223,0.007675013273596187,5.65404154,5.662460722441426,,,,,,,6.95324047,7.046899582981303,,,9015616,"@article{cif-reference-0,
    author = ""Kwei, G. H. and Lawson, A. C. and Billinge, S. J. L. and Cheong, S. W."",
    title = ""  Structures of the ferroelectric phases of barium titanate  Note: T = 40 K"",
    journal = ""Journal of Physical Chemistry"",
    volume = ""97"",
    year = ""1993"",
    pages = ""2368--2377""
}
"
52,0.16340521561567262,Ba1 O3 Ti1,R3m,0.00268105794995303,0.015974548168742112,0.00788689136036789,5.65453584,5.662261457017981,,,,,,,6.95384834,7.047124414616443,,,9015236,"@article{cif-reference-0,
    author = ""Kwei, G. H. and Lawson, A. C. and Billinge, S. J. L. and Cheong, S. W."",
    title = ""  Structures of the ferroelectric phases of barium titanate  Note: T = 130 K"",
    journal = ""Journal of Physical Chemistry"",
    volume = ""97"",
    year = ""1993"",
    pages = ""2368--2377""
}
"
50,0.16384386011516214,Ba1 O3 Ti1,R3m,0.0026634612751385536,0.015967652240637138,0.008148619766231489,5.65533424,5.662051854389434,,,,,,,6.95319604,7.047335302479542,,,9014756,"@article{cif-reference-0,
    author = ""Kwei, G. H. and Lawson, A. C. and Billinge, S. J. L. and Cheong, S. W."",
    title = ""  Structures of the ferroelectric phases of barium titanate  Note: T = 170 K"",
    journal = ""Journal of Physical Chemistry"",
    volume = ""97"",
    year = ""1993"",
    pages = ""2368--2377""
}
"
42,0.16393363271811598,Ba1 O3 Ti1,R3m,0.0026490165434089144,0.015838232992154748,0.008251405735450832,5.65729705,5.661922628179638,,,,,,,6.95669911,7.047481418460576,,,9014179,"@article{cif-reference-0,
    author = ""Kwei, G. H. and Lawson, A. C. and Billinge, S. J. L. and Cheong, S. W."",
    title = ""  Structures of the ferroelectric phases of barium titanate  Note: T = 150 K"",
    journal = ""Journal of Physical Chemistry"",
    volume = ""97"",
    year = ""1993"",
    pages = ""2368--2377""
}
"
49,0.16431769203621735,Ba1 O3 Ti1,R3m,0.0026299216983622716,0.015252579403257275,0.008431127809194632,5.65398486,5.661679371482958,,,,,,,6.95389692,7.047660814685925,,,9014743,"@article{cif-reference-0,
    author = ""Kwei, G. H. and Lawson, A. C. and Billinge, S. J. L. and Cheong, S. W."",
    title = ""  Structures of the ferroelectric phases of barium titanate  Note: T = 15 K"",
    journal = ""Journal of Physical Chemistry"",
    volume = ""97"",
    year = ""1993"",
    pages = ""2368--2377""
}
"
41,0.16438194497877026,Ba1 O3 Ti1,R3m,0.002639289826652678,0.01566676942093859,0.0084490624886011,5.65576516,5.661762691772538,,,,,,,6.95318112,7.047592869650473,,,9014074,"@article{cif-reference-0,
    author = ""Kwei, G. H. and Lawson, A. C. and Billinge, S. J. L. and Cheong, S. W."",
    title = ""  Structures of the ferroelectric phases of barium titanate  Note: T = 180 K"",
    journal = ""Journal of Physical Chemistry"",
    volume = ""97"",
    year = ""1993"",
    pages = ""2368--2377""
}
"
43,0.16481954873761012,Ba1 O3 Ti1,R3m,0.002613794895791315,0.015018605561363354,0.008651551890728337,5.65403433,5.661467699625066,,,,,,,6.95377623,7.0477951325141595,,,9014230,"@article{cif-reference-0,
    author = ""Kwei, G. H. and Lawson, A. C. and Billinge, S. J. L. and Cheong, S. W."",
    title = ""  Structures of the ferroelectric phases of barium titanate  Note: T = 20 K"",
    journal = ""Journal of Physical Chemistry"",
    volume = ""97"",
    year = ""1993"",
    pages = ""2368--2377""
}
"
57,0.1658655869134823,Ba1 O3 Ti1,R3m,0.00259901961184381,0.014932452754624301,0.009054969876661984,5.65468373,5.661193814004149,,,,,,,6.95530118,7.0479013371472226,,,9016624,"@article{cif-reference-0,
    author = ""Kwei, G. H. and Lawson, A. C. and Billinge, S. J. L. and Cheong, S. W."",
    title = ""  Structures of the ferroelectric phases of barium titanate  Note: T = 100 K"",
    journal = ""Journal of Physical Chemistry"",
    volume = ""97"",
    year = ""1993"",
    pages = ""2368--2377""
}
"
6,0.16592803951120824,Ba1 O3 Ti1,P4mm,0.0026104438715946455,0.015074422166092649,0.009551884617528228,3.9915,4.003174036034904,,,,,,,4.025,4.069824210675946,,,1525437,"@article{cif-reference-0,
    author = ""Waesche, R. and Denner, W. and Schulz, H."",
    title = ""  Influence of high hydrostatic pressure on the crystal structure of barium  titanate ( Ba Ti O3 )"",
    journal = ""Materials Research Bulletin"",
    volume = ""16"",
    year = ""1981"",
    pages = ""497--500""
}
"
24,0.16633247524738157,Ba1 O3 Ti1,P4mm,0.0026157730814956666,0.015757657007136713,0.009674930700279178,3.9998,4.003213744805727,,,,,,,4.018,4.069851101777624,,,2100859,"@article{cif-reference-0,
    author = ""Buttner, R. H. and Maslen, E. N."",
    title = ""  Structural parameters and electron difference density in BaTiO\textasciitilde 3\textasciitilde"",
    journal = ""Acta Crystallographica Section B"",
    volume = ""48"",
    year = ""1992"",
    pages = ""764--769""
}
"
10,0.16793322039721784,Ba1 O3 Ti1,Pmm2,0.0024853223148835085,0.015098462255215585,0.00947529896449557,3.98,3.9916037116036054,,,4.01,4.014869303079972,,,4.02,4.068832746566574,,,1540757,"@article{cif-reference-0,
    author = ""Zeng, L. and Jiang, Y."",
    title = ""  X-ray diffraction study of orthorhombic barium titanate"",
    journal = ""Beijing Gongye Daxue Xuebao"",
    volume = ""17"",
    year = ""1991"",
    pages = ""32--37""
}
"
48,0.16942322965551718,Ba1 O3 Ti1,P4mm,0.00262544109596792,0.016342792912459072,0.010339462328215837,3.9988,4.003146870219341,,,,,,,4.0222,4.069509240577658,,,9014668,"@article{cif-reference-0,
    author = ""Xiao, C. J. and Jin, C. Q. and Wang, X. H."",
    title = ""  Crystal structure of dense nanocrystalline BaTiO3 ceramics  Note: phase T (tetragonal)"",
    journal = ""Materials Chemistry and Physics"",
    volume = ""111"",
    year = ""2008"",
    pages = ""209--212""
}
"
25,0.17018999727173167,Ba1 O3 Ti1,P4/mmm,0.0026425978806183027,0.017426355292230036,0.010542433328224889,3.9998,4.003186554043547,,,,,,,4.018,4.0696054305156935,,,2100860,"@article{cif-reference-0,
    author = ""Buttner, R. H. and Maslen, E. N."",
    title = ""  Structural parameters and electron difference density in BaTiO\textasciitilde 3\textasciitilde"",
    journal = ""Acta Crystallographica Section B"",
    volume = ""48"",
    year = ""1992"",
    pages = ""764--769""
}
"
26,0.17018999727173167,Ba1 O3 Ti1,P4/mmm,0.0026425978806183027,0.017426355292230036,0.010542433328224889,3.9998,4.003186554043547,,,,,,,4.018,4.0696054305156935,,,2100861,"@article{cif-reference-0,
    author = ""Buttner, R. H. and Maslen, E. N."",
    title = ""  Structural parameters and electron difference density in BaTiO\textasciitilde 3\textasciitilde"",
    journal = ""Acta Crystallographica Section B"",
    volume = ""48"",
    year = ""1992"",
    pages = ""764--769""
}
"
4,0.17174713783935958,Ba0.92 O2.89 Ti0.9,P4mm,0.0027116117069892797,0.018356814930956915,0.01002767069366248,4.00604,4.002916105130068,,,,,,,4.01222,4.070072353993981,,,1522128,"@article{cif-reference-0,
    author = ""Wada, S. and Yano, M. and Suzuki, T. and Noma, T."",
    title = ""  Crystal structure of barium titanate fine particles including Mg and  analysis of their lattice vibrations"",
    journal = ""Journal of Materials Science"",
    volume = ""35"",
    year = ""2000"",
    pages = ""3889--3902""
}
"
36,0.21017566958418152,Ba1 O3 Ti1,Pm-3m,0.0045820742933681555,0.017208918644036224,0.0131863323192565,3.97,4.0234515055715265,,,,,,,,,,,5910149,"@article{cif-reference-0,
    author = ""Wyckoff, R. W. G."",
    title = "" http://jcrystal.com/steffenweber/gallery/StructureTypes/st4.html and page 273 from the second edition of Structure of Crystals by Wyckoff R W G. Published by The Chemical Catalog Company, INC, New York in 1931"",
    journal = ""The second edition of Structure of Crystals"",
    year = ""1931"",
    pages = ""273--273""
}
"
2,0.21017566958426345,Ba1 O3 Ti1,Pm-3m,0.004582073618717933,0.017208916589569776,0.013186306223214142,4.0073,4.0234515103713795,,,,,,,,,,,1507757,"@article{cif-reference-0,
    author = ""Natheer B. Mahmood and Emad K. Al-Shakarchi"",
    title = ""  Three Techniques Used to Produce BaTiO3 Fine Powder"",
    journal = ""Journal of Modern Physics"",
    volume = ""2"",
    year = ""2011"",
    pages = ""1420--1428""
}
"
27,0.2101756695871304,Ba1 O3 Ti1,Pm-3m,0.004582073021339914,0.017208906602211582,0.01318631554454201,4.006,4.023451508935968,,,,,,,,,,,2100862,"@article{cif-reference-0,
    author = ""Buttner, R. H. and Maslen, E. N."",
    title = ""  Structural parameters and electron difference density in BaTiO\textasciitilde 3\textasciitilde"",
    journal = ""Acta Crystallographica Section B"",
    volume = ""48"",
    year = ""1992"",
    pages = ""764--769""
}
"
28,0.2101756695871304,Ba1 O3 Ti1,Pm-3m,0.004582073021339914,0.017208906602211582,0.01318631554454201,4.006,4.023451508935968,,,,,,,,,,,2100863,"@article{cif-reference-0,
    author = ""Buttner, R. H. and Maslen, E. N."",
    title = ""  Structural parameters and electron difference density in BaTiO\textasciitilde 3\textasciitilde"",
    journal = ""Acta Crystallographica Section B"",
    volume = ""48"",
    year = ""1992"",
    pages = ""764--769""
}
"
13,0.2101756695876448,Ba1 O3 Ti1,Pm-3m,0.004582076289388115,0.01720890427884835,0.013186299451057435,3.996,4.023451512525077,,,,,,,,,,,1542140,"@article{cif-reference-0,
    author = ""Miyake, S. and Ueda, R."",
    title = ""  On Phase Transformation of Ba Ti O3"",
    journal = ""Journal of the Physical Society of Japan"",
    volume = ""2"",
    year = ""1947"",
    pages = ""93--97""
}
"
35,0.21017566958977282,Ba1 O3 Ti1,Pm-3m,0.004582073137904418,0.017208897615841965,0.013186320120841071,4.0335,4.023451509588632,,,,,,,,,,,4124842,"@article{cif-reference-0,
    author = ""Edwards, J.W. and Speiser, R. and Johnston, H.L."",
    title = ""  Structure of Barium Titanate at Elevated Temperatures"",
    journal = ""Journal of the American Chemical Society"",
    volume = ""73"",
    year = ""1951"",
    pages = ""2934--2935""
}
"
14,0.3666573781580784,Ba1 O3 Ti1,Pm-3m,0.005789595198987817,0.07994088185771231,0.012610013415073977,4.082467,4.021193044507842,,,,,,,,,,,1542189,"@article{cif-reference-0,
    author = ""Wittels, M.C. and Sherrill, F.A."",
    title = ""  Fast Neutron Effects in Tetragonal Barium Titanate"",
    journal = ""Journal of Applied Physics"",
    volume = ""28"",
    year = ""1957"",
    pages = ""606--609""
}
"
19,0.5732214196670505,Ba6 O18 Ti6,P6_3/mmc,0.006970181063891849,0.04691303829279363,0.004136980524944924,5.7238,5.6876446508752725,,,,,,,13.9649,13.971689760771147,,,2009488,"@article{cif-reference-0,
    author = ""Akimoto, J. and Gotoh, Y. and Oosawa, Y."",
    title = ""  Refinement of hexagonal BaTiO\textasciitilde 3\textasciitilde"",
    journal = ""Acta Crystallographica Section C"",
    volume = ""50"",
    year = ""1994"",
    pages = ""160--161""
}
"
38,0.5772650706195138,Ba6 O17.274 Ti6,P6_3/mmc,0.006313078492840732,0.04674694474060458,0.005030561250946934,5.73658,5.686224284069044,,,,,,,14.01046,13.973017993859997,,,7221078,"@article{cif-reference-0,
    author = ""Sinclair, D.C. and Skakle, J.M.S. and Beales, T.P. and Morrison, F.D. and Smith, R.I."",
    title = ""  Structure and electrical properties of oxygen-deficient hexagonal Ba Ti  O3"",
    journal = ""Journal of Materials Chemistry"",
    volume = ""9"",
    year = ""1999"",
    pages = ""1327--1331""
}
"
37,0.5776880795009065,Ba6 O17.496 Ti6,P6_3/mmc,0.006561886395417326,0.046998261233237824,0.004678252051675007,5.73116,5.686806959620191,,,,,,,13.99109,13.97372538079399,,,7221077,"@article{cif-reference-0,
    author = ""Sinclair, D.C. and Skakle, J.M.S. and Morrison, F.D. and Beales, T.P. and Smith, R.I."",
    title = ""  Structure and electrical properties of oxygen-deficient hexagonal Ba Ti  O3"",
    journal = ""Journal of Materials Chemistry"",
    volume = ""9"",
    year = ""1999"",
    pages = ""1327--1331""
}
"
34,0.6571366111912563,Ba22 O132.96 Ti56,C2/m,0.0018100758344020424,0.08243710988534586,0.015090925855644489,23.321,21.371499941842714,,,11.384,11.300865979606167,90.09,91.03714999487694,9.847,9.794515388053908,,,4031608,"@article{cif-reference-0,
    author = ""Vanderah, T.A. and Ramirez, A.P. and Siegrist, T. and Roth, R.S. and Geyer, R.G."",
    title = ""  Crystal Structure and Properties of Ba11 Fe Ti27 O66.5"",
    journal = ""European Journal of Inorganic Chemistry"",
    volume = ""2004"",
    year = ""2004"",
    pages = ""2434--2441""
}
"
33,0.6938220989730032,Ba6 O30 Ti12,C2/m,0.00814421318483754,0.06298361875729847,0.0014107167661942435,16.892,17.290849794105487,,,3.93,3.9985987464925152,103.03,106.10635480104423,9.41,8.995756790344503,,,2310593,"@article{cif-reference-0,
    author = ""Harrison, F.W."",
    title = ""  The crystal structure of barium dititanate, Ba O (Ti O2)2"",
    journal = ""Acta Crystallographica (1,1948-23,1967)"",
    volume = ""9"",
    year = ""1956"",
    pages = ""495--500""
}
"
20,0.6962406168869072,Ba6 O30 Ti12,C2,0.003004121653111337,0.20170937000058464,0.0031036459241341927,16.899,17.27215745068605,,,3.935,4.002040114043138,103.103,106.68849212549966,9.4105,8.98348385378215,,,2013673,"@article{cif-reference-0,
    author = ""Kimura, Teiichi and Goto, Takashi and Yamane, Hisanori and Iwata, Hiroaki and Kajiwara, Takashi and Akashi, Takaya"",
    title = ""  A ferroelectric barium titanate, BaTi\textasciitilde 2\textasciitilde O\textasciitilde 5\textasciitilde"",
    journal = ""Acta Crystallographica Section C"",
    volume = ""59"",
    year = ""2003"",
    pages = ""i128--i130""
}
"
44,0.7076756958518143,Ba1 O3 Ti1,P4mm,0.004188812109990505,0.04785788121862995,0.24895010043983026,3.986,4.036615893290537,,,,,,,4.026,3.976040441470864,,,9014273,"@article{cif-reference-0,
    author = ""Shirane, G. and Danner, H. and Pepinsky, R."",
    title = ""  Neutron diffraction study of orthorhombic BaTiO3  Note: tetragonal structure"",
    journal = ""Physical Review"",
    volume = ""105"",
    year = ""1957"",
    pages = ""856--860""
}
"
18,0.8774150160111787,Ba16 O108 Ti48,C2/m,0.0001886297209141242,0.07306527533978206,0.002741125289885245,19.8165,21.24334754934757,,,11.4468,11.363670703897595,109.1847,108.19666630919735,9.9208,9.794464757347791,,,2008058,"@article{cif-reference-0,
    author = ""Currao, Antonio"",
    title = "" Ba\textasciitilde 4\textasciitilde Ti\textasciitilde 12\textasciitilde O\textasciitilde 27\textasciitilde : Rietveld refinement using x-ray powder diffraction data"",
    journal = ""Acta Crystallographica Section C"",
    volume = ""55"",
    year = ""1999"",
    pages = ""02--04""
}
"
21,0.8774150160111787,Ba16 O108 Ti48,C2/m,0.0001886297209141242,0.07306527533978206,0.002741125289885245,19.8165,21.24334754934757,,,11.4468,11.363670703897595,109.1847,108.19666630919735,9.9208,9.794464757347791,,,2019330,"@article{cif-reference-0,
    author = ""Currao, A."",
    title = ""  Ba4Ti12O27: Rietveld refinement using X-ray powder diffraction data"",
    journal = ""Acta Crystallographica Section C Crystal Structure Communications"",
    volume = ""55"",
    year = ""1999"",
    pages = ""2--""
}
"
7,0.8797671369734184,Ba5.936 O80 Ti40,C2/m,0.00485145033637753,0.030165469088438805,0.007327000819633847,14.21665015,14.1904949491622,,,14.7851,14.968498186468356,133.78091796,138.98982547043562,9.9942,10.276045643681678,,,1533804,"@article{cif-reference-0,
    author = ""Hoeche, T. and Ruessel, C. and Keding, R. and Olhe, P. and van Aken, P.A. and Schneider, R. and Stemmer, S. and Wang Xiqu and Jacobson, A.J. and Kleebe, H.J."",
    title = ""  Synthesis and characterization of mixed-valence barium titanates"",
    journal = ""Philosophical Magazine, Serie 8(1956-)"",
    volume = ""83"",
    year = ""2003"",
    pages = ""165--178""
}
"
16,0.8896757849510561,Ba1 O16 Ti8,C2,0.009359992127762916,0.02403478541990143,0.008719979621084244,14.209,14.235572856031137,,,2.971,3.0017115070670446,133.5,139.06025839428352,9.981,10.27838543362013,,,2002238,"@article{cif-reference-0,
    author = ""Schmachtel, J and Mueller-Buschbaum, H"",
    title = "" Oxotitanate mit gemischter Valenz, III Zur Kenntnis von Ba Ti8 O16"",
    journal = "" Zeitschrift fuer Naturforschung, Teil B. Anorganische Chemie, Organische Chemie (33,1978-41,1986)"",
    volume = ""35"",
    year = ""1980"",
    pages = ""332--334""
}
"
11,0.8928511080702309,Ba2 O26 Ti12,P-1,0.0059429516191879085,1.4518007662872951e-05,0.004720740380621802,7.461,7.457313640829507,72.35,71.64034342309856,7.51,7.750918070202899,74.77,73.9755081001559,9.852,9.187205826074448,61.46,57.25247537099944,1541875,"@article{cif-reference-0,
    author = ""Tillmanns, E."",
    title = ""  Barium hexatitanate, Ba Ti6 O13"",
    journal = ""Crystal Structure Communications"",
    volume = ""1"",
    year = ""1972"",
    pages = ""1--4""
}
"
5,0.8992256028535865,Ba4 O26 Ti11,C2/m,0.0004975191630037515,0.00407934613966212,0.021505733110596364,15.16,14.615945601399863,,,3.8931,4.010232033879479,98.64,94.01195326546996,9.093,9.00892371107214,,,1524553,"@article{cif-reference-0,
    author = ""Hofmeister, W. and Tillmanns, E."",
    title = ""  Ba2 Ti5.5 O13: Ladungsausgleich durch statistische Unterbesetzung"",
    journal = ""Fortschritte der Mineralogie, Beiheft"",
    volume = ""56"",
    year = ""1978"",
    pages = ""42--43""
}
"
0,0.9055176280102509,Ba4 O26 Ti12,C2/m,0.0022803226173400944,0.0074793775311921395,0.01674735305585468,15.004,14.522532230482547,,,3.953,3.990603983726339,98.01,97.47904417899224,9.085,8.940820017514257,,,1507755,"@article{cif-reference-0,
    author = ""Schmachtel, J. and Mueller-Buschbaum, Hk."",
    title = ""  Ueber ein Bariumoxotitanat(III,IV) : Ba2 Ti6 O13"",
    journal = "" Zeitschrift fuer Anorganische und Allgemeine Chemie"",
    volume = ""435"",
    year = ""1977"",
    pages = ""243--246""
}
"
15,0.9055176280102509,Ba4 O26 Ti12,C2/m,0.0022803226173400944,0.0074793775311921395,0.01674735305585468,15.004,14.522532230482547,,,3.953,3.990603983726339,98.01,97.47904417899224,9.085,8.940820017514257,,,2002189,"@article{cif-reference-0,
    author = ""Schmachtel, J and Mueller-Buschbaum, Hk"",
    title = "" Ueber ein Bariumoxotitanat(III,IV) : Ba2 Ti6 O13"",
    journal = "" Zeitschrift fuer Anorganische und Allgemeine Chemie"",
    volume = ""435"",
    year = ""1977"",
    pages = ""243--246""
}
"
12,0.9074777759738725,Ba16 O120 Ti52,Cmce,0.004676319926814284,3.679917251074854e-06,0.08224344072214974,9.862,9.927607312227657,,,17.062,17.123841173439175,,,14.051,14.209304103886574,,,1541876,"@article{cif-reference-0,
    author = ""Tillmanns, E."",
    title = ""  Tetrabarium tridecatitanate, Ba4 Ti13 O30"",
    journal = ""Crystal Structure Communications"",
    volume = ""11"",
    year = ""1982"",
    pages = ""2087--2092""
}
"
40,0.9282095366438232,Ba0.8 O16 Ti8,I4/m,1.8730430039202977e-05,0.024479660270708085,0.010806704898296597,10.12,10.11067075596459,,,,,,,2.96,2.9605514028757423,,,9007499,"@article{cif-reference-0,
    author = ""Xiang, Shi-Bin and Fan, Hai-Fu and Wu, Xiao-Jing and Li, Fang-Hua and Pan, Q."",
    title = ""  Direct methods in superspace. II The first application to an unknown  incommensurate modulated structure  Note: this is the average structure, isomorphous with hollandite  Note: y-coordinate of O2 altered from .248 to make regular TiO6 polyhedra  Locality: Shiti barite deposit, Ankang County, Shaanxi, China"",
    journal = ""Acta Crystallographica, Section A"",
    volume = ""46"",
    year = ""1990"",
    pages = ""929--934""
}
"
17,0.9344203905337329,Ba8 O88 Ti52,Cmce,0.00015704183936776227,0.10354028748763046,0.02740354316864388,10.0183,9.99556343345536,,,11.5747,11.653236465134592,,,14.094,13.85280794438965,,,2002627,"@article{cif-reference-0,
    author = ""Moehr, S and Mueller-Buschbaum, Hk"",
    title = "" Ein Beitrag zur Synthese und Kristallstruktur eines gemischtvalenten Bariumoxotitanats: Ba2 (Ti3+)12 (Ti4+) O22"",
    journal = ""Journal of Alloys Compd."",
    volume = ""199"",
    year = ""1993"",
    pages = ""203--206""
}
"
9,0.9429887813506157,Ba5.76 O80 Ti40,I4,0.00011413736097674011,0.0971223225730065,0.009286708613957802,10.071,10.142113721841557,,,,,,,14.81,14.748128350659055,,,1535409,"@article{cif-reference-0,
    author = ""Bolotina, N.B. and Dmitrieva, M.T. and Rastsvetaeva, R.K."",
    title = ""  Modulated structure of a new natural member of hollandite family."",
    journal = ""Kristallografiya"",
    volume = ""37"",
    year = ""1992"",
    pages = ""598--605""
}
"
39,0.9430304586737033,Ba1.122 O16 Ti8,I4/m,0.005043547947171791,0.18793610653568638,0.012076051233286695,10.15,10.173489749348487,,,,,,,2.952,2.96128538432287,,,9004464,"@article{cif-reference-0,
    author = ""Foley, J. A. and Hughes, J. M. and Drexler, J. W."",
    title = ""  Redledgeite, Bax([Cr,Fe,V]2xTi8-2x)O16, the I4/m structure and elucidation  of the sequence of tunnel Ba cations"",
    journal = ""The Canadian Mineralogist"",
    volume = ""35"",
    year = ""1997"",
    pages = ""1531--1534""
}
"
8,0.9479506036237562,Ba1.12 O16 Ti8,I4,0.0027425343719012347,0.17610891068536075,0.011668606585063178,10.071,10.177332748578078,,,,,,,2.962,2.9774303936405997,,,1535408,"@article{cif-reference-0,
    author = ""Bolotina, N.B. and Dmitrieva, M.T. and Rastsvetaeva, R.K."",
    title = ""  Modulated structure of a new natural member of hollandite family."",
    journal = ""Kristallografiya"",
    volume = ""37"",
    year = ""1992"",
    pages = ""598--605""
}
"
29,0.9485898958998872,Ba24 O160 Ti68,C2/c,0.0002941754463209449,0.0002774461169666624,0.03768050030893791,9.883,9.788565291374054,,,17.08,17.326658587583456,98.42,98.79576943872512,18.92,19.333725345918385,,,2106453,"@article{cif-reference-0,
    author = ""Tillmanns, E. and Baur, W.H."",
    title = ""  The Crystal Structure of Hexabarium 17-Titanate"",
    journal = ""Acta Crystallographica B (24,1968-38,1982)"",
    volume = ""26"",
    year = ""1970"",
    pages = ""1645--1654""
}
"
31,0.9584760704592865,Ba8 O16 Ti4,P2_1/c,0.0001655361645237357,0.06191462386371129,0.0041161956331227855,6.096,5.944961079494391,,,7.681,7.5678068984141955,117.77349655,118.75534467229367,11.9017686,12.66840693115093,,,2107242,"@article{cif-reference-0,
    author = ""Wu, K.K. and Brown, I.D."",
    title = ""  The crystal structure of beta-barium orthotitanate, beta-Ba Ti O4, and  the bond strength-bond length curve of Ti-O"",
    journal = ""Acta Crystallographica B (24,1968-38,1982)"",
    volume = ""29"",
    year = ""1973"",
    pages = ""2009--2012""
}
"
22,0.9746805015465126,Ba24 O48 Ti12,Pna2_1,0.005434797745007469,0.02958053653799404,-0.00017620140937260056,6.107,6.124551286098276,,,10.54,10.844940369717209,,,22.952,22.53815290446012,,,2020378,"@article{cif-reference-0,
    author = ""Guenter, J.R. and Jameson, G.B."",
    title = ""  Orthorhombic barium orthotitanate, alpha'-Ba2 Ti O4"",
    journal = ""Acta Crystallographica C (39,1983-)"",
    volume = ""40"",
    year = ""1984"",
    pages = ""207--210""
}
"
32,0.9807601247417553,Ba8 O16 Ti4,P2_1/c,0.0026926140151691384,0.14784404756575192,0.0005844065853368754,6.12,5.875691910487348,,,7.7,7.603201546761354,117.8808425,117.72303110510025,11.86115498,12.765276827076825,,,2310344,"@article{cif-reference-0,
    author = ""Bland, J.A."",
    title = ""  The crystal structure of barium orthotitanate, Ba2 Ti O4"",
    journal = ""Acta Crystallographica (1,1948-23,1967)"",
    volume = ""14"",
    year = ""1961"",
    pages = ""875--881""
}
"
30,0.9833710292247858,Ba4 O44 Ti20,P2_1/c,0.0033544194806532915,0.04743368061807047,8.626243771313823e-05,7.52,7.2723557099455265,,,14.02,13.632250354279192,130.18036211,134.86381792836906,9.93312966,9.482819477462325,,,2107200,"@article{cif-reference-0,
    author = ""Tillmanns, E."",
    title = ""  Die Kristallstruktur von Ba Ti5 O11"",
    journal = ""Acta Crystallographica B (24,1968-38,1982)"",
    volume = ""25"",
    year = ""1969"",
    pages = ""1444--1452""
}
"


==> anc/BaTiO3_heuristic2_MPD.csv <==
,rw,formula,space_group,Ba_Uiso_r,O_Uiso_r,Ti_Uiso_r,a_i,a_r,alpha_i,alpha_r,b_i,b_r,beta_i,beta_r,c_i,c_r,gamma_i,gamma_r,db_id,ref
19,0.143924109,Ba1 O3 Ti1,Amm2,0.002141026,0.012628332,0.007038891,5.80560801,5.6721328,,,5.85529173,5.761964191,,,3.98753058,3.99117611,,,mp-5777,"@article{Shirane1957,
    author = ""Shirane, G. and Danner, H.R. and Pepinsky, R."",
    title = ""Neutron diffraction study of orthorhombic Ba Ti O3"",
    journal = ""Physical Review (1,1893-132,1963/141,1966-188,1969)"",
    year = ""1957"",
    volume = ""105"",
    pages = ""856-860"",
    ASTM_id = ""PHRVAO""
}

@article{Kalyani2014,
    author = ""Kalyani, Ajay Kumar and Brajesh, Kumar and Senyshyn, Anatoliy and Ranjan, Rajeev"",
    title = ""Orthorhombic-tetragonal phase coexistence and enhanced piezo-response at room temperature in Zr, Sn, and Hf modified Ba Ti O3"",
    journal = ""Applied Physics Letters"",
    year = ""2014"",
    volume = ""104"",
    pages = ""252906-1-252906-5"",
    ASTM_id = ""APPLAB""
}

@article{Kwei1993,
    author = ""Kwei, G.H. and Lawson, A.C.jr. and Billinge, S.J.L. and Cheong, S.-W."",
    title = ""Structures of the ferroelectric phases of barium titanate"",
    journal = ""Journal of Physical Chemistry"",
    year = ""1993"",
    volume = ""97"",
    pages = ""2368-2377"",
    ASTM_id = ""JPCHAX""
}

@article{Evarestov2012,
    author = ""Evarestov, Robert A. and Bandura, Andrei V."",
    title = ""First-principles calculations on the four phases of Ba Ti O3"",
    journal = ""Journal of Computational Chemistry"",
    year = ""2012"",
    volume = ""33"",
    pages = ""1123-1130"",
    ASTM_id = ""JCCHDD""
}
"
43,0.146471966,Ba12 O27 Ti12,Cm,0.001732894,0.00918072,0.007021125,11.51518898,11.33987291,,,8.01917516,7.998398803,91.61661287,90.61736584,17.30264195,17.27071815,,,mp-530879,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
44,0.147825663,Ba3 O8 Ti3,C2/m,0.002230823,0.015500433,0.003815029,10.09760033,9.978707269,,,5.68969004,5.64711857,91.70293804,90.24947737,7.04239451,6.952248178,,,mp-33339,"@misc{MaterialsProject,
    title = ""{Materials Project}"",
    url = ""http://www.materialsproject.org""
}

@article{Hart2009,
    author = ""Hart, Gus and Forcade, Rodney"",
    doi = ""10.1103/PhysRevB.80.014120"",
    file = "":Users/ajain/Documents/Mendeley Desktop/Hart, Forcade - 2009 - Generating derivative structures from multilattices Algorithm and application to hcp alloys.pdf:pdf"",
    issn = ""1098-0121"",
    journal = ""Physical Review B"",
    month = ""July"",
    pages = ""014120"",
    title = ""{Generating derivative structures from multilattices: Algorithm and application to hcp alloys}"",
    url = ""http://link.aps.org/doi/10.1103/PhysRevB.80.014120"",
    volume = ""80"",
    year = ""2009""
}

@article{Bergerhoff1983,
    author = ""Bergerhoff, G. and Hundt, R. and Sievers, R. and Brown, ID"",
    doi = ""10.1021/ci00038a003"",
    journal = ""Journal of Chemical Information and Computer Sciences"",
    keywords = ""icsd"",
    mendeley-tags = ""icsd"",
    number = ""2"",
    pages = ""66--69"",
    publisher = ""ACS Publications"",
    title = ""{The inorganic crystal structure data base}"",
    url = ""http://pubs.acs.org/doi/abs/10.1021/ci00038a003"",
    volume = ""23"",
    year = ""1983""
}

@misc{Karlsruhe,
    author = ""Karlsruhe, FIZ"",
    title = ""{Inorganic Crystal Structure Database}"",
    url = ""http://icsd.fiz-karlsruhe.de""
}

@article{Woodward2008_373,
    author = ""Woodward, D.I. and Reaney, I.M. and Y., Yang Gaiying and Dickey, E.C. and Randall, C.A."",
    title = ""{Vacancy ordering in reduced barium titanate}"",
    year = ""2008"",
    journal = ""Acta Crystallographica B (39,1983-)"",
    volume = ""64"",
    pages = ""426--437""
}
"
20,0.15977423,Ba1 O3 Ti1,P4mm,0.002676989,0.01160096,0.007419544,4.00200623,4.00327347,,,,,,,4.2155066,4.069953997,,,mp-5986,"@article{Srilakshmi2016,
    author = ""Srilakshmi, Chilukoti and Saraf, Rohit and Prashanth, V. and Rao, G. Mohan and Shivakumara, C."",
    title = ""Structure and catalytic activity of Cr-doped BaTiO3 nanocatalysts synthesized by conventional oxalate and microwave assisted hydrothermal methods"",
    journal = ""Inorganic Chemistry"",
    year = ""2016"",
    volume = ""55"",
    pages = ""4795-4805"",
    ASTM_id = ""INOCAJ""
}

@article{Kwei1993,
    author = ""Kwei, G.H. and Lawson, A.C.jr. and Billinge, S.J.L. and Cheong, S.-W."",
    title = ""Structures of the ferroelectric phases of barium titanate"",
    journal = ""Journal of Physical Chemistry"",
    year = ""1993"",
    volume = ""97"",
    pages = ""2368-2377"",
    ASTM_id = ""JPCHAX""
}

@article{Harada1970,
    author = ""Harada, J. and Pedersen, T. and Barnea, Z."",
    title = ""X-ray and Neutron Diffraction Study of Tetragonal Barium Titanate"",
    journal = ""Acta Crystallographica A (24,1968-38,1982)"",
    year = ""1970"",
    volume = ""26"",
    pages = ""336-344"",
    ASTM_id = ""ACACBN""
}

@article{Waesche1981,
    author = ""Waesche, R. and Denner, W. and Schulz, H."",
    title = ""Influence of high hydrostatic pressure on the crystal structure of barium titanate ( Ba Ti O3 )"",
    journal = ""Materials Research Bulletin"",
    year = ""1981"",
    volume = ""16"",
    pages = ""497-500"",
    ASTM_id = ""MRBUAC""
}

@article{Ganguly2013,
    author = ""Ganguly, M. and Rout, S.K. and Ahn, C.W. and Kim, I.W. and Kar, Manoranjan"",
    title = ""Structural, electrical and optical properties of Ba (Ti1-x Yb4x/3) O3 ceramics"",
    journal = ""Ceramics International"",
    year = ""2013"",
    volume = ""39"",
    pages = ""9511-9524"",
    ASTM_id = ""CINNDH""
}

@article{Kalyani2014,
    author = ""Kalyani, Ajay Kumar and Brajesh, Kumar and Senyshyn, Anatoliy and Ranjan, Rajeev"",
    title = ""Orthorhombic-tetragonal phase coexistence and enhanced piezo-response at room temperature in Zr, Sn, and Hf modified Ba Ti O3"",
    journal = ""Applied Physics Letters"",
    year = ""2014"",
    volume = ""104"",
    pages = ""252906-1-252906-5"",
    ASTM_id = ""APPLAB""
}

@article{Smith2008,
    author = ""Smith, M.B. and Page, K. and Siegrist, T. and Redmond, P.L. and Walter, E.C. and Seshadri, R. and Brus, L.E. and Steigerwald, M.L."",
    title = ""Crystal structure and the paraelectric-to-ferroelectric phase transition of the nanoscale Ba Ti O3"",
    journal = ""Journal of the American Chemical Society"",
    year = ""2008"",
    volume = ""130"",
    pages = ""6955-6963"",
    ASTM_id = ""JACSAT""
}

@article{Evarestov2012,
    author = ""Evarestov, Robert A. and Bandura, Andrei V."",
    title = ""First-principles calculations on the four phases of Ba Ti O3"",
    journal = ""Journal of Computational Chemistry"",
    year = ""2012"",
    volume = ""33"",
    pages = ""1123-1130"",
    ASTM_id = ""JCCHDD""
}

@article{Xiao2008,
    author = ""Xiao, C.J. and Jin, C.-Q. and Wang, X.H."",
    title = ""Crystal structure of dense nanocrystalline Ba Ti O3 ceramics"",
    journal = ""Materials Chemistry and Physics"",
    year = ""2008"",
    volume = ""111"",
    pages = ""209-212"",
    ASTM_id = ""MCHPDR""
}

@article{Evans1951,
    author = ""Evans, H.T.jr."",
    title = ""The crystal structure of tetragonal bariumtitanate"",
    journal = ""Acta Crystallographica (1,1948-23,1967)"",
    year = ""1951"",
    volume = ""4"",
    pages = ""377-377"",
    ASTM_id = ""ACCRA9""
}

@article{Jeong2011,
    author = ""Jeong, I.-K. and Seunghun, Lee and Se-Young, Jeong and Won, C.-J. and Hur, N. and Llobet, A."",
    title = ""Structural evolution across the insulator-metal transition in oxygen-deficient BaTiO3-d studied using neutron total scattering and Rietveld analysis"",
    journal = ""Physical Review, Serie 3. B - Condensed Matter (18,1978-)"",
    year = ""2011"",
    volume = ""84"",
    pages = ""064125-1-064125-5"",
    ASTM_id = ""PRBMDO""
}

@article{Hayward2005,
    author = ""Hayward, S.A. and Redfern, S.A.T. and Stone, H.J. and Tucker, M.G. and Whittle, K.R. and Marshall, W.G."",
    title = ""Phase transitions in Ba Ti O3: a high-pressure neutron diffraction study"",
    journal = ""Zeitschrift fuer Kristallographie (1979-2010)"",
    year = ""2005"",
    volume = ""220"",
    pages = ""735-739"",
    ASTM_id = ""ZEKRDZ""
}

@article{KimYong-I2004,
    author = ""Yong-Il, Kim and Kap, Jung Jae and Kwon-Sang, Ryu"",
    title = ""Structural study of nano Ba Ti O3 powder by Rietveld refinement"",
    journal = ""Materials Research Bulletin"",
    year = ""2004"",
    volume = ""39"",
    pages = ""1045-1053"",
    ASTM_id = ""MRBUAC""
}

@article{Megaw1962,
    author = ""Megaw, H.D."",
    title = ""Refinement of the structure of Ba Ti O3 and other ferroelectrics"",
    journal = ""Acta Crystallographica (1,1948-23,1967)"",
    year = ""1962"",
    volume = ""15"",
    pages = ""972-973"",
    ASTM_id = ""ACCRA9""
}

@article{Yashima2005,
    author = ""Yashima, M. and Hoshina, T. and Ishimura, D. and Kobayashi, S. and Nakamura, W. and Tsurumi, T. and Wada, S."",
    title = ""Size effect on the crystal structure of barium titanate nanoparticles"",
    journal = ""Journal of Applied Physics"",
    year = ""2005"",
    volume = ""98"",
    pages = ""014313-1-014313-8"",
    ASTM_id = ""JAPIAU""
}

@article{Evans1961,
    author = ""Evans, H.T.jr."",
    title = ""An X-ray diffraction study of tetragonal barium titanate"",
    journal = ""Acta Crystallographica (1,1948-23,1967)"",
    year = ""1961"",
    volume = ""14"",
    pages = ""1019-1026"",
    ASTM_id = ""ACCRA9""
}

@article{Aoyagi2002,
    author = ""Aoyagi, S. and Kuroiwa, Y. and Sawada, A. and Yamashita, I. and Atake, T."",
    title = ""Composite structure of Ba Ti O3 nanoparticle investigated by SR X-ray diffraction"",
    journal = ""Journal of the Physical Society of Japan"",
    year = ""2002"",
    volume = ""71"",
    pages = ""1218-1221"",
    ASTM_id = ""JUPSAU""
}

@article{Hikam2006,
    author = ""Hikam, M. and Soegijono, B. and Sofyan, N.I."",
    title = ""Crystallographic structure and electron density of Ba1-x Pbx Ti O3 ceramic"",
    journal = ""Journal of applied Sciences, Asian network for scientific information"",
    year = ""2006"",
    volume = ""6"",
    pages = ""3096-3102"",
    ASTM_id = ""JASODW""
}

@article{YinYanShen2009,
    author = ""Sheng, Yin Yan and Feng, Sun"",
    title = ""Rietveld refinement of the Ba Ti O3 from X-ray powder diffraction"",
    journal = ""Advanced Materials Research"",
    year = ""2009"",
    volume = ""79"",
    pages = ""593-596"",
    ASTM_id = ""AMREFI""
}

@article{AbdelKhalek2012,
    author = ""Abdel Khalek, E.K. and Mohamed, E.A. and Salem, S.M. and Ebrahim, F.M. and Kashif, I."",
    title = ""Study of glass-nanocomposite and glass-ceramic containing ferroelectric phase"",
    journal = ""Materials Chemistry and Physics"",
    year = ""2012"",
    volume = ""133"",
    pages = ""69-77"",
    ASTM_id = ""MCHPDR""
}

@article{Ganguly2014,
    author = ""Ganguly, M. and Rout, S.K. and Barhai, P.K. and Ahn, C.W. and Kim, I.W."",
    title = ""Structural, electrical, and optical properties of (Ba1-xNd2x/3)TiO3 ceramics"",
    journal = ""Phase Transition"",
    year = ""2014"",
    volume = ""87"",
    pages = ""157-174"",
    ASTM_id = ""PHTRDP""
}

@article{Buttner1992,
    author = ""Buttner, R.H. and Maslen, E.N."",
    title = ""Structural Parameters and Electron Difference density in BaTiO3"",
    journal = ""Acta Crystallographica, Section B: Structural Science"",
    year = ""1992"",
    volume = ""48"",
    pages = ""764-769"",
    ASTM_id = ""ASBSDK""
}

@article{Varshney2015,
    author = ""Varshney, Dinesh and Dar, Mashkoor Ahmad"",
    title = ""Structural and magneto-transport properties of (1-x)La0.67 Sr0.33 Mn O3 (LSMO) + (x)Ba Ti O3 (BTO) composites"",
    journal = ""Journal of Alloys and Compounds"",
    year = ""2015"",
    volume = ""619"",
    pages = ""122-130"",
    ASTM_id = ""JALCEU""
}

@article{Wittels1957,
    author = ""Wittels, M.C. and Sherrill, F.A."",
    title = ""Fast neutron effects in tetragonal barium titanate"",
    journal = ""Journal of Applied Physics"",
    year = ""1957"",
    volume = ""28"",
    pages = ""606-609"",
    ASTM_id = ""JAPIAU""
}

@article{XiaoChangjian2007,
    author = ""Changjiang, Xiao and Changqing, Jin and Xiaohui, Wang"",
    title = ""Crystal structure of dense nanocrystalline Ba Ti O3 ceram"
32,0.16546078,Ba1 O3 Ti1,R3m,0.002723588,0.012329636,0.007445892,5.75467182,5.661856607,,,,,,,7.10998592,7.046886249,,,mp-5020,"@article{Kwei1993,
    author = ""Kwei, G.H. and Lawson, A.C.jr. and Billinge, S.J.L. and Cheong, S.-W."",
    title = ""Structures of the ferroelectric phases of barium titanate"",
    journal = ""Journal of Physical Chemistry"",
    year = ""1993"",
    volume = ""97"",
    pages = ""2368-2377"",
    ASTM_id = ""JPCHAX""
}

@article{Evarestov2012,
    author = ""Evarestov, Robert A. and Bandura, Andrei V."",
    title = ""First-principles calculations on the four phases of Ba Ti O3"",
    journal = ""Journal of Computational Chemistry"",
    year = ""2012"",
    volume = ""33"",
    pages = ""1123-1130"",
    ASTM_id = ""JCCHDD""
}

@article{Schildkamp1981,
    author = ""Schildkamp, W. and Fischer, K."",
    title = ""Rhomboedrisches Ba Ti O3: Strukturuntersuchung bei 132 K und 196 K"",
    journal = ""Zeitschrift fuer Kristallographie (1979-2010)"",
    year = ""1981"",
    volume = ""155"",
    pages = ""217-226"",
    ASTM_id = ""ZEKRDZ""
}

@article{Hewat1974,
    author = ""Hewat, A.W."",
    title = ""Strucure of rhomboedral ferroelectric barium titanate"",
    journal = ""Ferroelectrics"",
    year = ""1974"",
    volume = ""6"",
    pages = ""215-218"",
    ASTM_id = ""FEROA8""
}
"
35,0.170189997,Ba2 O6 Ti2,P4/mmm,0.002642601,0.017426408,0.010542438,4.032758,4.003186539,,,,,,,4.04387702,4.069605444,,,mp-2998,"@article{Srilakshmi2016,
    author = ""Srilakshmi, Chilukoti and Saraf, Rohit and Prashanth, V. and Rao, G. Mohan and Shivakumara, C."",
    title = ""Structure and catalytic activity of Cr-doped BaTiO3 nanocatalysts synthesized by conventional oxalate and microwave assisted hydrothermal methods"",
    journal = ""Inorganic Chemistry"",
    year = ""2016"",
    volume = ""55"",
    pages = ""4795-4805"",
    ASTM_id = ""INOCAJ""
}

@article{Buttner1992,
    author = ""Buttner, R.H. and Maslen, E.N."",
    title = ""Structural Parameters and Electron Difference density in BaTiO3"",
    journal = ""Acta Crystallographica, Section B: Structural Science"",
    year = ""1992"",
    volume = ""48"",
    pages = ""764-769"",
    ASTM_id = ""ASBSDK""
}

@article{Goldschmidt1927,
    author = ""Goldschmidt, V.M."",
    title = ""Geochemische Verteilungsgesetze VIII. Bau und Eigenschaften von Krystallen"",
    journal = ""Skrifter utgitt av det Norske Videnskaps-Akademi i Oslo 1: Matematisk-Naturvidenskapelig Klasse"",
    year = ""1927"",
    volume = ""1927"",
    pages = ""1-156"",
    ASTM_id = ""SUNVAQ""
}

@article{Inoue2009,
    author = ""Inoue, N. and Okamatsu, T. and Ando, A. and Takagi, H. and Hashimoto, T. and Moriyoshi, C. and Kuroiwa, Y."",
    title = ""Structural characteristics of (Ba0.94 Gd0.06) (Ti0.97 Mg0.03) O3 in cubic structure determined by high-energy synchrotron-radiation powder diffraction"",
    journal = ""Japanese Journal of Applied Physics"",
    year = ""2009"",
    volume = ""48"",
    pages = ""09KF03-1-09HF03-4"",
    ASTM_id = ""JJAPB6""
}

@article{Kwei1993,
    author = ""Kwei, G.H. and Lawson, A.C.jr. and Billinge, S.J.L. and Cheong, S.-W."",
    title = ""Structures of the ferroelectric phases of barium titanate"",
    journal = ""Journal of Physical Chemistry"",
    year = ""1993"",
    volume = ""97"",
    pages = ""2368-2377"",
    ASTM_id = ""JPCHAX""
}

@article{Evarestov2012,
    author = ""Evarestov, Robert A. and Bandura, Andrei V."",
    title = ""First-principles calculations on the four phases of Ba Ti O3"",
    journal = ""Journal of Computational Chemistry"",
    year = ""2012"",
    volume = ""33"",
    pages = ""1123-1130"",
    ASTM_id = ""JCCHDD""
}

@article{Harada1970,
    author = ""Harada, J. and Pedersen, T. and Barnea, Z."",
    title = ""X-ray and Neutron Diffraction Study of Tetragonal Barium Titanate"",
    journal = ""Acta Crystallographica A (24,1968-38,1982)"",
    year = ""1970"",
    volume = ""26"",
    pages = ""336-344"",
    ASTM_id = ""ACACBN""
}

@article{Miyake1947,
    author = ""Miyake, S. and Ueda, R."",
    title = ""On phase transformation of Ba Ti O3"",
    journal = ""Journal of the Physical Society of Japan"",
    year = ""1947"",
    volume = ""2"",
    pages = ""93-97"",
    ASTM_id = ""JUPSAU""
}

@article{Waesche1981,
    author = ""Waesche, R. and Denner, W. and Schulz, H."",
    title = ""Influence of high hydrostatic pressure on the crystal structure of barium titanate ( Ba Ti O3 )"",
    journal = ""Materials Research Bulletin"",
    year = ""1981"",
    volume = ""16"",
    pages = ""497-500"",
    ASTM_id = ""MRBUAC""
}

@article{Ganguly2013,
    author = ""Ganguly, M. and Rout, S.K. and Ahn, C.W. and Kim, I.W. and Kar, Manoranjan"",
    title = ""Structural, electrical and optical properties of Ba (Ti1-x Yb4x/3) O3 ceramics"",
    journal = ""Ceramics International"",
    year = ""2013"",
    volume = ""39"",
    pages = ""9511-9524"",
    ASTM_id = ""CINNDH""
}

@article{Kalyani2014,
    author = ""Kalyani, Ajay Kumar and Brajesh, Kumar and Senyshyn, Anatoliy and Ranjan, Rajeev"",
    title = ""Orthorhombic-tetragonal phase coexistence and enhanced piezo-response at room temperature in Zr, Sn, and Hf modified Ba Ti O3"",
    journal = ""Applied Physics Letters"",
    year = ""2014"",
    volume = ""104"",
    pages = ""252906-1-252906-5"",
    ASTM_id = ""APPLAB""
}

@article{Smith2008,
    author = ""Smith, M.B. and Page, K. and Siegrist, T. and Redmond, P.L. and Walter, E.C. and Seshadri, R. and Brus, L.E. and Steigerwald, M.L."",
    title = ""Crystal structure and the paraelectric-to-ferroelectric phase transition of the nanoscale Ba Ti O3"",
    journal = ""Journal of the American Chemical Society"",
    year = ""2008"",
    volume = ""130"",
    pages = ""6955-6963"",
    ASTM_id = ""JACSAT""
}

@article{Wittels1957,
    author = ""Wittels, M.C. and Sherrill, F.A."",
    title = ""Fast neutron effects in tetragonal barium titanate"",
    journal = ""Journal of Applied Physics"",
    year = ""1957"",
    volume = ""28"",
    pages = ""606-609"",
    ASTM_id = ""JAPIAU""
}

@article{Megaw1945,
    author = ""Megaw, H.D."",
    title = ""Crystal structure of barium titanate"",
    journal = ""Nature (London)"",
    year = ""1945"",
    volume = ""155"",
    pages = ""484-485"",
    ASTM_id = ""NATUAS""
}

@article{Edwards1951,
    author = ""Edwards, J.W. and Speiser, R. and Johnston, H.L."",
    title = ""Structure of Barium Titanate at Elevated Temperatures"",
    journal = ""Journal of the American Chemical Society"",
    year = ""1951"",
    volume = ""73"",
    pages = ""2934-2935"",
    ASTM_id = ""JACSAT""
}

@article{Xiao2008,
    author = ""Xiao, C.J. and Jin, C.-Q. and Wang, X.H."",
    title = ""Crystal structure of dense nanocrystalline Ba Ti O3 ceramics"",
    journal = ""Materials Chemistry and Physics"",
    year = ""2008"",
    volume = ""111"",
    pages = ""209-212"",
    ASTM_id = ""MCHPDR""
}

@article{Hayward2005,
    author = ""Hayward, S.A. and Redfern, S.A.T. and Stone, H.J. and Tucker, M.G. and Whittle, K.R. and Marshall, W.G."",
    title = ""Phase transitions in Ba Ti O3: a high-pressure neutron diffraction study"",
    journal = ""Zeitschrift fuer Kristallographie (1979-2010)"",
    year = ""2005"",
    volume = ""220"",
    pages = ""735-739"",
    ASTM_id = ""ZEKRDZ""
}

@article{Megaw1947,
    author = ""Megaw, H.D."",
    title = ""Temperature changes in the crystal structure of barium titanium oxide"",
    journal = ""Proceedings of the Royal Society of London, Series A: Mathematical and Physical Sciences (76,1906-)"",
    year = ""1947"",
    volume = ""189"",
    pages = ""261-283"",
    ASTM_id = ""PRLAAZ""
}

@article{Venevtsev1961,
    author = ""Venevtsev, Yu.N. and Bondarenko, V.S. and Zhdanov, G.S. and Chkalova, V.V. and Stember, N.G."",
    title = ""Anomalous variations in the lattice constants and the dielectric and piezoelectric parameters of (Ba, Pb) Ti O3 solid solutions"",
    journal = ""Kristallografiya"",
    year = ""1961"",
    volume = ""6"",
    pages = ""375-380"",
    ASTM_id = ""KRISAJ""
}

@article{Gotor1996,
    author = ""Gotor, F.J. and Real, C. and Dianez, M.J. and Criado, J.M."",
    title = ""Relationships between the tecture and structure of Ba Ti O3 and its tetragonal -> cubic transition enthalpie"",
    journal = ""Journal of Solid State Chemistry"",
    year = ""1996"",
    volume = ""123"",
    pages = ""301-305"",
    ASTM_id = ""JSSCBI""
}

@article{Evans1951,
    author = ""Evans, H.T.jr."",
    title = ""The crystal structure of tetragonal bariumtitanate"",
    journal = ""Acta Crystallographica (1,1948-23,1967)"",
    year = ""1951"",
    volume = ""4"",
    pages = ""377-377"",
    ASTM_id = ""ACCRA9""
}

@article{Jeong2011,
    author = ""Jeong, I.-K. and Seunghun, Lee and Se-Young, Jeong and Won, C.-J. and Hur, N. and Llobet, A."",
    title = ""Structural evolution across the insulator-metal transition in oxygen-deficient BaTiO3-d studied using neutron total scattering and Rietveld analysis"",
    journal = ""Physical Review, Serie 3. B - Condensed Matter (18,1978-)"",
    year = ""2011"",
    volume = ""84"",
    pages = ""064125-1-064125-5"",
    ASTM_id = ""PRBMDO""
}

@article{KimYong-I2004,
    author = ""Yong-Il, Kim and Kap, Jung Jae and Kwon-Sang, Ryu"",
    title = ""Structural study of nano Ba Ti O3 powder by Rietveld refinement"",
    journal = ""Materials Research Bulletin"",
    year = ""2004"",
    volume = ""39"",
    pages = ""1045-1053"",
    ASTM_id = ""MRBUAC""
}

@article{Megaw1962,
    author = ""Megaw, H.D."",
    title = ""Refinement of the structure of Ba Ti O3 and other ferroelectrics"",
    journal = ""Acta Crystallographica (1,1948-23,1967)"",
    year = ""1962"",
    volume = ""15"",
    pages = ""972-973"",
    ASTM_id = ""ACCRA9""
}

@article{Yashima2005,
    author = ""Yashima, M. and Hoshina, T. and Ishimura, D. and Kobayashi, S. and Nakamura, W. and Tsurumi, T. and W"
36,0.288067131,Ba4 O10 Ti4,Ima2,0.002445452,0.014336814,0.001370812,5.83141162,5.665974114,,,5.83201392,5.734865238,,,16.0478974,16.05202575,,,mp-1076521,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
6,0.430306238,Ba2 O8 Ti3,P4/mmm,0.013494973,0.073752105,0.001465621,3.94852335,4.015681429,,,,,,,11.94475414,12.10957605,,,mvc-14876,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
34,0.449734623,Ba2 O7 Ti3,P1,0.005979024,0.032029072,5.04E-05,3.95401768,3.991393464,89.82922924,88.94368391,4.01293245,4.049331382,89.6363384,90.54512311,12.06416965,12.08386709,89.95858958,89.85127419,mvc-1214,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
25,0.529892029,Ba6 O18 Ti6,C222_1,0.004715833,0.037322513,0.002295976,5.84066602,5.689744329,,,10.01740218,9.83947919,,,14.14208138,13.97809298,,,mp-558125,"@article{Ogata2004,
    author = ""Ogata, Y. and Tsuda, K. and Akishige, Y. and Tanaka, M."",
    title = ""Refinement of the crystal structural parameters of the intermediate phase of h-(Ba Ti O3) using convergent-beam electron diffraction"",
    journal = ""Acta Crystallographica. Section A: Foundations of Crystallography"",
    year = ""2004"",
    volume = ""60"",
    pages = ""525-531"",
    ASTM_id = ""ACACEQ""
}
"
21,0.539345348,Ba4 O10 Ti3,P1,0.00339114,0.018491877,0.000233981,4.0788002,3.977500313,97.76713544,96.1030074,4.09486161,4.030972148,97.80158355,95.69421559,15.01041101,15.12084068,90.23565816,90.28089811,mp-771189,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
7,0.571278439,Ba6 O18 Ti6,P6_3/mmc,0.007023767,0.046791796,0.004060909,5.78755773,5.687775876,,,,,,,14.09708545,13.97066885,,,mp-5933,"@article{Akimoto1994,
    author = ""Akimoto, J. and Gotoh, Y. and Oosawa, Y."",
    title = ""Refinement of hexagonal Ba Ti O3"",
    journal = ""Acta Crystallographica, Section C: Crystal Structure Communications"",
    year = ""1994"",
    volume = ""50"",
    pages = ""160-161"",
    ASTM_id = ""ACSCEE""
}

@article{Yashima2005,
    author = ""Yashima, M. and Hoshina, T. and Ishimura, D. and Kobayashi, S. and Nakamura, W. and Tsurumi, T. and Wada, S."",
    title = ""Size effect on the crystal structure of barium titanate nanoparticles"",
    journal = ""Journal of Applied Physics"",
    year = ""2005"",
    volume = ""98"",
    pages = ""014313-1-014313-8"",
    ASTM_id = ""JAPIAU""
}

@article{Natsui2010,
    author = ""Natsui, Hidesada and Moriyoshi, Chikako and Yoshida, Fumiko and Kuroiwa, Yoshihiro and Odawara, Osamu and Yu, Jianding and Yoda, Shinichi"",
    title = ""Crystal structure analysis of manganese and gallium doped hexagonal BaTiO3 by synchrotron radiation powder diffraction"",
    journal = ""IEEE International Symposium on Applications of Ferroelectrics"",
    year = ""2010"",
    volume = ""2010"",
    pages = ""130-132"",
    ASTM_id = ""69OSO5""
}

@article{Burbank1948,
    author = ""Burbank, R.D. and Evans, H.T.jr."",
    title = ""The crystal structure of hexagonal barium titanate"",
    journal = ""Acta Crystallographica (1,1948-23,1967)"",
    year = ""1948"",
    volume = ""1"",
    pages = ""330-336"",
    ASTM_id = ""ACCRA9""
}
"
18,0.733210628,Ba1 O8 Ti4,P-31m,0.000428035,0.036290766,0.028792321,5.78506218,5.691413643,,,,,,,7.95869682,8.054135957,,,mvc-610,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
0,0.794121248,Ba3 O7 Ti2,Cm,0.006178657,0.03555456,0.00331479,5.76710751,5.672803424,,,5.74542802,5.680887828,105.0202242,97.8148027,11.1090969,10.61733348,,,mp-770118,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
16,0.794286158,Ba2 O4 Ti1,Pmm2,0.004063454,0.370225488,0.147916804,3.98182022,3.964353081,,,3.98228615,4.020103594,,,8.78815072,9.03199033,,,mp-36194,"@misc{MaterialsProject,
    title = ""{Materials Project}"",
    url = ""http://www.materialsproject.org""
}

@article{Hart2009,
    author = ""Hart, Gus and Forcade, Rodney"",
    doi = ""10.1103/PhysRevB.80.014120"",
    file = "":Users/ajain/Documents/Mendeley Desktop/Hart, Forcade - 2009 - Generating derivative structures from multilattices Algorithm and application to hcp alloys.pdf:pdf"",
    issn = ""1098-0121"",
    journal = ""Physical Review B"",
    month = ""July"",
    pages = ""014120"",
    title = ""{Generating derivative structures from multilattices: Algorithm and application to hcp alloys}"",
    url = ""http://link.aps.org/doi/10.1103/PhysRevB.80.014120"",
    volume = ""80"",
    year = ""2009""
}

@article{Bergerhoff1983,
    author = ""Bergerhoff, G. and Hundt, R. and Sievers, R. and Brown, ID"",
    doi = ""10.1021/ci00038a003"",
    journal = ""Journal of Chemical Information and Computer Sciences"",
    keywords = ""icsd"",
    mendeley-tags = ""icsd"",
    number = ""2"",
    pages = ""66--69"",
    publisher = ""ACS Publications"",
    title = ""{The inorganic crystal structure data base}"",
    url = ""http://pubs.acs.org/doi/abs/10.1021/ci00038a003"",
    volume = ""23"",
    year = ""1983""
}

@misc{Karlsruhe,
    author = ""Karlsruhe, FIZ"",
    title = ""{Inorganic Crystal Structure Database}"",
    url = ""http://icsd.fiz-karlsruhe.de""
}

@article{Zeng2002_965,
    author = ""Zeng, L. and Jiang, Y."",
    title = ""{X-ray diffraction study of orthorhombic barium titanate}"",
    year = ""2002"",
    journal = ""Golden Book of Phase Transitions, Wroclaw"",
    volume = ""1"",
    pages = ""1--123""
}
"
30,0.794434056,Ba3 O15 Ti6,C2/m,0.009402185,0.246047758,0.000318832,17.07018286,17.3732176,,,3.91524596,4.010598487,102.8871046,104.0495494,9.69479553,9.123377258,,,mp-3943,"@article{Tillmanns1974,
    author = ""Tillmanns, E."",
    title = ""Refinement of barium dititanate"",
    journal = ""Acta Crystallographica B (24,1968-38,1982)"",
    year = ""1974"",
    volume = ""30"",
    pages = ""2894-2896"",
    ASTM_id = ""ACBCAR""
}

@article{Shigematsu2007,
    author = ""Shigematsu, H. and Akishige, Y. and Gvasaliya, S. and Pomjakushin, V. and Lushnikov, S. and Kojima, S."",
    title = ""Neutron powder diffraction study of the phase transition in Ba Ti2 O5"",
    journal = ""Ferroelectrics"",
    year = ""2007"",
    volume = ""346"",
    pages = ""43-48"",
    ASTM_id = ""FEROA8""
}

@article{Harrison1956,
    author = ""Harrison, F.W."",
    title = ""The crystal structure of barium dititanate, Ba O (Ti O2)2"",
    journal = ""Acta Crystallographica (1,1948-23,1967)"",
    year = ""1956"",
    volume = ""9"",
    pages = ""495-500"",
    ASTM_id = ""ACCRA9""
}

@article{Yashima2005,
    author = ""Yashima, M. and Tu, R. and Goto, T. and Yamane, H."",
    title = ""Crystal structure of the high-temperature paraelectric phase in barium titanate Ba Ti2 O5"",
    journal = ""Applied Physics Letters"",
    year = ""2005"",
    volume = ""87"",
    pages = ""101909-1-101909-3"",
    ASTM_id = ""APPLAB""
}
"
28,0.797043792,Ba3 O15 Ti6,C2,0.006514351,0.138718691,0.002503702,17.04343722,17.32718088,,,3.96927868,3.989439211,102.8538378,104.4233184,9.59550969,9.110307683,,,mp-555966,"@article{Kimura2003,
    author = ""Kimura, T. and Goto, T. and Yamane, H. and Iwata, H. and Kajiwara, T. and Akashi, T."",
    title = ""A ferroelectric barium titanate, Ba Ti2 O5"",
    journal = ""Acta Crystallographica, Section C: Crystal Structure Communications"",
    year = ""2003"",
    volume = ""59"",
    pages = ""i128-i130"",
    ASTM_id = ""ACSCEE""
}
"
33,0.880027253,Ba2 O14 Ti8,P6_3mc,0.023400858,3.73E-06,0.009551749,6.61120545,6.633640533,,,,,,,10.51402361,10.74046594,,,mvc-1176,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
3,0.899417961,Ba8 O52 Ti22,C2/m,0.002258357,3.07E-06,0.056795134,18.44948727,17.79953749,,,7.86553311,8.159877487,114.2881767,116.8740222,16.62102515,16.14466951,,,mp-774530,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
37,0.905381223,Ba2 O13 Ti6,C2/m,0.000594505,0.025878859,0.011559876,15.11700649,14.49280656,,,3.987348,4.007134711,98.1089954,98.04199807,9.18606208,8.851625579,,,mp-7733,"@article{Schmachtel1977,
    author = ""Schmachtel, J. and Mueller Buschbaum, H."",
    title = ""Ueber ein Bariumoxotitanat(III,IV) : Ba2 Ti6 O13"",
    journal = ""Zeitschrift fuer Anorganische und Allgemeine Chemie (1950) (DE)"",
    year = ""1977"",
    volume = ""435"",
    pages = ""243-246"",
    ASTM_id = ""ZAACAB""
}

@article{Baur1982,
    author = ""Baur, W.H. and Tillmanns, E. and Hofmeister, W."",
    title = ""Dibarium dititanate(III) tetratitanate(IV), Ba2 Ti(3+)2 Ti(4+)4 O13"",
    journal = ""Crystal Structure Communications"",
    year = ""1982"",
    volume = ""11"",
    pages = ""2021-2024"",
    ASTM_id = ""CSCMCS""
}
"
31,0.912726092,Ba2 O24 Ti11,P1,2.32E-05,0.043474958,0.000162206,7.3291415,7.307750725,101.9000599,104.018569,7.40645561,7.405041745,102.0897771,103.233835,8.97652955,9.110986248,87.55033797,87.45679374,mp-768357,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
26,0.919868926,Ba4 O20 Ti8,Pnma,0.01082019,6.89E-07,0.005428415,3.94525054,4.07560593,,,10.52300339,10.16266376,,,11.00939889,10.52477779,,,mp-558159,"@article{YuJiandin2009,
    author = ""Jianding, Yu and Kohara, S. and Itoh, K. and Nozawa, S. and Miyoshi, S. and Arai, Y. and Masuno, A. and Taniguchi, H. and Itoh, M. and Takata, M. and Fukunaga, T. and Koshihara, S. and Kuroiwa, Y. and Yoda, S."",
    title = ""Comprehensive structural study of glassy and metastable crystalline Ba (Ti2 O5)"",
    journal = ""Chemistry of Materials"",
    year = ""2009"",
    volume = ""21"",
    pages = ""259-263"",
    ASTM_id = ""CMATEX""
}
"
10,0.935708742,Ba2 O32 Ti16,C2,0.001643531,0.103066791,0.005534185,20.07969062,20.17139928,,,5.95756032,5.933033616,133.4423592,133.9266085,14.32088778,14.1850379,,,mp-759489,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
45,0.954309904,Ba3 O40 Ti20,C2/m,0.008662395,0.024157374,9.17E-05,14.33310592,13.74608047,,,14.91284674,14.98401303,133.8803923,135.7778183,10.13502697,10.06701565,,,mp-531527,"@misc{MaterialsProject,
    title = ""{Materials Project}"",
    url = ""http://www.materialsproject.org""
}

@article{Hart2009,
    author = ""Hart, Gus and Forcade, Rodney"",
    doi = ""10.1103/PhysRevB.80.014120"",
    file = "":Users/ajain/Documents/Mendeley Desktop/Hart, Forcade - 2009 - Generating derivative structures from multilattices Algorithm and application to hcp alloys.pdf:pdf"",
    issn = ""1098-0121"",
    journal = ""Physical Review B"",
    month = ""July"",
    pages = ""014120"",
    title = ""{Generating derivative structures from multilattices: Algorithm and application to hcp alloys}"",
    url = ""http://link.aps.org/doi/10.1103/PhysRevB.80.014120"",
    volume = ""80"",
    year = ""2009""
}

@article{Bergerhoff1983,
    author = ""Bergerhoff, G. and Hundt, R. and Sievers, R. and Brown, ID"",
    doi = ""10.1021/ci00038a003"",
    journal = ""Journal of Chemical Information and Computer Sciences"",
    keywords = ""icsd"",
    mendeley-tags = ""icsd"",
    number = ""2"",
    pages = ""66--69"",
    publisher = ""ACS Publications"",
    title = ""{The inorganic crystal structure data base}"",
    url = ""http://pubs.acs.org/doi/abs/10.1021/ci00038a003"",
    volume = ""23"",
    year = ""1983""
}

@misc{Karlsruhe,
    author = ""Karlsruhe, FIZ"",
    title = ""{Inorganic Crystal Structure Database}"",
    url = ""http://icsd.fiz-karlsruhe.de""
}

@article{Hoeche2003_944,
    author = ""Hoeche, T. and Olhe, P. and Keding, R. and Ruessel, C. and van Aken, P.A. and Schneider, R. and Kleebe, H.J. and Xiqu, Wang and Jacobson, A.J. and Stemmer, S."",
    title = ""{Synthesis and characterization of mixed-valence barium titanates}"",
    year = ""2003"",
    journal = ""Philosophical Magazine"",
    volume = ""83"",
    issue = ""2"",
    pages = ""165--178""
}
"
11,0.955502179,Ba1 O3 Ti1,P4/mmm,0.017172491,0.088404557,0.001050774,4.11246655,4.160943657,,,,,,,5.03561294,4.731478951,,,mp-19990,"@article{Donohue1958,
    author = ""Donohue, J. and Miller, S.J. and Cline, R.F."",
    title = ""The effect of various substituents on the lattice constants of tetragonal barium titanate"",
    journal = ""Acta Crystallographica (1,1948-23,1967)"",
    year = ""1958"",
    volume = ""11"",
    pages = ""693-695"",
    ASTM_id = ""ACCRA9""
}
"
39,0.960256985,Ba8 O54 Ti24,C2/m,0.001549661,0.029629671,0.001515481,20.05304444,20.429779,,,11.54385189,12.20302787,108.9700975,112.1685299,10.03618543,11.22365666,,,mp-15761,"@article{Currao1999,
    author = ""Currao, A."",
    title = ""Ba4 Ti12 O27: Rietveld refinement using x-ray powder diffraction data"",
    journal = ""Acta Crystallographica, Section C: Crystal Structure Communications"",
    year = ""1999"",
    volume = ""55"",
    pages = ""2-4"",
    ASTM_id = ""ACSCEE""
}
"
41,0.96050894,Ba4 O44 Ti20,P2_1/c,1.30E-05,0.075694751,0.010370228,7.62484088,7.728492171,,,14.24450536,14.89876828,130.3470352,127.2789558,10.04266192,9.563733976,,,mp-27790,"@article{Tillmanns1969,
    author = ""Tillmanns, E."",
    title = ""Die Kristallstruktur von Ba Ti5 O11"",
    journal = ""Acta Crystallographica B (24,1968-38,1982)"",
    year = ""1969"",
    volume = ""25"",
    pages = ""1444-1452"",
    ASTM_id = ""ACBCAR""
}
"
23,0.965287875,Ba2 O24 Ti12,I4/m,0.009830023,0.182368537,0.009870402,10.23521825,10.20877745,,,,,,,8.95835284,8.952226497,,,mp-757206,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
9,0.9682909,Ba1 O16 Ti8,P1,0.020440077,0.005594702,0.007794024,5.97462367,5.964728097,89.42081378,85.10156303,7.31568781,7.213298343,101.6173996,104.4750565,7.44892898,7.465693803,101.8425583,113.0729795,mp-752852,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
14,0.968851139,Ba4 O44 Ti26,Cmce,0.001726689,9.25E-07,1.21E-05,10.08023492,10.43078214,,,11.71496646,12.43883013,,,14.22865245,14.22445135,,,mp-28917,"@article{Akimoto1994,
    author = ""Akimoto, J. and Gotoh, Y. and Sohma, M. and Kawaguchi, K. and Oosawa, Y."",
    title = ""Synthesis and crystal structure of Ba2 Ti13 O22: a reduced form of Ba Ti5 O11 by the titanium insertion"",
    journal = ""Journal of Solid State Chemistry"",
    year = ""1994"",
    volume = ""113"",
    pages = ""384-392"",
    ASTM_id = ""JSSCBI""
}
"
13,0.969336152,Ba1 O3 Ti1,Amm2,0.00025007,0.009005854,0.094123398,5.31369364,5.263942584,,,5.33362316,5.440524025,,,8.8814927,8.803844675,,,mp-1076932,"@article{XiaoChangjian2007,
    author = ""Changjiang, Xiao and Changqing, Jin and Xiaohui, Wang"",
    title = ""Crystal structure of dense nanocrystalline Ba Ti O3 ceramics"",
    journal = ""Gongneng Cailiao"",
    year = ""2007"",
    volume = ""38"",
    pages = ""1621-1623"",
    ASTM_id = ""GOCAEA""
}
"
38,0.97024507,Ba2 O56 Ti28,P1,0.017154348,0.011360865,0.002398844,8.48568507,8.375462428,96.19053401,96.35594278,10.43621147,10.38736609,95.17714026,95.18353771,13.51711885,13.54207828,111.2580337,118.2267911,mp-773131,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
8,0.975173922,Ba2 O18 Ti8,Pmmn,6.60E-05,0.018195039,0.000771581,3.81953797,3.859124224,,,6.39679212,6.118493295,,,14.71614312,14.10932985,,,mp-3175,"@article{Hofmeister1984,
    author = ""Hofmeister, W. and Tillmanns, E. and Baur, W.H."",
    title = ""Refinement of Barium Tetratitanate, Ba Ti4 O9, and Hexabarium 17-Titanate, Ba6 Ti17 O40"",
    journal = ""Acta Crystallographica, Section C: Crystal Structure Communications"",
    year = ""1984"",
    volume = ""40"",
    pages = ""1510-1512"",
    ASTM_id = ""ACSCEE""
}

@article{Templeton1960,
    author = ""Templeton, D.H. and Dauben, C.H."",
    title = ""Polarized octahedra in barium tetratitanate"",
    journal = ""Journal of Chemical Physics"",
    year = ""1960"",
    volume = ""32"",
    pages = ""1515-1518"",
    ASTM_id = ""JCPSA6""
}

@article{Lukaszewicz1957,
    author = ""Lukaszewicz, K."",
    title = ""The crystal structure of barium tetratitanate Ba O (Ti O2)4"",
    journal = ""Roczniki Chemii"",
    year = ""1957"",
    volume = ""31"",
    pages = ""1111-1122"",
    ASTM_id = ""ROCHAC""
}
"
1,0.975588614,Ba2 O40 Ti20,P-1,0.000146451,0.016736268,0.002814586,8.50810964,8.820593117,88.43037954,83.99199618,10.38284461,10.17649504,112.052028,116.9597615,10.38782421,9.878441001,112.0916968,111.7236726,mp-766314,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
24,0.976520004,Ba24 O48 Ti12,Pna2_1,0.008483278,0.038147712,1.64E-05,6.20926669,5.969442388,,,10.69316263,11.30362066,,,23.32857651,22.70273301,,,mp-554529,"@article{Guenter1984,
    author = ""Guenter, J.R. and Jameson, G.B."",
    title = ""Orthorhombic barium orthotitanate, alpha'-Ba2 Ti O4"",
    journal = ""Acta Crystallographica, Section C: Crystal Structure Communications"",
    year = ""1984"",
    volume = ""40"",
    pages = ""207-210"",
    ASTM_id = ""ACSCEE""
}
"
22,0.977228958,Ba4 O26 Ti11,P1,0.003376083,1.21E-05,0.007082418,7.8461087,8.13657268,91.86954333,93.97858082,7.97803712,7.809053548,112.9765268,117.9216795,10.03883225,9.768189351,104.1904107,102.6605362,mp-760078,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
27,0.977286704,Ba1 O3 Ti1,Amm2,0.007476592,0.001004618,0.000648011,6.64218576,6.755854914,,,8.62519898,8.598003904,,,3.749113,3.857898398,,,mp-644497,"@article{Hayward2005,
    author = ""Hayward, S.A. and Redfern, S.A.T. and Stone, H.J. and Tucker, M.G. and Whittle, K.R. and Marshall, W.G."",
    title = ""Phase transitions in Ba Ti O3: a high-pressure neutron diffraction study"",
    journal = ""Zeitschrift fuer Kristallographie (1979-2010)"",
    year = ""2005"",
    volume = ""220"",
    pages = ""735-739"",
    ASTM_id = ""ZEKRDZ""
}
"
40,0.981990037,Ba8 O16 Ti4,P2_1/c,0.000355521,0.052826466,1.26E-06,6.239858,6.206530916,,,7.77455304,7.913441095,117.3825288,121.5224629,12.00413263,12.73448497,,,mp-3397,"@article{Wu1973,
    author = ""Wu, K.K. and Brown, I.D."",
    title = ""The crystal structure of beta-barium orthotitanate, beta-Ba Ti O4, and the bond strength-bond length curve of Ti-O"",
    journal = ""Acta Crystallographica B (24,1968-38,1982)"",
    year = ""1973"",
    volume = ""29"",
    pages = ""2009-2012"",
    ASTM_id = ""ACBCAR""
}

@article{Bland1961,
    author = ""Bland, J.A."",
    title = ""The crystal structure of barium orthotitanate, Ba2 Ti O4"",
    journal = ""Acta Crystallographica (1,1948-23,1967)"",
    year = ""1961"",
    volume = ""14"",
    pages = ""875-881"",
    ASTM_id = ""ACCRA9""
}
"
4,0.990399848,Ba1 O3 Ti1,Amm2,0.001738901,3.61E-06,0.003055962,5.80708806,6.002047201,,,5.84845684,5.979043652,,,5.03251139,4.835439161,,,mp-995191,"@article{Xiao2008,
    author = ""Xiao, C.J. and Jin, C.-Q. and Wang, X.H."",
    title = ""Crystal structure of dense nanocrystalline Ba Ti O3 ceramics"",
    journal = ""Materials Chemistry and Physics"",
    year = ""2008"",
    volume = ""111"",
    pages = ""209-212"",
    ASTM_id = ""MCHPDR""
}
"
2,0.995696502,Ba2 O56 Ti28,P1,0.005395348,2.30E-05,0.003437099,8.51798198,8.63454788,95.68209464,100.0386313,10.39656213,10.69276982,96.25299846,96.9471654,13.60860277,13.04542631,112.0961711,111.3775877,mp-757751,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
29,0.996205845,Ba8 O80 Ti36,P-1,0.003484595,-1.14E-05,0.00934546,7.54871743,7.527053334,89.89245266,89.39284947,14.28853137,14.87247813,100.4369554,101.4182498,14.51507793,14.26279536,95.41771337,97.79992724,mp-560731,"@article{Tillmanns1983,
    author = ""Tillmanns, E. and Hofmeister, W. and Baur, W.H."",
    title = ""Crystal Structure of the Microwave Dielectric Resonator Ba2 Ti9 O20"",
    journal = ""Journal of the American Ceramic Society"",
    year = ""1983"",
    volume = ""66"",
    pages = ""268-271"",
    ASTM_id = ""JACTAW""
}

@article{Fallon1983,
    author = ""Fallon, G.D. and Gatehouse, B.M."",
    title = ""The crystal structure of Ba2 Ti9 O20: A hollandite related compound"",
    journal = ""Journal of Solid State Chemistry"",
    year = ""1983"",
    volume = ""49"",
    pages = ""59-64"",
    ASTM_id = ""JSSCBI""
}
"
5,1,Ba4 O56 Ti28,P-1,,,,7.38766551,,80.32540527,,7.39038818,,80.33339036,,20.60257594,,87.69795969,,mp-757266,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
15,1,Ba1 O3 Ti1,Pm-3m,0.01153279,0.000293627,0.010416996,4.64914476,4.779868577,,,,,,,,,,,mp-504715,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
42,1,Ba12 O80 Ti34,C2/c,0.00147895,0.007446258,-1.16E-05,10.03324634,9.396527159,,,17.2846562,17.410946,98.92140418,97.21060085,19.21628548,20.07000458,,,mp-556729,"@article{Tillmanns1970,
    author = ""Tillmanns, E. and Baur, W.H."",
    title = ""The Crystal Structure of Hexabarium 17-Titanate"",
    journal = ""Acta Crystallographica B (24,1968-38,1982)"",
    year = ""1970"",
    volume = ""26"",
    pages = ""1645-1654"",
    ASTM_id = ""ACBCAR""
}

@article{Hofmeister1984,
    author = ""Hofmeister, W. and Tillmanns, E. and Baur, W.H."",
    title = ""Refinement of Barium Tetratitanate, Ba Ti4 O9, and Hexabarium 17-Titanate, Ba6 Ti17 O40"",
    journal = ""Acta Crystallographica, Section C: Crystal Structure Communications"",
    year = ""1984"",
    volume = ""40"",
    pages = ""1510-1512"",
    ASTM_id = ""ACSCEE""
}
"
17,1,Ba8 O60 Ti26,Cmce,0.00542725,-0.000135938,0.06429111,9.98195805,9.84592872,,,17.27738357,17.13456838,,,14.20742808,14.46553413,,,mp-29298,"@article{Tillmanns1982,
    author = ""Tillmanns, E."",
    title = ""Tetrabarium tridecatitanate, Ba4 Ti13 O30"",
    journal = ""Crystal Structure Communications"",
    year = ""1982"",
    volume = ""11"",
    pages = ""2087-2092"",
    ASTM_id = ""CSCMCS""
}
"
12,1,Ba2 O26 Ti12,P-1,-0.022167859,0.048322883,-0.001200419,7.57115453,7.316101398,72.36554558,72.04402244,7.62492239,7.713421199,74.45990561,72.30086391,10.00514654,9.211407791,60.72660128,57.21294336,mp-504457,"@article{Tillmanns1972,
    author = ""Tillmanns, E."",
    title = ""Barium hexatitanate, Ba Ti6 O13"",
    journal = ""Crystal Structure Communications"",
    year = ""1972"",
    volume = ""1"",
    pages = ""1-4"",
    ASTM_id = ""CSCMCS""
}
"

==> anc/BaTiO3_heuristic3_COD.csv <==
,rw,formula,space_group,Al_Uiso_r,B_Uiso_r,Ba_Uiso_r,Bi_Uiso_r,Co_Uiso_r,Cr_Uiso_r,Cu_Uiso_r,F_Uiso_r,Fe_Uiso_r,Ga_Uiso_r,Ge_Uiso_r,I_Uiso_r,In_Uiso_r,Ir_Uiso_r,K_Uiso_r,La_Uiso_r,Li_Uiso_r,Mg_Uiso_r,Mn_Uiso_r,Nb_Uiso_r,Nd_Uiso_r,O_Uiso_r,Pb_Uiso_r,Pr_Uiso_r,Pt_Uiso_r,Ru_Uiso_r,Sb_Uiso_r,Si_Uiso_r,Sm_Uiso_r,Sr_Uiso_r,Ta_Uiso_r,Ti_Uiso_r,U_Uiso_r,V_Uiso_r,Y_Uiso_r,a_i,a_r,alpha_i,alpha_r,b_i,b_r,beta_i,beta_r,c_i,c_r,gamma_i,gamma_r,db_id,ref
58,0.15958490543472814,Ba0.8 O3 Pb0.2 Ti1,P4/mmm,,,0.00294576045923947,,,,,,,,,,,,,,,,,,,0.014823386794076554,0.0029496195844093296,,,,,,,,,0.009015368475243854,,,,3.977,4.003623681459983,,,,,,,4.042,4.068668408931411,,,1542248,"@article{cif-reference-0,
    author = ""Venevtsev, Yu.N. and Zhdanov, G.S. and Bondarenko, V.S. and Chkalova, V.V. and Stember, N.G."",
    title = ""  Anomalous variations in the lattice constants and the dielectric and  piezoelectric parameters of (Ba, Pb) Ti O3 solid solutions"",
    journal = ""Kristallografiya"",
    volume = ""6"",
    year = ""1961"",
    pages = ""375--380""
}
"
22,0.21437389703095633,Ba0.93 Mg0.21 O2.97 Ti0.79,Pm-3m,,,0.005155203202615558,,,,,,,,,,,,,,,0.11890638417788653,,,,0.02131959410527643,,,,,,,,,,0.010413603695446907,,,,4.0074,4.023290768760483,,,,,,,,,,,1522129,"@article{cif-reference-0,
    author = ""Wada, S. and Suzuki, T. and Yano, M. and Noma, T."",
    title = ""  Crystal structure of barium titanate fine particles including Mg and  analysis of their lattice vibrations"",
    journal = ""Journal of Materials Science"",
    volume = ""35"",
    year = ""2000"",
    pages = ""3889--3902""
}
"
21,0.23454081479311562,Ba0.592 O3 Sr0.408 Ti1,Pm-3m,,,0.004447461894576969,,,,,,,,,,,,,,,,,,,0.0226036314957343,,,,,,,,0.004110733844082622,,0.016020389342679343,,,,3.985,4.0230888416667385,,,,,,,,,,,1522090,"@article{cif-reference-0,
    author = ""Varatharajan, R. and Santhanaraghavan, P. and Jayavel, R. and Bocelli, G. and Right, L. and Ramasamy, P."",
    title = ""  Ba Sr Ti Ce O3 : growth and crystal structure"",
    journal = ""Crystal Engineering"",
    volume = ""3"",
    year = ""2000"",
    pages = ""195--2000""
}
"
34,0.41300804329955065,Ba8 Nb4 O24 Ti3,P6_3/mmc,,,0.004031378580338741,,,,,,,,,,,,,,,,,0.010927960824686455,,0.01905814638399739,,,,,,,,,,0.027769566007446702,,,,5.791,5.6800017026382275,,,,,,,18.85,18.422312763676285,,,1530447,"@article{cif-reference-0,
    author = ""Mossner, B. and Kemmler-Sack, S."",
    title = ""  8H-Perowskitstapelvarianten in den Systemen Ba O - (B2)3+ O3 - Ti O2 -  Nb2 O5 (B=In,Lu,Yb)"",
    journal = ""Journal of the Less-Common Metals"",
    volume = ""120"",
    year = ""1986"",
    pages = ""203--211""
}
"
26,0.4802030937219306,Ba2 La8 O30 Ti8,P-3c1,,,0.017503672363337573,,,,,,,,,,,,,0.006205303137121941,,,,,,0.017554070879682165,,,,,,,,,,-0.0023900138895284273,,,,5.5671,5.661674353539882,,,,,,,22.4603,21.27694131671899,,,1526777,"@article{cif-reference-0,
    author = ""Teneze, N. and Trolliard, G. and Mercurio, D. and Frit, B."",
    title = ""  Cation-deficient perovskite-related compounds (Ba, La)n Tin-1 O3n (n=4,5  and 6): a Rietveld refinement from neutron powder diffraction data"",
    journal = ""Materials Research Bulletin"",
    volume = ""35"",
    year = ""2000"",
    pages = ""1603--1614""
}
"
79,0.49895655517830184,Ba22 Fe12 O82 Ti22,P6_3/mmc,,,0.003166747512931518,,,,,,0.0001442597012685692,,,,,,,,,,,,,0.0932013998845741,,,,,,,,,,0.011866853557386989,,,,5.7506,5.687376091535334,,,,,,,61.413,61.00016204107693,,,6000051,"@article{cif-reference-0,
    author = ""Siegrist, Theo and Svensson, Christer and Vanderah, Terreil A. and Roth, Robert S."",
    title = ""  Structural study of Ba11Fe8Ti9O41 by X-ray diffraction"",
    journal = ""Solid State Sciences"",
    volume = ""2"",
    year = ""2000"",
    pages = ""539--544""
}
"
56,0.5459459167310529,Ba6 O18 Pt1.5 Ti4.5,P6_3/mmc,,,0.0032239582596354827,,,,,,,,,,,,,,,,,,,0.041610982909521664,,,0.01233129702722253,,,,,,,0.0137780363606287,,,,5.706,5.685057668185457,,,,,,,14.02,13.965868089375846,,,1541951,"@article{cif-reference-0,
    author = ""Blattner, H. and Graenicher, H. and Kaenzig, W. and Merz, W."",
    title = ""  Die Kristallstruktur des hexagonalen und rhombischen  Barium-Platinat-Titanats"",
    journal = ""Helvetica Physica Acta"",
    volume = ""21"",
    year = ""1948"",
    pages = ""341--354""
}
"
62,0.5471087487216635,Ba6 O18 Ru1.258 Ti4.736,P6_3/mmc,,,0.005771798994230011,,,,,,,,,,,,,,,,,,,0.04184511563841458,,,,0.02467251000597453,,,,,,0.0034903458670120543,,,,5.7265,5.687895601874235,,,,,,,14.0057,13.954650086883538,,,2002742,"@article{cif-reference-0,
    author = ""Mueller-Buschbaum, Hk and Mertens, B"",
    title = "" Einkristall-Roentgenstrukturanalyse von Ba3 Ce(IV) Ru(IV)2O9, Ba3 Ln(III) Ru(IV/V)2O9 (Ln=Sm, Dy, Er)und Ba3 Ti2.4 Ru0.6 O9"",
    journal = "" Zeitschrift fuer Naturforschung, Teil B. Anorganische Chemie, Organische Chemie (42,1987-)"",
    volume = ""51"",
    year = ""1996"",
    pages = ""79--84""
}
"
80,0.5593317369352809,Ba6 O18 Pt0.72 Ti5.28,P6_3/mmc,,,0.005785565852729058,,,,,,,,,,,,,,,,,,,0.04177155889579109,,,0.052740051872307535,,,,,,,0.0032646339450581588,,,,5.723,5.687627080406923,,,,,,,14.023,13.957823309621304,,,8103543,"@article{cif-reference-0,
    author = ""Fischer, R. and Tillmanns, E."",
    title = ""  Synthese und Kristallstruktur von zwei Bariumtitanplatinoxiden Ba (Ti,  Pt) O3 und Ba4 (Ti, Pt)2 Pt O10"",
    journal = ""Zeitschrift fuer Kristallographie (149,1979-)"",
    volume = ""157"",
    year = ""1981"",
    pages = ""69--81""
}
"
40,0.5632365052220494,Ba6 Ga0.412 O17.55 Ti5.588,P6_3/mmc,,,0.006502652782963805,,,,,,,0.004781771755489167,,,,,,,,,,,,0.03544742887896286,,,,,,,,,,0.00450407245939904,,,,5.72434,5.687778270085495,,,,,,,13.99848,13.968403697217802,,,1531394,"@article{cif-reference-0,
    author = ""Feteira, A. and Alford, N.M. and Rampling, M.J. and Kirk, C.A. and Keith, G.M. and Reaney, I.M. and Sarma, K. and Sinclair, D.C."",
    title = ""  Synthesis and characterisation of Ga-doped hexagonal Ba Ti O3"",
    journal = ""Crystal Engineering"",
    volume = ""5"",
    year = ""2002"",
    pages = ""439--448""
}
"
12,0.5757526376193152,Ba24 Fe58.56 O168 Ti27.44,C2/m,,,0.00024633138884041616,,,,,,0.05226737831080486,,,,,,,,,,,,,0.05265615865289206,,,,,,,,,,0.0011799720002787573,,,,9.988,9.938858361872661,,,17.29799,17.0132074077012,99.33,98.07648908114734,19.17,18.9129688052086,,,1008712,"@article{cif-reference-0,
    author = ""Grey, I E and Collomb, A and Obradors, X"",
    title = "" The crystal structure of a new quaternary ferrite: Ba12 Fe28 Ti15 O84"",
    journal = ""Journal of Solid State Chemistry"",
    volume = ""91"",
    year = ""1991"",
    pages = ""131--139""
}
"
76,0.5934283563297008,Ba5.994 La12.006 O54 Ti15,R-3m,,,0.006378006096177094,,,,,,,,,,,,,0.00280657291699383,,,,,,0.037322647138169227,,,,,,,,,,0.004962240253745736,,,,5.584,5.65203099238201,,,,,,,41.178,40.33957841731057,,,4030909,"@article{cif-reference-0,
    author = ""Harre, N. and Mercurio, D. and Trolliard, G. and Frit, B."",
    title = ""  Crystal structure of Ba\textasciitilde 2\textasciitilde La\textasciitilde 4\textasciitilde Ti\textasciitilde 5\textasciitilde O\textasciitilde 18\textasciitilde , member n = 6 of the homologous  series (Ba,La)\textasciitilde n\textasciitilde Ti\textasciitilde n-1\textasciitilde O\textasciitilde 3n\textasciitilde\ of cation deficient perovskite-related  compounds"",
    journal = ""  European Journal of Solid State and Inorganic Chemistry"",
    volume = ""35"",
    year = ""1998"",
    pages = ""77--90""
}
"
43,0.610037278778734,Ba1.82 Bi8.18 O30 Ti8,I4/mmm,,,2.0450097899897655,0.004261088591953447,,,,,,,,,,,,,,,,,,0.03200951668197424,,,,,,,,,,5.891067654257805e-05,,,,3.864,3.997491593176864,,,,,,,41.8341,38.705484425590214,,,1531928,"@article{cif-reference-0,
    author = ""Nalini, G. and Guru Row, T.N."",
    title = ""  Structure determination at room temperature and phase transition studies  above Tc in A Bi4 Ti4 O15 (A = Ba, Sr or Pb)"",
    journal = ""Bulletin of Materials Science (Bangalore)"",
    volume = ""25"",
    year = ""2002"",
    pages = ""275--281""
}
"
39,0.6153214813890605,Ba33 Nb22.77 O99 Ti4.23,R-3m,,,0.0026642730242528298,,,,,,,,,,,,,,,,,0.007564891588374441,,0.009349607670975231,,,,,,,,,,0.0031893173951328207,,,,5.7864,5.653025192314725,,,,,,,77.799,73.80284497740938,,,1531261,"@article{cif-reference-0,
    author = ""Boullay, P. and Perez-Mato, J.M. and Trolliard, G. and Teneze, N. and Mercurio, D."",
    title = ""  Superspace description of the hexagonal perovskites in the system (Ba5  Nb4 O15) - (Ba Ti O3) as modulated layered structures"",
    journal = ""Journal of Solid State Chemistry"",
    volume = ""174"",
    year = ""2003"",
    pages = ""209--220""
}
"
42,0.6815078675932781,Ba4 Nd8 O40 Ti12,P2_1/m,,,0.011567969280070442,,,,,,,,,,,,,,,,,,0.0025905131008413813,0.03986701010524731,,,,,,,,,,0.0013436862790185365,,,,7.7303,8.053352249966174,,,7.62578,7.850210322644694,97.832,97.36827333917289,14.23174,14.371846006588786,,,1531615,"@article{cif-reference-0,
    author = ""Kuang, X.-J. and Liao, F.-H. and Tian, S.-J. and Jing, X.-P."",
    title = ""  A powder X-ray diffraction refinement of the Ba Nd2 Ti3 O10 structure"",
    journal = ""Materials Research Bulletin"",
    volume = ""37"",
    year = ""2002"",
    pages = ""1755--1761""
}
"
11,0.6906245551285474,Ba2 Fe7.98 O22 Ti4.02,P6_3/mmc,,,0.02367145091359433,,,,,,0.0004044015034698139,,,,,,,,,,,,,0.15004703936834077,,,,,,,,,,0.009312717268376786,,,,5.843,5.713016574896147,,,,,,,13.608,13.420173403197062,,,1008210,"@article{cif-reference-0,
    author = ""Obradors, X and Collomb, A and Pannetier, J and Isalgue, A and Tejada, J and Joubert, J C"",
    title = "" Crystal structure and cationic distribution of Ba Fe\textasciitilde 4\textasciitilde\ Ti\textasciitilde 2\textasciitilde\ O\textasciitilde 11\textasciitilde\ R- type hexagonal ferrite"",
    journal = ""Materials Research Bulletin"",
    volume = ""18"",
    year = ""1983"",
    pages = ""1543--1553""
}
"
53,0.7036829371021955,Ba4 Bi8 O36 Ti10,I4/mmm,,,-0.0001466756950105325,0.014126761624025562,,,,,,,,,,,,,,,,,,0.01377124153804425,,,,,,,,,,0.0002275217389377209,,,,3.88,4.027315170655009,,,,,,,50.29999,46.43452765838779,,,1534189,"@article{cif-reference-0,
    author = ""Aurivillius, B. and Fang, P.H."",
    title = ""  Ferroelectricity in the compound Ba2 Bi4 Ti5 O18"",
    journal = ""Physical Review, Section A (133,1964-188,1969)"",
    volume = ""126"",
    year = ""1962"",
    pages = ""893--896""
}
"
35,0.7084495587289834,Ba21 Nb12 O63 Ti6,R-3m,,,0.002792650938036648,,,,,,,,,,,,,,,,,0.0077132461922495964,,0.017110122122151513,,,,,,,,,,0.0009341678952875554,,,,5.767,5.6520579448603065,,,,,,,49.485,50.145082402851365,,,1530449,"@article{cif-reference-0,
    author = ""Mossner, B. and Kemmler-Sack, S."",
    title = ""  Hexagonale Perowskite vom 21R-Typ in den Systemen Ba O (B2)3+ O3 - Nb2 O5  - Ti O2 (B=Sc, In, Lu, Yb, Tm, La)"",
    journal = ""Journal of the Less-Common Metals"",
    volume = ""120"",
    year = ""1986"",
    pages = ""287--291""
}
"
9,0.7477893710722288,Ba2 Co12.02 O38 Ti11.98,P6_3/mmc,,,0.001402144165873036,,0.011178919647331026,,,,,,,,,,,,,,,,,0.07947624946462278,,,,,,,,,,0.00013883974742123103,,,,5.9174,5.711936667405969,,,,,,,23.368,24.178998529987286,,,1006066,"@article{cif-reference-0,
    author = ""Cabanas, M V and Gonzalez-Calbet, J M and Rodriguez-Carvajal, J and Vallet-Regi, M"",
    title = "" The solid solution BaFe\textasciitilde 12-2x\textasciitilde Co\textasciitilde x\textasciitilde Ti\textasciitilde x\textasciitilde O\textasciitilde 19\textasciitilde\ (0<x<6): cationic distribution by neutron diffraction"",
    journal = ""Journal of Solid State Chemistry"",
    volume = ""111"",
    year = ""1994"",
    pages = ""229--237""
}
"
18,0.7995143333542178,B2 Ba3 O12 Ti3,P-62m,,0.17643286706833766,0.08532344181025871,,,,,,,,,,,,,,,,,,,0.01473058346922053,,,,,,,,,,0.00013501865714517008,,,,8.7377,8.281934511287602,,,,,,,3.9417,4.039572101186179,,,1510715,"@article{cif-reference-0,
    author = ""Bakhtiiarov, A. and Park Hyun-Soo and Barbier, J. and Zhang Wei and Vargas-Baca, I."",
    title = ""  Non-centrosymmetric Ba3 Ti3 O6 (B O3)2"",
    journal = ""Journal of Solid State Chemistry"",
    volume = ""177"",
    year = ""2004"",
    pages = ""159--164""
}
"
41,0.825782233594807,Ba3.76 Bi16.24 O60 Ti16,Fmm2,,,0.01403193925996762,0.009105572981924848,,,,,,,,,,,,,,,,,,0.04424059932422479,,,,,,,,,,0.00022489564686047677,,,,5.4551,5.516439572206399,,,5.468,5.677352860466065,,,41.857,41.002537050463225,,,1531494,"@article{cif-reference-0,
    author = ""Fuentes, M.E. and Fernandez, J.F. and Mehta, A. and Lascano, L. and Chianelli, R.R. and Fuentes, L. and Camacho, H."",
    title = ""  The crystal structure of Ba Bi4 Ti4 O15"",
    journal = ""Ferroelectrics"",
    volume = ""269"",
    year = ""2002"",
    pages = ""159--164""
}
"
46,0.8418102546540358,Ba8.992 Nd17.996 O108 Ti36,Pnma,,,0.04264065030908024,,,,,,,,,,,,,,,,,,0.00033057874040152215,0.09935739650339588,,,,,,,,,,7.039445349373215e-06,,,,7.6955,8.11038035592187,,,12.2021,11.915476995772142,,,22.3479,22.739139406912606,,,1532213,"@article{cif-reference-0,
    author = ""Tang, C.C. and Freer, R. and Roberts, M.A. and Azough, F. and Leach, C."",
    title = ""  Synchrotron X-ray diffraction study of Ba4.5 Nd9 Ti18 O54 microwave  dielectric ceramics at 10 - 295 K"",
    journal = ""Journal of Materials Research"",
    volume = ""17"",
    year = ""2002"",
    pages = ""675--682""
}
"
49,0.8475172518888413,Ba4 Bi16.0 O60 Ti16,Cmc2_1,,,0.052604383889940494,0.015951731577687447,,,,,,,,,,,,,,,,,,0.0686774244402909,,,,,,,,,,0.00014938265201933554,,,,5.4319,5.5134429359717965,,,41.6941,40.644859810010885,,,5.4433,5.6541621822106505,,,1533580,"@article{cif-reference-0,
    author = ""Tellier, J. and Boullay, P. and Manier, M. and Mercurio, D."",
    title = ""  A comparative study of the Aurivillius phase ferroelectrics Ca Bi4 Ti4  O15 and Ba Bi4 Ti4 O15"",
    journal = ""Journal of Solid State Chemistry"",
    volume = ""177"",
    year = ""2004"",
    pages = ""1829--1837""
}
"
25,0.8551988288646851,Ba3.872 O54 Sm9.4 Ti18,Pbam,,,0.04319426120298524,,,,,,,,,,,,,,,,,,,0.17636915817662505,,,,,,,1.6286643752719784e-05,,,0.0008794275473986394,,,,3.819,4.033313884017456,,,12.131,12.555369542240205,,,22.271,22.34189397424332,,,1526174,"@article{cif-reference-0,
    author = ""Ohsato, H."",
    title = ""  Science of tungstenbronze-type like Ba6-3x R8+2x Ti18 O54 (R = rare  earth) microwave dielectric solid solutions"",
    journal = ""Journal of the European Ceramic Society"",
    volume = ""21"",
    year = ""2001"",
    pages = ""2703--2711""
}
"
92,0.8688258821822255,Ba2 O18 Si6 Ti2,P-6c2,,,0.027577080713239405,,,,,,,,,,,,,,,,,,,0.00030720424963249734,,,,,,0.3562686700740314,,,,0.06225046402272518,,,,6.6094,6.9213971321772325,,,,,,,9.7239,9.845081331881328,,,9014925,"@article{cif-reference-0,
    author = ""Hejny, C. and Miletich, R. and Jasser, A. and Schouwink, P. and Crichton, W. and Kahlenberg, V."",
    title = ""  Second-order P6c2-P31c transition and structural crystallography of  the cyclosilicate benitoite, BaTiSi3O9, at high pressure  Note: P = 1.12 GPa"",
    journal = ""American Mineralogist"",
    volume = ""97"",
    year = ""2012"",
    pages = ""1749--1763""
}
"
98,0.8934197534986412,Ba6 Mg6 O80 Ti34,C2/m,,,4.443889748601465e-05,,,,,,,,,,,,,,,0.004462665550621421,,,,0.02725346884372776,,,,,,,,,,0.004215997911698105,,,,14.18217131,14.074889601815187,,,14.907,14.895628667765692,133.858634,133.7644581788352,9.964,10.00449644978241,,,9015612,"@article{cif-reference-0,
    author = ""Fanchon, E. and Vicat, J. and Hodeau, J. L. and Wolfers, P. and Duc Tran Qui and Strobel, P."",
    title = ""  Commensurate ordering and domains in the Ba1.2Ti6.8Mg1.2O16 hollandite"",
    journal = ""Acta Crystallographica, Section B"",
    volume = ""43"",
    year = ""1987"",
    pages = ""440--448""
}
"
51,0.8979304123158344,Ba20 O138 Ta3.868 Ti54.132,C2/m,,,0.0025657480782885654,,,,,,,,,,,,,,,,,,,3.328503597468774e-05,,,,,,,,,0.060366712270851934,0.023809617063773,,,,9.855,9.923472468141478,,,17.081,17.075587995521115,101.18,102.01013349161752,16.719,16.64151972984806,,,1533806,"@article{cif-reference-0,
    author = ""Vanderah, T.A. and Roth, R.S. and Siegrist, T. and Febo, W. and Wong-Ng, W. and Loezos, J.M."",
    title = ""  Subsolidus phase equilibria and crystal chemistry in the system (BaO) -  (Ti O2) - (Ta2 O5)"",
    journal = ""Solid State Sciences"",
    volume = ""5"",
    year = ""2003"",
    pages = ""149--164""
}
"
60,0.8992063437859482,Ba16 Ir5.8 O40 Ti6.2,Cmc2_1,,,0.0031672453860108413,,,,,,,,,,,0.0071871261699927415,,,,,,,,0.0015038015732540438,,,,,,,,,,0.0043878401722117245,,,,5.783,5.634859979428613,,,13.362,13.22813596844044,,,13.033,13.327722850493018,,,2002444,"@article{cif-reference-0,
    author = ""Mueller-Buschbaum, Hk and Neubacher, M"",
    title = "" Ein neues Verknuepfungsmuster von Ir3 O12-Oktaedertripeln in Ba4 Ir(3- x) Ti(x) O10 (x= 1.55)"",
    journal = "" Zeitschrift fuer Anorganische und Allgemeine Chemie"",
    volume = ""586"",
    year = ""1990"",
    pages = ""87--92""
}
"
15,0.8998641796278251,Ba6 Mg6 O80 Ti34,C2/m,,,2.42962161412974e-05,,,,,,,,,,,,,,,0.003381132139148653,,,,0.021005602852986055,,,,,,,,,,0.0038220331327971403,,,,14.18217131,14.074710942453411,,,14.907,14.899986810358715,133.858634,133.78913357994404,9.964,10.010363290695445,,,1008951,"@article{cif-reference-0,
    author = ""Fanchon, E and Vicat, J and Hodeau, J L and Wolfers, P and Duc Tran Qui and Strobel, P"",
    title = "" Commensurate ordering and domains in the Ba1.2 Ti6.8 Mg1.2 O16 hollandite"",
    journal = ""Acta Crystallographica B (39,1983-)"",
    volume = ""43"",
    year = ""1987"",
    pages = ""440--448""
}
"
13,0.8998641796278251,Ba6 Mg6 O80 Ti34,C2/m,,,2.42962161412974e-05,,,,,,,,,,,,,,,0.003381132139148653,,,,0.021005602852986055,,,,,,,,,,0.0038220331327971403,,,,14.18217131,14.074710942453411,,,14.907,14.899986810358715,133.858634,133.78913357994404,9.964,10.010363290695445,,,1008813,"@article{cif-reference-0,
    author = ""Fanchon, E. and Vicat, J. and Hodeau, J. L. and Wolfers, P. and Duc Tran Qui and Strobel, P."",
    title = "" Commensurate ordering and domains in the Ba1.2 Ti6.8 Mg1.2 O16 Hollandite."",
    journal = ""Acta Crystallographica B (39,1983-)"",
    volume = ""43"",
    year = ""1987"",
    pages = ""440--448""
}
"
61,0.9024560237138404,Ba4 Cr3.996 O26 Ti8.004,C2/m,,,0.003178757549825236,,,0.1049113955249465,,,,,,,,,,,,,,,,0.0028033593988753165,,,,,,,,,,0.004409976781125537,,,,15.0185,14.528426367481739,,,3.9419,3.9902603800014225,98.137,97.73748869096659,9.0764,8.971709273000146,,,2002686,"@article{cif-reference-0,
    author = ""Moehr, S and Mueller-Buschbaum, Hk"",
    title = "" Ein gemischtvalentes Oxometallat mit Cr3+ anstelle von Ti3+: Ba2 (Ti4+)4 Cr2 O13"",
    journal = "" Zeitschrift fuer Naturforschung, Teil B. Anorganische Chemie, Organische Chemie (42,1987-)"",
    volume = ""49"",
    year = ""1994"",
    pages = ""911--914""
}
"
73,0.9039527151807395,Ba6 Nb8.0 O30 Ti2.0,P4bm,,,0.004100498573840942,,,,,,,,,,,,,,,,,0.017870528171549147,,0.0922122833971293,,,,,,,,,,0.020215753165789295,,,,12.54,12.82087111530566,,,,,,,4.01,3.988768524469965,,,2310682,"@article{cif-reference-0,
    author = ""Stephenson, N.C."",
    title = ""  The crystal structure of the tetragonal bronze Ba6 Ti2 Nb8 O30"",
    journal = ""Acta Crystallographica (1,1948-23,1967)"",
    volume = ""18"",
    year = ""1965"",
    pages = ""496--501""
}
"
48,0.9070915822448263,Ba6 O30 Ta8.0 Ti2.0,P4/mbm,,,0.005914715976570002,,,,,,,,,,,,,,,,,,,0.010272298830277998,,,,,,,,,0.016365983995719337,-0.09204599743390071,,,,12.5705,12.777237679225212,,,,,,,3.9581,3.9931186543839403,,,1532787,"@article{cif-reference-0,
    author = ""Li Guobao and Lei Cheng and Tian Shujian and Liao Fuhui and Lin Jianhua and Jing Xiping"",
    title = ""  Luminescent and structural properties of the series Ba6-x Eux Ti2+x Ta8-x  O30 and Ba4-y Ky Eu2 Ti4-y Ta6+y O30"",
    journal = ""Journal of Solid State Chemistry"",
    volume = ""177"",
    year = ""2004"",
    pages = ""875--882""
}
"
91,0.9083387280397754,Ba2 O18 Si6 Ti2,P-6c2,,,0.009164826454732756,,,,,,,,,,,,,,,,,,,0.023107635970188074,,,,,,0.3481925996022275,,,,0.1612691958923371,,,,6.643,6.703250523187699,,,,,,,9.766,10.003640466116773,,,9014388,"@article{cif-reference-0,
    author = ""Hejny, C. and Miletich, R. and Jasser, A. and Schouwink, P. and Crichton, W. and Kahlenberg, V."",
    title = ""  Second-order P6c2-P31c transition and structural crystallography of  the cyclosilicate benitoite, BaTiSi3O9, at high pressure  Note: P = 0.0001 GPa"",
    journal = ""American Mineralogist"",
    volume = ""97"",
    year = ""2012"",
    pages = ""1749--1763""
}
"
50,0.9084875184623565,Ba36 O258 Ta4.928 Ti105.072,C2/m,,,0.00015985141706425878,,,,,,,,,,,,,,,,,,,0.0030756674025631575,,,,,,,,,0.10802017923252072,0.046932442710445936,,,,9.859,9.952561957364745,,,17.067,17.06090182291638,96.11,96.72911463154458,30.618,30.643755244724876,,,1533802,"@article{cif-reference-0,
    author = ""Vanderah, T.A. and Roth, R.S. and Siegrist, T. and Loezos, J.M. and Febo, W. and Wong-Ng, W."",
    title = ""  Subsolidus phase equilibria and crystal chemistry in the system (BaO) -  (Ti O2) - (Ta2 O5)"",
    journal = ""Solid State Sciences"",
    volume = ""5"",
    year = ""2003"",
    pages = ""149--164""
}
"
86,0.9089377571119831,Ba2 O18 Si6 Ti2,P-6c2,,,0.008995890640427037,,,,,,,,,,,,,,,,,,,0.022506292797557254,,,,,,0.35246524574375876,,,,0.16077425387977287,,,,6.641,6.70228856307475,,,,,,,9.759,10.003197451019032,,,9008168,"@article{cif-reference-0,
    author = ""Fisher, V. K."",
    title = ""  Verfeinerung der kristallstruktur von benitoit BaTi[Si3O9]  Sample: Dallas Gem Mine, San Benito, Ca"",
    journal = ""Zeitschrift fur Kristallographie"",
    volume = ""129"",
    year = ""1969"",
    pages = ""222--243""
}
"
45,0.9100009870931891,Ba4 Mn2.0004 O26 Ti9.9996,C2/m,,,0.0032511441697773624,,,,,,,,,,,,,,,,0.1120152354633895,,,0.0006244394880393852,,,,,,,,,,0.008659126557169794,,,,15.075,14.525292215642196,,,3.947,3.9931105035677814,98.228,97.7004968677947,9.0985,8.976763636440559,,,1531999,"@article{cif-reference-0,
    author = ""Prieto, A.L. and Siegrist, T. and Schneemeyer, L.F."",
    title = ""  New barium manganese titanates prepared under reducing conditions"",
    journal = ""Solid State Sciences"",
    volume = ""4"",
    year = ""2002"",
    pages = ""323--327""
}
"
94,0.9130284210670091,Ba2 O18 Si6 Ti2,P-6c2,,,0.00858158648993728,,,,,,,,,,,,,,,,,,,0.020606180971474042,,,,,,0.18771945811504223,,,,0.13721057859455696,,,,6.6031,6.706210959149836,,,,,,,9.71,10.009876912275809,,,9015046,"@article{cif-reference-0,
    author = ""Hejny, C. and Miletich, R. and Jasser, A. and Schouwink, P. and Crichton, W. and Kahlenberg, V."",
    title = ""  Second-order P6c2-P31c transition and structural crystallography of  the cyclosilicate benitoite, BaTiSi3O9, at high pressure  Note: P = 2.14 GPa"",
    journal = ""American Mineralogist"",
    volume = ""97"",
    year = ""2012"",
    pages = ""1749--1763""
}
"
102,0.9144407382769487,Ba2 O18 Si6 Ti2,P-6c2,,,0.0012479506201093671,,,,,,,,,,,,,,,,,,,7.356675660164508e-05,,,,,,5.696024332315256e-05,,,,0.036905604019394654,,,,6.5605,6.457188618573052,,,,,,,9.6574,9.608726078153747,,,9016710,"@article{cif-reference-0,
    author = ""Hejny, C. and Miletich, R. and Jasser, A. and Schouwink, P. and Crichton, W. and Kahlenberg, V."",
    title = ""  Second-order P6c2-P31c transition and structural crystallography of  the cyclosilicate benitoite, BaTiSi3O9, at high pressure  Note: P = 4.01 GPa"",
    journal = ""American Mineralogist"",
    volume = ""97"",
    year = ""2012"",
    pages = ""1749--1763""
}
"
81,0.9187327804680653,Ba16 O40 Pt4.76 Ti7.24,Cmce,,,0.004798455788875379,,,,,,,,,,,,,,,,,,,0.00024088162337965852,,,0.005227499121329141,,,,,,,-8.404769761434776e-05,,,,5.783,5.5935590046849315,,,13.368,13.1943260224814,,,13.129,13.366737986713751,,,8103544,"@article{cif-reference-0,
    author = ""Fischer, R. and Tillmanns, E."",
    title = ""  Synthese und Kristallstruktur von zwei Bariumtitanplatinoxiden Ba (Ti,  Pt) O3 und Ba4 (Ti, Pt)2 Pt O10"",
    journal = ""Zeitschrift fuer Kristallographie (149,1979-)"",
    volume = ""157"",
    year = ""1981"",
    pages = ""69--81""
}
"
100,0.9207605927198881,Ba2 O18 Si6 Ti2,P-6c2,,,0.0011398375615532489,,,,,,,,,,,,,,,,,,,0.02297743705359666,,,,,,0.00015560161443472728,,,,0.16936688790200266,,,,6.5689,6.460539901258328,,,,,,,9.6804,9.58330738756526,,,9016221,"@article{cif-reference-0,
    author = ""Hejny, C. and Miletich, R. and Jasser, A. and Schouwink, P. and Crichton, W. and Kahlenberg, V."",
    title = ""  Second-order P6c2-P31c transition and structural crystallography of  the cyclosilicate benitoite, BaTiSi3O9, at high pressure  Note: P = 3.56 GPa"",
    journal = ""American Mineralogist"",
    volume = ""97"",
    year = ""2012"",
    pages = ""1749--1763""
}
"
6,0.9284013990789807,Ba6 Nb6.4 O42 Ti10,P6_3/mcm,,,0.1558387731104106,,,,,,,,,,,,,,,,,0.014599876445934523,,0.0017001660202362115,,,,,,,,,,0.007639573164101654,,,,9.02,8.998605486614917,,,,,,,11.796,12.151291071247392,,,1001303,"@article{cif-reference-0,
    author = ""Mercey, C and Groult, D and Raveau, B"",
    title = "" Insertion du niobium et du tantale dans les oxydes de type A\textasciitilde 3\textasciitilde\ M\textasciitilde 8\textasciitilde\ O\textasciitilde 21\textasciitilde . Les composes Ba\textasciitilde 3\textasciitilde\ M\textasciitilde 4-4x\textasciitilde\ Ti\textasciitilde 4+5x\textasciitilde\ O\textasciitilde 21\textasciitilde\ (0 <= x <= 0.3)"",
    journal = ""Revue de Chimie Minerale"",
    volume = ""16"",
    year = ""1979"",
    pages = ""165--173""
}
"
24,0.929459833848002,Ba5.44 Bi12.08 O60 Ti16,Cmc2_1,,,0.0031793918540666756,0.012488977772309609,,,,,,,,,,,,,,,,,,0.031194452543487048,,,,,,,,,,2.23570893069695e-05,,,,5.4558,5.4013220887991436,,,41.865,41.03578389839651,,,5.4697,5.73550197655788,,,1524670,"@article{cif-reference-0,
    author = ""Kennedy, B.J. and Zhou Qingdi and Ismunandar and Kubota, Y. and Kato, K."",
    title = ""  Cation disorder and phase transitions in the four-layer ferroelectric  Aurivillius phases A Bi4 Ti4 O15 (A = Ca, Sr, Ba, Pb)"",
    journal = ""Journal of Solid State Chemistry"",
    volume = ""181"",
    year = ""2008"",
    pages = ""1377--1386""
}
"
95,0.9315217890074435,Ba2 O18 Si6 Ti2,P-6c2,,,0.004214580660300035,,,,,,,,,,,,,,,,,,,0.03160896481678099,,,,,,0.00024886897597846386,,,,1.1144396693036502,,,,6.5518,6.472226913558326,,,,,,,9.6503,9.586253447605227,,,9015194,"@article{cif-reference-0,
    author = ""Hejny, C. and Miletich, R. and Jasser, A. and Schouwink, P. and Crichton, W. and Kahlenberg, V."",
    title = ""  Second-order P6c2-P31c transition and structural crystallography of  the cyclosilicate benitoite, BaTiSi3O9, at high pressure  Note: P = 4.28 GPa"",
    journal = ""American Mineralogist"",
    volume = ""97"",
    year = ""2012"",
    pages = ""1749--1763""
}
"
57,0.9353356667424114,Ba16 O40 Pt4 Ti8,Cmce,,,0.0012375100007446652,,,,,,,,,,,,,,,,,,,0.034703133734294754,,,0.010422347336376883,,,,,,,-0.006225490335308911,,,,5.77,5.66951332741236,,,13.33,13.428581027744137,,,13.09,13.139376360983706,,,1541952,"@article{cif-reference-0,
    author = ""Blattner, H. and Graenicher, H. and Merz, W. and Kaenzig, W."",
    title = ""  Die Kristallstruktur des hexagonalen und rhombischen  Barium-Platinat-Titanats"",
    journal = ""Helvetica Physica Acta"",
    volume = ""21"",
    year = ""1948"",
    pages = ""341--354""
}
"
38,0.9353624404299955,Ba1 Nb0.727 O3 Ti0.091,P6/mmm,,,0.0018034068608304746,,,,,,,,,,,,,,,,,0.002110428738836866,,-0.0002914538414349432,,,,,,,,,,0.00028733129383349567,,,,5.7864,5.677777992040337,,,,,,,2.3575,2.3560657767150426,,,1531258,"@article{cif-reference-0,
    author = ""Boullay, P. and Teneze, N. and Mercurio, D. and Trolliard, G. and Perez-Mato, J.M."",
    title = ""  Superspace description of the hexagonal perovskites in the system (Ba5  Nb4 O15) - (Ba Ti O3) as modulated layered structures"",
    journal = ""Journal of Solid State Chemistry"",
    volume = ""174"",
    year = ""2003"",
    pages = ""209--220""
}
"
83,0.9373317160700549,Ba3 Mn9 O114 Ti54,R-3,,,0.012929713129930728,,,,,,,,,,,,,,,,0.05559965673803331,,,3.648565940360013e-06,,,,,,,,,,0.09626128562649218,,,,10.4369,10.440089451339007,,,,,,,20.8871,20.983187547763222,,,9004390,"@article{cif-reference-0,
    author = ""Peterson, R. C. and Grey, I. E."",
    title = ""  Preparation and structure refinement of synthetic Ti-containing  lindsleyite, BaMn3Ti18O38"",
    journal = ""The Canadian Mineralogist"",
    volume = ""33"",
    year = ""1995"",
    pages = ""1083--1089""
}
"
2,0.9384396195310127,Ba6 Nb8 O42 Ti8,P6_3/mcm,,,0.21881843507509838,,,,,,,,,,,,,,,,,0.024651259326393105,,0.43351648446145313,,,,,,,,,,0.017893760716401294,,,,9.04,8.791517322671353,,,,,,,11.767,12.211429105429396,,,1001029,"@article{cif-reference-0,
    author = ""Groult, D and Chailleux, J M and Choisnet, J and Raveau, B"",
    title = "" Sur une nouvelle famille d'oxydes ternaires de niobium, A\textasciitilde 3\textasciitilde\ M\textasciitilde 8\textasciitilde\ O\textasciitilde 21\textasciitilde\ a structure en cages"",
    journal = ""Journal of Solid State Chemistry"",
    volume = ""19"",
    year = ""1976"",
    pages = ""235--244""
}
"
37,0.940524419686251,Ba1 Nb0.667 O3 Ti0.167,P6/mmm,,,0.0013136627445685283,,,,,,,,,,,,,,,,,0.0030691021413436223,,0.00016720786649129056,,,,,,,,,,-0.0020413372528295787,,,,5.7777,5.680432092636378,,,,,,,2.3571,2.3545230104157064,,,1531255,"@article{cif-reference-0,
    author = ""Boullay, P. and Teneze, N. and Trolliard, G. and Mercurio, D. and Perez-Mato, J.M."",
    title = ""  Superspace description of the hexagonal perovskites in the system (Ba5  Nb4 O15) - (Ba Ti O3) as modulated layered structures"",
    journal = ""Journal of Solid State Chemistry"",
    volume = ""174"",
    year = ""2003"",
    pages = ""209--220""
}
"
20,0.9447737333601866,Ba1.08 Fe1 O16 Ti7,I4/m,,,0.005746643053327885,,,,,,-0.0050152901240942994,,,,,,,,,,,,,0.11500157896051386,,,,,,,,,,0.013871756163509177,,,,10.219,10.1656500808809,,,,,,,2.963,2.9601246386956834,,,1521333,"@article{cif-reference-0,
    author = ""Mitchell, R.H. and Yakovenchuk, V.N. and Chakhmouradian, A.R. and Burns, P.C. and Pakhomovskii, Ya.A."",
    title = ""  Henrymeyerite, a new hollandite-type Ba-Fe titanate from the  Kovdorcomplex, Russia"",
    journal = ""Canadian Mineralogist"",
    volume = ""38"",
    year = ""2000"",
    pages = ""617--626""
}
"
3,0.9449002505616437,Ba4 Nb8 O36 Ti6,P2_1/c,,,0.0006716890492822398,,,,,,,,,,,,,,,,,0.008649982944783615,,1.1264065052855849e-05,,,,,,,,,,0.02877228400472986,,,,7.315,6.780680955137885,,,9.959,9.626697178230648,111.29,115.02395421223898,10.0,9.908299558045567,,,1001269,"@article{cif-reference-0,
    author = ""Gasperin, M"",
    title = "" Syntheses and Structure of a New Titanoniobate: The Trititanotetraniobate of Dibarium, Ba\textasciitilde 2\textasciitilde\ Ti\textasciitilde 3\textasciitilde\ Nb\textasciitilde 4\textasciitilde\ O\textasciitilde 18\textasciitilde"",
    journal = ""Acta Crystallographica C (39,1983-)"",
    volume = ""40"",
    year = ""1984"",
    pages = ""9--11""
}
"
44,0.9469031946532959,Ba4 Mn4.0008 O48 Ti19.9992,P2/c,,,0.07908706825704861,,,,,,,,,,,,,,,,0.012941023508372777,,,0.031504324990882,,,,,,,,,,0.012376549868395577,,,,9.921,10.176317755749878,,,8.9139,9.086369016977148,133.25719937,136.5272435632622,14.15186045,13.705248910341764,,,1531997,"@article{cif-reference-0,
    author = ""Prieto, A.L. and Siegrist, T. and Schneemeyer, L.F."",
    title = ""  New barium manganese titanates prepared under reducing conditions"",
    journal = ""Solid State Sciences"",
    volume = ""4"",
    year = ""2002"",
    pages = ""323--327""
}
"
96,0.9470414535258435,Ba18 O224 Ti72.8 V39.2,P4/m,,,0.0033620020462471127,,,,,,,,,,,,,,,,,,,0.08982084059340895,,,,,,,,,,0.004287467415212808,,0.004249810954948145,,10.126,10.17875728505513,,,,,,,41.41,41.440302500760545,,,9015402,"@article{cif-reference-0,
    author = ""Shi, N. and Ma, Z. and Liu, W."",
    title = ""  Crystal structure determination of ankangite with one dimensional incommensurate modulation"",
    journal = ""Acta Petrologica et Mineralogica"",
    volume = ""10"",
    year = ""1991"",
    pages = ""233--245""
}
"
8,0.9493134808473674,Ba4 Nb16 O68 Ti12,Cmcm,,,0.005292461216649731,,,,,,,,,,,,,,,,,0.0005557634761634124,,0.007316782208397222,,,,,,,,,,-4.722249768858284e-05,,,,6.639,6.461505770361932,,,8.957,9.47355132816586,,,21.145,20.009477622115973,,,1001353,"@article{cif-reference-0,
    author = ""Mezaoui, D and Michel, C and Groult, D and Raveau, B"",
    title = "" A M\textasciitilde 3\textasciitilde\ O\textasciitilde 9\textasciitilde\ (M\textasciitilde 2\textasciitilde\ O\textasciitilde 4\textasciitilde )\textasciitilde n\textasciitilde : A series of oxides derived from the rutile structure by chemical twinning"",
    journal = ""Materials Research Bulletin"",
    volume = ""21"",
    year = ""1986"",
    pages = ""1039--1044""
}
"
97,0.9504801125245895,Ba6 O54 Si18 Ti6,P31c,,,0.0036590982764500976,,,,,,,,,,,,,,,,,,,0.006803789871345998,,,,,,8.998345977755608e-06,,,,0.016260025246140654,,,,11.2984,11.25850684965006,,,,,,,9.6051,9.426195937257033,,,9015502,"@article{cif-reference-0,
    author = ""Hejny, C. and Miletich, R. and Jasser, A. and Schouwink, P. and Crichton, W. and Kahlenberg, V."",
    title = ""  Second-order P6c2-P31c transition and structural crystallography of  the cyclosilicate benitoite, BaTiSi3O9, at high pressure  Note: P = 6.14 GPa"",
    journal = ""American Mineralogist"",
    volume = ""97"",
    year = ""2012"",
    pages = ""1749--1763""
}
"
74,0.9523977801335934,Ba12 Nd4 O34 Ti8,P6_3/mmc,,,0.01678033680561856,,,,,,,,,,,,,,,,,,1.1229639796639388e-05,3.1423252814240504e-05,,,,,,,,,,0.06899422205702442,,,,5.99283,6.096380293728787,,,,,,,29.9289,29.79902749314369,,,4002505,"@article{cif-reference-0,
    author = ""Kuang, X.-J. and Jing, X.-P. and Skakle, J.M.S. and Loong, C.-K. and Lachowski, E.E. and West, A.R."",
    title = ""  A new hexagonal 12-layer perovskite-related structure: Ba6 R2 Ti4 O17 (R  = Nd and Y)"",
    journal = ""Chemistry of Materials (1,1989-)"",
    volume = ""14"",
    year = ""2002"",
    pages = ""4359--4363""
}
"
93,0.9537201029070033,Ba6 O54 Si18 Ti6,P31c,,,0.0022249965059309143,,,,,,,,,,,,,,,,,,,0.02176948915387983,,,,,,-3.855557292768388e-05,,,,0.06243128214516508,,,,11.3177,11.232761315548332,,,,,,,9.6293,9.471040102682137,,,9014956,"@article{cif-reference-0,
    author = ""Hejny, C. and Miletich, R. and Jasser, A. and Schouwink, P. and Crichton, W. and Kahlenberg, V."",
    title = ""  Second-order P6c2-P31c transition and structural crystallography of  the cyclosilicate benitoite, BaTiSi3O9, at high pressure  Note: P = 5.29 GPa"",
    journal = ""American Mineralogist"",
    volume = ""97"",
    year = ""2012"",
    pages = ""1749--1763""
}
"
99,0.9537253169206511,Ba1.18 O16 Ti5.2 V2.8,I4/m,,,0.007647444324012337,,,,,,,,,,,,,,,,,,,0.10259275063005477,,,,,,,,,,0.010069819715334246,,0.010251008237240553,,10.139,10.166414126711752,,,,,,,2.961,2.9785829142655076,,,9016080,"@article{cif-reference-0,
    author = ""Shi, N. and Ma, Z. and Liu, W."",
    title = ""  Crystal structure determination of ankangite with one dimensional incommensurate modulation"",
    journal = ""Acta Petrologica et Mineralogica"",
    volume = ""10"",
    year = ""1991"",
    pages = ""233--245""
}
"
65,0.9548077422135993,Ba3 O10 Si3 Ti2,Pmm2,,,0.0005302805900676688,,,,,,,,,,,,,,,,,,,-8.552446208512632e-07,,,,,,0.002667174508436777,,,,0.001709461924103508,,,,8.5353,8.724121846968933,,,8.5353,8.243416682505273,,,10.4128,9.846397668437,,,2100690,"@article{cif-reference-0,
    author = ""L. Bindi and M. Dusek and V. Petricek and P. Bonazzi"",
    title = ""  Superspace-symmetry determination and multidimensional refinement of  the incommensurately modulated structure of natural fresnoite"",
    journal = ""Acta Crystallographica Section B"",
    volume = ""62"",
    year = ""2006"",
    pages = ""1031--1037""
}
"
31,0.9554521519136996,Ba1.44 K2.32 O26 Ti12,C2/m,,,3.7904501101433136e-05,,,,,,,,,,,,0.08446251311489483,,,,,,,0.00025876848165077074,,,,,,,,,,0.0031826269370129586,,,,15.453,14.527896190400183,,,3.8368,3.9076797109043904,99.25,93.68355067269871,9.123,9.051314894581763,,,1529582,"@article{cif-reference-0,
    author = ""Bagshaw, A.N. and Doran, B.H. and White, A.H. and Willis, A.C."",
    title = ""  Crystal structure of a natural potassium-barium hexatitanate  isostructural with K2 Ti6 O13"",
    journal = ""Australian Journal of Chemistry"",
    volume = ""30"",
    year = ""1977"",
    pages = ""1195--1200""
}
"
85,0.9561729984832633,Ba2 O18 Si6 Ti2,P-6c2,,,0.03517423528944755,,,,,,,,,,,,,,,,,,,0.013883175031733086,,,,,,0.00022613649341014864,,,,0.06048962201139559,,,,6.6,6.844219111998869,,,,,,,9.74,9.323848857956134,,,9008010,"@article{cif-reference-0,
    author = ""Zachariasen, W. H."",
    title = ""  The crystal structure of benitoite, BaTiSi3O9  Locality: Dallas Gem Mine, San Benito, Ca"",
    journal = ""Zeitschrift fur Kristallographie"",
    volume = ""74"",
    year = ""1930"",
    pages = ""139--146""
}
"
101,0.9584741725612467,Ba6 O54 Si18 Ti6,P31c,,,0.0017154531347239224,,,,,,,,,,,,,,,,,,,0.0341137353590238,,,,,,-5.425770614669695e-07,,,,0.14173961791709244,,,,11.3382,11.171170493673507,,,,,,,9.6584,9.588124557570366,,,9016450,"@article{cif-reference-0,
    author = ""Hejny, C. and Miletich, R. and Jasser, A. and Schouwink, P. and Crichton, W. and Kahlenberg, V."",
    title = ""  Second-order P6c2-P31c transition and structural crystallography of  the cyclosilicate benitoite, BaTiSi3O9, at high pressure  Note: P = 4.75 GPa"",
    journal = ""American Mineralogist"",
    volume = ""97"",
    year = ""2012"",
    pages = ""1749--1763""
}
"
14,0.9603116205531119,Ba1.18 Mg1.2 O16 Ti6.8,C2/m,,,9.41568987158291e-05,,,,,,,,,,,,,,,0.006736992693855052,,,,0.013807683078775999,,,,,,,,,,0.005225776169884135,,,,14.18217131,14.144174011688309,,,2.981,2.9923794992481527,133.858634,134.24979724333454,9.964,10.008075804170238,,,1008948,"@article{cif-reference-0,
    author = ""Fanchon, E and Vicat, J and Hodeau, J L and Wolfers, P and Duc Tran Qui and Strobel, P"",
    title = "" Commensurate ordering and domains in the Ba1.2 Ti6.8 Mg1.2 O16 hollandite."",
    journal = ""Acta Crystallographica B (39,1983-)"",
    volume = ""43"",
    year = ""1987"",
    pages = ""440--448""
}
"
5,0.9618752031376114,Ba6 O42 Ta7.9996 Ti8.0004,P6_3/mcm,,,0.015917148451394067,,,,,,,,,,,,,,,,,,,0.0029663379857717623,,,,,,,,,0.0037996887627617507,0.06420445823534257,,,,9.024,8.952423333973124,,,,,,,11.79,12.277998016074568,,,1001300,"@article{cif-reference-0,
    author = ""Groult, D and Chailleux, J M and Raveau, B and Deschanvres, A"",
    title = "" Nouveaux tantalates A\textasciitilde 3\textasciitilde\ (Ta\textasciitilde 8-x\textasciitilde\ M\textasciitilde x\textasciitilde ) O\textasciitilde 21\textasciitilde\ a structure en cages"",
    journal = ""Revue de Chimie Minerale"",
    volume = ""14"",
    year = ""1977"",
    pages = ""1--10""
}
"
4,0.9639688662822324,Ba6 O42 Sb7.9996 Ti8.0004,P6_3/mcm,,,0.010882446075626172,,,,,,,,,,,,,,,,,,,0.0002954241570505197,,,,,0.0020558912404919096,,,,,0.0259880037043231,,,,8.966,8.986370713345574,,,,,,,11.857,12.236895586304342,,,1001277,"@article{cif-reference-0,
    author = ""Saurel, C and Groult, D and Raveau, B"",
    title = "" Etude du comportement de l'antimoine V et du strontium dans les oxydes a structure en cages du type A\textasciitilde 3\textasciitilde\ M\textasciitilde 8\textasciitilde\ O\textasciitilde 21\textasciitilde"",
    journal = ""Materials Research Bulletin"",
    volume = ""12"",
    year = ""1977"",
    pages = ""629--635""
}
"
82,0.9645405021676557,Ba4 Li6 O44 Ti18.4,Pnma,,,0.005043609911314078,,,,,,,,,,,,,,0.31256476703154423,,,,,0.009954815131421827,,,,,,,,,,0.024663957716779306,,,,5.8081,5.654838172098597,,,9.931,10.031399118589013,,,14.025,13.912126622282194,,,8104283,"@article{cif-reference-0,
    author = ""Tillmanns, E. and Wendt, I."",
    title = ""  Die Kristallstruktur eines Bariumtitanlithiumoxids, Ba2 Ti9.25 Li3 O22"",
    journal = "" Zeitschrift fuer Kristallographie, Kristallgeometrie, Kristallphysik,  Kristallchemie (-144,1977)"",
    volume = ""144"",
    year = ""1976"",
    pages = ""16--31""
}
"
63,0.9658363200339307,Ba1 Nb3.466 O6 Ti0.534,P4/mmm,,,0.004310907303135186,,,,,,,,,,,,,,,,,0.0032818599089602346,,0.0029644835655911438,,,,,,,,,,0.0014341335697682384,,,,4.1662,4.1055713147064425,,,,,,,8.2085,7.862751951567027,,,2008100,"@article{cif-reference-0,
    author = ""Svensson, Gunnar and Eriksson, Lars"",
    title = ""  BaNb\textasciitilde 4-<i>x\textasciitilde </i>Ti\textasciitilde <i>x\textasciitilde </i>O\textasciitilde 6\textasciitilde\ (<i>x</i> = 0.53)"",
    journal = ""Acta Crystallographica Section C"",
    volume = ""55"",
    year = ""1999"",
    pages = ""17--19""
}
"
72,0.9664461477731574,Ba4 O16 Si4 Ti2,P4bm,,,0.00892695878323255,,,,,,,,,,,,,,,,,,,0.039257967725621554,,,,,,5.294474313766195e-06,,,,-7.56164792200492e-05,,,,8.642,8.737089426152338,,,,,,,5.63,5.602550302668335,,,2107265,"@article{cif-reference-0,
    author = ""Kunz, M. and Armbruster, T."",
    title = ""  Applications and limitations of the ionic potential model with  empirically derived ion-specific repulsion parameters"",
    journal = ""Acta Crystallographica B (39,1983-)"",
    volume = ""48"",
    year = ""1992"",
    pages = ""609--622""
}
"
47,0.9666054877432982,Ba24 Nb11.996 O72 Ti9.004,P6_3/mcm,,,0.011489798536185371,,,,,,,,,,,,,,,,,0.011889934186564973,,3.3959844822691355e-05,,,,,,,,,,0.018219446593541157,,,,10.068,10.123594029398966,,,,,,,18.917,18.11167966553389,,,1532239,"@article{cif-reference-0,
    author = ""Teneze, N. and Boullay, P. and Petricek, V. and Trolliard, G. and Mercurio, D."",
    title = ""  Structural study of the cation ordering in the ternary oxide Ba8 Ti3 Nb4  O24"",
    journal = ""Solid State Sciences"",
    volume = ""4"",
    year = ""2002"",
    pages = ""1129--1136""
}
"
55,0.9675945841869636,Ba8 Ge8 O32 Ti4,Cmm2,,,0.007098320932509622,,,,,,,,0.001981798491015922,,,,,,,,,,,0.21541095311799258,,,,,,,,,,0.036610697618940057,,,,12.292,12.875826586490996,,,12.31,13.036621434028635,,,5.366,5.572974941150288,,,1535735,"@article{cif-reference-0,
    author = ""Iijima, K. and Kimura, M. and Marumo, F. and Kawamura, T."",
    title = ""  Structure of a ferroelastic crystal Ba2 Ti Ge2 O8 and its thermal phase  transition."",
    journal = ""Nippon Kagaku Kaishi (= J.Chem.Soc.Japan) (1947-)"",
    volume = ""1981"",
    year = ""1981"",
    pages = ""1557--1563""
}
"
36,0.9676719096666202,Al2.08 Ba1.16 O16 Ti5.84,I4/m,0.030814064200188118,,2.3356781622192108e-05,,,,,,,,,,,,,,,,,,,0.04592890719806801,,,,,,,,,,0.017407417578538385,,,,9.9818,10.138416155835126,,,,,,,2.933,2.898822456119131,,,1530670,"@article{cif-reference-0,
    author = ""Sabine, T.M. and Hewat, A.W."",
    title = ""  The structure of the Hollandite type phase of synroc B in the temperature  range 20-1060 C"",
    journal = ""Journal of Nuclear Materials"",
    volume = ""110"",
    year = ""1981"",
    pages = ""13--17""
}
"
59,0.9680714335347925,Al8.016 Ba16 O108 Ti39.984,C2/m,0.023811281660677103,,0.007413125292701354,,,,,,,,,,,,,,,,,,,2.5751524631409453e-05,,,,,,,,,,0.014382854187036212,,,,19.737,21.071314918238798,,,11.349,11.083363295295374,109.4,110.2207478840968,9.837,9.805705394820507,,,2002249,"@article{cif-reference-0,
    author = ""Schmachtel, J and Mueller-Buschbaum, Hk"",
    title = "" Ein neues quaternaeres Oxotitanat: Ba4 Ti10 Al2 O27"",
    journal = "" Zeitschrift fuer Anorganische und Allgemeine Chemie"",
    volume = ""472"",
    year = ""1981"",
    pages = ""89--94""
}
"
33,0.9715595790140037,Ba3.7 O54 Pr9.5 Ti18,Pba2,,,0.022395471461952404,,,,,,,,,,,,,,,,,,,0.0054514298807289046,,0.0014844948875289586,,,,,,,,4.793001647467972e-05,,,,3.832,4.066289214693271,,,12.181,12.171054244252902,,,22.36,22.187365082167492,,,1530371,"@article{cif-reference-0,
    author = ""Matveeva, R.G. and Ilyushchenko, L.S. and Varfolomeev, M.B."",
    title = ""  Refinement of the composition and crystal structure of Ba3.75 Pr9.5 Ti18  O54"",
    journal = ""Zhurnal Neorganicheskoi Khimii"",
    volume = ""29"",
    year = ""1984"",
    pages = ""31--34""
}
"
16,0.9744345269528665,Ba2 O18 Si6 Ti2,P-6c2,,,0.006797918149565646,,,,,,,,,,,,,,,,,,,0.006493341597006777,,,,,,0.00013602311200942518,,,,0.016125762381250845,,,,6.6,6.820164973097055,,,,,,,9.71,9.3350284280596,,,1010959,"@article{cif-reference-0,
    author = ""Zachariasen, W H"",
    title = "" The crystal structure of Benitoite Ba Ti Si3 O9"",
    journal = "" Zeitschrift fuer Kristallographie, Kristallgeometrie, Kristallphysik, Kristallchemie (-144,1977)"",
    volume = ""74"",
    year = ""1930"",
    pages = ""139--146""
}
"
17,0.9755885910841442,B6 Ba3 O18 Ti3,R-3,,0.0007642835037403952,0.012007860230548582,,,,,,,,,,,,,,,,,,,0.0001434815146267427,,,,,,,,,,0.03119077483384832,,,,5.0205,4.8791844491437315,,,,,,,16.3844,17.346619513011902,,,1100054,"@article{cif-reference-0,
    author = ""Zhang, S and Wu, X and Chen, X and He, M and Cao, Y and Song,Y and Ni,D"",
    title = "" A structural study of BaTi(BO\textasciitilde 3\textasciitilde )\textasciitilde 2\textasciitilde"",
    journal = ""Materials Research Bulletin"",
    volume = ""38"",
    year = ""2003"",
    pages = ""783--788""
}
"
77,0.9792394911936153,Ba3 I18 O54 Ti3,R-3,,,4.313603008205913e-06,,,,,,,,,0.004011664067847269,,,,,,,,,,0.02877063896316687,,,,,,,,,,0.02373006416558142,,,,11.4711,12.041842258057624,,,,,,,11.1465,11.876238360874474,,,4308965,"@article{cif-reference-0,
    author = ""Kang Min Ok and P. Shiv Halasyamani"",
    title = "" New d0 Transition Metal Iodates: Synthesis, Structure, and Characterization of BaTi(IO3)6, LaTiO(IO3)5, Ba2VO2(IO3)4.(IO3), K2MoO2(IO3)4, and BaMoO2(IO3)4.H2O"",
    journal = ""Inorganic Chemistry"",
    volume = ""44"",
    year = ""2005"",
    pages = ""2263--2271""
}
"
7,0.9794161493902094,Ba6 O42 Ta6.4 Ti10,P6_3/mcm,,,0.01944860456315465,,,,,,,,,,,,,,,,,,,-1.8038123265114932e-06,,,,,,,,,0.015005145251166706,0.023618574861242636,,,,9.017,8.771713513575092,,,,,,,11.82,12.360612267097151,,,1001304,"@article{cif-reference-0,
    author = ""Mercey, C and Groult, D and Raveau, B"",
    title = "" Insertion du niobium et du tantale dans les oxydes de type A\textasciitilde 3\textasciitilde\ M\textasciitilde 8\textasciitilde\ O\textasciitilde 21\textasciitilde . Les composes Ba\textasciitilde 3\textasciitilde\ M\textasciitilde 4-4x\textasciitilde\ Ti\textasciitilde 4+5x\textasciitilde\ O\textasciitilde 21\textasciitilde\ (0 <= x <= 0.3)"",
    journal = ""Revue de Chimie Minerale"",
    volume = ""16"",
    year = ""1979"",
    pages = ""165--173""
}
"
69,0.9808647235693855,Ba4 O28 Si8 Ti4,P-1,,,0.001747908225507497,,,,,,,,,,,,,,,,,,,0.0019551848047669267,,,,,,0.00010623678444554154,,,,0.0035254226525914356,,,,7.47514,7.806816128872875,89.9368,90.08032009475207,7.99385,8.052091436535939,89.9164,95.53306099514518,10.01017,10.443849886490849,79.6321,76.05104587064969,2106011,"@article{cif-reference-0,
    author = ""Viani, Alberto and Palermo, Andrea and Zanardi, Stefano and Demitri, Nicola and Petr\'icek, V\'aclav and Varini, Federico and Belluso, Elena and St\\%ahl, Kenny and Gualtieri, Alessandro Francesco"",
    title = ""  Structure and stability of BaTiSi\textasciitilde 2\textasciitilde O\textasciitilde 7\textasciitilde"",
    journal = ""Acta Crystallographica Section B"",
    volume = ""71"",
    year = ""2015"",
    pages = ""--""
}
"
30,0.9809073759065463,Ba8 In7.4 O20.32 Ti0.6,Imma,,,0.0027926832308985973,,,,,,,,,,0.0005190011386230941,,,,,,,,,0.052838350863606776,,,,,,,,,,0.0010629988922611603,,,,5.9593,5.879837251311221,,,6.0387,6.324799048500912,,,16.8248,17.222865351248885,,,1529134,"@article{cif-reference-0,
    author = ""Jayaraman, V. and Magrez, A. and Ganne, M. and Caldes, M. and Joubert, O. and Piffard, Y. and Brohan, L."",
    title = ""  Characterization of perovskite systems derived from Ba2 In2 O5 vac. Part  I: the oxygen-deficient Ba2 In2-2x Ti2x O5+x vac1-x (0 < x < 1)compounds"",
    journal = ""Solid State Ionics"",
    volume = ""170"",
    year = ""2004"",
    pages = ""17--24""
}
"
71,0.9827933593305471,Ba1.14 Mg1.14 O16 Ti6.86,C2/m,,,0.012603195109256539,,,,,,,,,,,,,,,0.00023318658876434606,,,,0.01806558774193531,,,,,,,,,,0.004538056417985913,,,,14.22881339,13.688735969300888,,,2.9733,3.005131118573087,134.31285087,132.12271142833612,10.0268,10.005664693730838,,,2107227,"@article{cif-reference-0,
    author = ""Cheary, R.W. and Squadrito, R."",
    title = ""  A structural analysis of barium magnesium hollandites"",
    journal = ""Acta Crystallographica B (39,1983-)"",
    volume = ""45"",
    year = ""1989"",
    pages = ""205--212""
}
"
75,0.9833881937756365,Ba12 O34 Ti8 Y4,P6_3/mmc,,,0.004022781457411396,,,,,,,,,,,,,,,,,,,0.06206408332348769,,,,,,,,,,0.056449837093836074,,,-0.0018955991858364898,5.93055,5.955773346537059,,,,,,,29.5239,30.498749634211467,,,4002506,"@article{cif-reference-0,
    author = ""Kuang, X.-J. and Loong, C.-K. and Jing, X.-P. and West, A.R. and Lachowski, E.E. and Skakle, J.M.S."",
    title = ""  A new hexagonal 12-layer perovskite-related structure: Ba6 R2 Ti4 O17 (R  = Nd and Y)"",
    journal = ""Chemistry of Materials (1,1989-)"",
    volume = ""14"",
    year = ""2002"",
    pages = ""4359--4363""
}
"
68,0.983587537827694,Ba4 O27.372 Si8 Ti4,P2_1/c,,,0.006418391995836094,,,,,,,,,,,,,,,,,,,0.007051203123430925,,,,,,0.0033146636422529416,,,,0.0001411770118586371,,,,7.47952,7.782793212508766,,,10.0084,10.596077077751014,127.60216333,126.66852843173345,9.91379558,9.717614771657644,,,2106010,"@article{cif-reference-0,
    author = ""Viani, Alberto and Palermo, Andrea and Zanardi, Stefano and Demitri, Nicola and Petr\'icek, V\'aclav and Varini, Federico and Belluso, Elena and St\\%ahl, Kenny and Gualtieri, Alessandro Francesco"",
    title = ""  Structure and stability of BaTiSi\textasciitilde 2\textasciitilde O\textasciitilde 7\textasciitilde"",
    journal = ""Acta Crystallographica Section B"",
    volume = ""71"",
    year = ""2015"",
    pages = ""--""
}
"
87,0.9873556762958666,Ba4 O16 Si4 Ti2,P4bm,,,0.003162575812068617,,,,,,,,,,,,,,,,,,,0.012949843474548625,,,,,,0.00010621070466578972,,,,7.866534360257988e-05,,,,8.518,8.495877110791684,,,,,,,5.211,5.3553043043017,,,9008188,"@article{cif-reference-0,
    author = ""Moore, P. B. and Louisnathan, S. J."",
    title = ""  The crystal structure of fresnoite, Ba2(TiO)Si2O7  Positive polarity  Locality: sanbornite deposits of eastern Fresno County, California, USA"",
    journal = ""Zeitschrift fur Kristallographie"",
    volume = ""130"",
    year = ""1969"",
    pages = ""438--448""
}
"
28,0.9882853548167522,Ba8 In7.8 O20.08 Ti0.2,Imma,,,0.0074250849388000474,,,,,,,,,,0.001234386060157101,,,,,,,,,0.015413550219989329,,,,,,,,,,-3.891389249100403e-05,,,,5.961,5.812974330506385,,,6.0622,6.31059301247037,,,16.812,17.228061577528162,,,1529132,"@article{cif-reference-0,
    author = ""Jayaraman, V. and Magrez, A. and Caldes, M. and Joubert, O. and Brohan, L. and Ganne, M. and Piffard, Y."",
    title = ""  Characterization of perovskite systems derived from Ba2 In2 O5 vac. Part  I: the oxygen-deficient Ba2 In2-2x Ti2x O5+x vac1-x (0 < x < 1) compounds"",
    journal = ""Solid State Ionics"",
    volume = ""170"",
    year = ""2004"",
    pages = ""17--24""
}
"
89,0.9885321542139697,Ba12 Fe87.4 O212 Ti36.6,C2/m,,,0.01773408461136458,,,,,,0.0011397406028901555,,,,,,,,,,,,,0.005965145883383472,,,,,,,,,,0.001674012026072251,,,,19.4119,19.522405633831298,,,20.2777,21.13990589443375,105.2734,94.77925305219182,10.0831,9.737967345175711,,,9009775,"@article{cif-reference-0,
    author = ""Vanderah, T. A. and Wong-Ng W and Toby, B. H. and Browning, V. M. and Shull, R. D. and Geyer, R. G. and Roth, R. S."",
    title = ""  Characterization of ternary compounds in the BaO:Fe2O3:TiO2  system: Ba6Fe45Ti17O106 and BaFe11Ti3O23  Note: data from neutron and synchrotron radiation on powder"",
    journal = ""Journal of Solid State Chemistry"",
    volume = ""143"",
    year = ""1999"",
    pages = ""182--197""
}
"
10,0.9890531480271183,Ba4 O16 Si4 Ti2,P4bm,,,0.0036269280188768772,,,,,,,,,,,,,,,,,,,0.015271573888169354,,,,,,9.513824471921417e-05,,,,0.000955890113026843,,,,8.52,8.483309353570586,,,,,,,5.21,5.348912915915271,,,1007234,"@article{cif-reference-0,
    author = ""Masse, R and Grenier, J C and Durif, A"",
    title = ""Structure cristalline de la fresnoite"",
    journal = "" Bulletin de la Societe Francaise de Mineralogie et de Cristallographie (72,1949-100,1977)"",
    volume = ""90"",
    year = ""1967"",
    pages = ""20--23""
}
"
67,0.9906192521384661,Ba4 Ge5 O16 Ti2,Pmm2,,,0.002998231884221889,,,,,,,,0.0004202561584240761,,,,,,,,,,,0.00021417679925687588,,,,,,,,,,8.657673300149611e-06,,,,10.7367,10.101955328017455,,,12.2837,12.236051038640056,,,12.3014,13.298472749870957,,,2103882,"@article{cif-reference-0,
    author = {H\""oche, Thomas and Esmaeilzadeh, Saeid and Uecker, Reinhard and Lidin, Sven and Neumann, Wolfgang},
    title = ""  (3+1)-Dimensional structure refinement of the fresnoite  framework-structure type compound Ba\textasciitilde 2\textasciitilde TiGe\textasciitilde 2\textasciitilde O\textasciitilde 8\textasciitilde"",
    journal = ""Acta Crystallographica Section B"",
    volume = ""59"",
    year = ""2003"",
    pages = ""209--216""
}
"
54,0.9907059324668732,Ba4 O60 Ti4 V36.0,Cmce,,,0.002222660756340783,,,,,,,,,,,,,,,,,,,0.030528944801607037,,,,,,,,,,0.00027953208525695,,0.0011270455087778713,,10.0022,9.71171495430711,,,11.6322,11.938892248714145,,,9.438,9.567548717428185,,,1535514,"@article{cif-reference-0,
    author = ""Bridges, C.A. and Greedan, J.E. and Kleinke, H."",
    title = ""  Insights on the origin of the structural phase transition in BaV10O15  from electronic structure calculations and the effect of Ti-doping on its  structure and electrical transport properties"",
    journal = ""Journal of Solid State Chemistry"",
    volume = ""177"",
    year = ""2004"",
    pages = ""4516--4527""
}
"
88,0.9915304901786927,Ba4 O16 Si4 Ti2,P4bm,,,0.004664323526971505,,,,,,,,,,,,,,,,,,,0.015641629227868513,,,,,,3.67910320357381e-05,,,,2.4493233325580672e-05,,,,8.518,8.495012861423188,,,,,,,5.211,5.333665045906393,,,9008189,"@article{cif-reference-0,
    author = ""Moore, P. B. and Louisnathan, S. J."",
    title = ""  The crystal structure of fresnoite, Ba2(TiO)Si2O7  Negative polarity  Locality: sanbornite deposits of eastern Fresno County, California, USA"",
    journal = ""Zeitschrift fur Kristallographie"",
    volume = ""130"",
    year = ""1969"",
    pages = ""438--448""
}
"
19,0.9920558753601553,Ba0.256 O3 Sr0.744 Ti1,Pm-3m,,,0.1073618211049671,,,,,,,,,,,,,,,,,,,0.018202153325159023,,,,,,,,0.00017077425985205253,,0.020543154184350168,,,,3.9247,4.1943254744036755,,,,,,,,,,,1521267,"@article{cif-reference-0,
    author = ""Joseph, J. and Murthy, V.R.K. and Raju, J. and Vimala, T.M."",
    title = ""  Structural investigations on the (Ba, Sr) (Zr, Ti) O3 system"",
    journal = ""Journal of Physics D, Applied Physics"",
    volume = ""32"",
    year = ""1999"",
    pages = ""1049--1057""
}
"
32,0.9926631995130784,Ba4 O16 Si4 Ti2,P4bm,,,0.0044772930885229306,,,,,,,,,,,,,,,,,,,0.015497096365281732,,,,,,9.365001991537542e-05,,,,2.250340587411292e-05,,,,8.527,8.498671358413972,,,,,,,5.2104,5.335260897756803,,,1530353,"@article{cif-reference-0,
    author = ""Markgraf, S.A. and Halliyal, A. and Bhalla, A.S. and Newnham, R.E. and Prewitt, C.T."",
    title = ""  X-Ray Structure Refinement and Pyroelectric Investigation of Fresnoite,  Ba2 Ti Si2 O8"",
    journal = ""Ferroelectrics"",
    volume = ""62"",
    year = ""1985"",
    pages = ""17--26""
}
"
1,0.993454544381788,Ba8 F24 O4 Ti4,Cc,,,0.002576663210362138,,,,,0.00011661544234589846,,,,,,,,,,,,,,0.06915708621382786,,,,,,,,,,0.0049651751598102645,,,,11.446,11.671412595785025,,,9.304,9.51912860869934,126.67,127.78810033342262,7.252,7.250900425707626,,,1000341,"@article{cif-reference-0,
    author = ""Crosnier, M P and Fourquet, J L"",
    title = "" Synthesis and crystal structure of a new acentric oxyfluoride: Ba\textasciitilde 2\textasciitilde TiOF\textasciitilde 6\textasciitilde"",
    journal = ""Journal of Solid State Chemistry"",
    volume = ""99"",
    year = ""1992"",
    pages = ""355--363""
}
"
23,0.9946789100941421,Ba12 Cu2.656 O98 Ti32.352,C2/m,,,0.0037043941303716945,,,,0.0001510163400526635,,,,,,,,,,,,,,,0.00349079017971588,,,,,,,,,,0.000932170928572744,,,,19.865,20.558218202438315,,,11.469,10.644297767120268,109.02,109.97341903059788,9.94,9.554636879953794,,,1523956,"@article{cif-reference-0,
    author = ""Adams, R.D. and Layland, R.C."",
    title = ""  A barium coppper titanate. The synthesis and structural characterization  of Ba8 Cu2 Ti22 O54"",
    journal = ""Polyhedron"",
    volume = ""16"",
    year = ""1997"",
    pages = ""2105--2108""
}
"
90,0.9950505199573236,Ba4 Fe44.16 O92 Ti11.84,C2/c,,,6.11801163956635e-05,,,,,,0.003939553927014,,,,,,,,,,,,,0.014440247496276998,,,,,,,,,,0.004555364413760112,,,,19.561,19.662293114346124,,,8.6614,8.533210767103691,105.62,98.43195101363357,10.12,10.074561130266476,,,9009776,"@article{cif-reference-0,
    author = ""Vanderah, T. A. and Wong-Ng W and Toby, B. H. and Browning, V. M. and Shull, R. D. and Geyer, R. G. and Roth, R. S."",
    title = ""  Characterization of ternary compounds in the BaO:Fe2O3:TiO2  system: Ba6Fe45Ti17O106 and BaFe11Ti3O23  Note: data from single-crystal X-ray diffraction"",
    journal = ""Journal of Solid State Chemistry"",
    volume = ""143"",
    year = ""1999"",
    pages = ""182--197""
}
"
27,0.9971358631762713,Ba160 Nb128 O424 Ti16,F-43m,,,0.01734145570520115,,,,,,,,,,,,,,,,,0.006047935842337833,,0.0302107656361037,,,,,,,,,,-4.8054410426968085e-06,,,,20.974,21.08803164761803,,,,,,,,,,,1528356,"@article{cif-reference-0,
    author = ""Bindi, L. and Petricek, V. and Bonazzi, P. and Withers, R.L. and Zoppi, M."",
    title = ""  A novel high-temperature commensurate superstructure in a natural  bariopyrochlore: a structural study by means of a multiphase crystal  structure refinement"",
    journal = ""Journal of Solid State Chemistry"",
    volume = ""179"",
    year = ""2006"",
    pages = ""729--738""
}
"
29,0.9981162530291087,Ba8 In7.6 O20.24 Ti0.4,Imma,,,0.005358540930319772,,,,,,,,,,0.004086270000062279,,,,,,,,,0.00944537735460283,,,,,,,,,,1.8611745876483476e-05,,,,5.9619,5.761364911337537,,,6.053,6.328885436475913,,,16.8294,17.141237867107588,,,1529133,"@article{cif-reference-0,
    author = ""Jayaraman, V. and Magrez, A. and Ganne, M. and Caldes, M. and Joubert, O. and Piffard, Y. and Brohan, L."",
    title = ""  Characterization of perovskite systems derived from Ba2 In2 O5 vac. Part  I: the oxygen-deficient Ba2 In2-2x Ti2x O5+x vac1-x (0 < x < 1)compounds"",
    journal = ""Solid State Ionics"",
    volume = ""170"",
    year = ""2004"",
    pages = ""17--24""
}
"
66,0.9984308539093286,Ba4 O16 Si4 Ti2,P4bm,,,0.004769913151772807,,,,,,,,,,,,,,,,,,,0.0053795459477334415,,,,,,-1.2583125721996708e-05,,,,-0.00035398323811502324,,,,8.527,8.495870659404588,,,,,,,5.2104,5.322820841304924,,,2101577,"@article{cif-reference-0,
    author = ""Abrahams, S. C."",
    title = ""  New ferroelectric inorganic materials predicted in point group  4<i>mm</i>"",
    journal = ""Acta Crystallographica Section B"",
    volume = ""52"",
    year = ""1996"",
    pages = ""790--805""
}
"
70,0.9994425209477547,Ba0.6368 Bi3.3632 O10 Ti4,C2/m,,,2.462402491156195e-05,0.003705782174723615,,,,,,,,,,,,,,,,,,0.00022433916491108153,,,,,,,,,,0.024897241862493515,,,,11.05546343,10.46116593243531,,,3.7963,3.6956499752221426,104.97146607,104.5271269381243,3.3457,3.2489820572285075,,,2106560,"@article{cif-reference-0,
    author = ""Michiue, Y. and Yamamoto, A. and Onoda, M. and Yamane, H. and Akashi, T. and Sato, A. and Goto, T."",
    title = ""  Incommensurate crystallographic shear structure of Ba(x) Bi(2-2x) Ti(4-x)  O(11-4x) (x = 0.275)"",
    journal = ""Acta Crystallographica B (39,1983-)"",
    volume = ""61"",
    year = ""2005"",
    pages = ""145--153""
}
"
78,0.9997698898124207,Ba1 O2.8152 Ti1,Pm-3m,,,0.005,,,,,,,,,,,,,,,,,,,0.005,,,,,,,,,,0.005,,,,4.0346,-648.3427996349353,,,,,,,4.0346,-5208.792792948942,,,4330784,"@article{cif-reference-0,
    author = ""Tatsunori Sakaguchi and Yoji Kobayashi and Takeshi Yajima and Masatoshi Ohkura and C\'edric Tassel and Fumitaka Takeiri and Shingo Mitsuoka and Hiroshi Ohkubo and Takafumi Yamamoto and Jung eun Kim and Naruki Tsuji and Akihiko Fujihara and Yoshitaka Matsushita and James Hester and Maxim Avdeev and Kenji Ohoyama and Hiroshi Kageyama"",
    title = ""  Oxyhydrides of (Ca,Sr,Ba)TiO3 Perovskite Solid Solutions"",
    journal = ""Inorganic Chemistry"",
    volume = ""51"",
    year = ""2012"",
    pages = ""11371--11376""
}
"
84,0.9999041161937158,Ba4 O24 Ti4 U4,P2_1/c,,,0.00440109966776118,,,,,,,,,,,,,,,,,,,0.005806440573330197,,,,,,,,,,4.2667637802154274e-06,0.0059408918015575385,,,6.4463,6.6739726723028525,,,8.5999,8.934197903557068,104.064,106.91188589230293,10.2532,10.676725173941048,,,9004980,"@article{cif-reference-0,
    author = ""Wallwork, K. S. and James, M. and Carter, M. L."",
    title = ""  The crystal chemistry, structure and properties  of a synthetic carnotite-type compound, Ba2[(UO2)2Ti2O8]  Locality: synthetic"",
    journal = ""The Canadian Mineralogist"",
    volume = ""44"",
    year = ""2006"",
    pages = ""433--442""
}
"
64,1.0,Ba0.4776 Bi2.5224 O6 Ti3,Pm,,,0.002263391447086251,0.003838733885179631,,,,,,,,,,,,,,,,,,5.195323130582115e-05,,,,,,,,,,0.000343891480509143,,,,3.3457,3.4827997016647494,,,3.7963,3.9808501882209026,92.625,93.5975874111932,10.6914,10.659877424165726,,,2100211,"@article{cif-reference-0,
    author = ""Michiue, Yuichi and Yamamoto, Akiji and Onoda, Mitsuko and Sato, Akira and Akashi, Takaya and Yamane, Hisanori"",
    title = ""  Incommensurate crystallographic shear structure of  Ba\textasciitilde <i>x\textasciitilde </i>Bi\textasciitilde 2{-\textasciitilde 2<i>x</i>}Ti\textasciitilde 4{-\textasciitilde <i>x</i>}O\textasciitilde 11{-\textasciitilde 4<i>x</i>}  (<i>x</i> = 0.275)"",
    journal = ""Acta Crystallographica Section B"",
    volume = ""61"",
    year = ""2005"",
    pages = ""145--153""
}
"
52,1.0,Ba2.0 Bi8.0 O30 Ti8,I4/mmm,,,0.05005828213692279,-0.0013300505102304397,,,,,,,,,,,,,,,,,,0.06162519929254814,,,,,,,,,,-0.00020413457421144805,,,,3.864,3.9931573177199327,,,,,,,41.75999,40.69157793254422,,,1534183,"@article{cif-reference-0,
    author = ""Aurivillius, B."",
    title = ""  Mixed oxides with layer lattice. III. Structure of Ba Bi4 Ti 4 O15"",
    journal = ""Arkiv foer Kemi"",
    volume = ""2"",
    year = ""1950"",
    pages = ""519--527""
}
"
0,1.0,Ba4 F16 O4 Ti4,Pbcm,,,0.005895260270048666,,,,,0.009964764558064245,,,,,,,,,,,,,,5.826149026301815e-05,,,,,,,,,,0.013773504966544963,,,,5.1719,5.38893725114068,,,5.5178,5.711042600584459,,,13.7555,13.9118666673769,,,1000332,"@article{cif-reference-0,
    author = ""Crosnier, M P and Fourquet, J L"",
    title = "" Synthesis and crystal structure of BaTiOF\textasciitilde 4\textasciitilde"",
    journal = "" European Journal of Solid State Inorganic Chemistry"",
    volume = ""29"",
    year = ""1992"",
    pages = ""199--206""
}
"


==> anc/BaTiO3_heuristic3_MPD.csv <==
,rw,formula,space_group,Al_Uiso_r,As_Uiso_r,B_Uiso_r,Ba_Uiso_r,Bi_Uiso_r,Ca_Uiso_r,F_Uiso_r,Ge_Uiso_r,Li_Uiso_r,Mg_Uiso_r,Mn_Uiso_r,N_Uiso_r,Nb_Uiso_r,Nd_Uiso_r,O_Uiso_r,P_Uiso_r,Pr_Uiso_r,Pt_Uiso_r,S_Uiso_r,Sb_Uiso_r,Si_Uiso_r,Sr_Uiso_r,Ta_Uiso_r,Ti_Uiso_r,Tl_Uiso_r,U_Uiso_r,Y_Uiso_r,Zn_Uiso_r,Zr_Uiso_r,a_i,a_r,alpha_i,alpha_r,b_i,b_r,beta_i,beta_r,c_i,c_r,gamma_i,gamma_r,db_id,ref
43,0.21398816,Ba3 O24 Sr5 Ti8,P4/mmm,,,,0.002366761,,,,,,,,,,,0.025038881,,,,,,,0.00188341,,0.01434325,,,,,,7.95834037,8.005184388,,,,,,,7.95588092,8.141405859,,,mp-1075943,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
51,0.246933554,Ba2 O8 Ti3 Y1,P4/mmm,,,,0.004518247,,,,,,,,,,,0.00494866,,,,,,,,,0.003781275,,,0.000831775,,,3.99250822,4.007676911,,,,,,,11.58482379,12.16613629,,,mvc-605,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
42,0.271251412,Ba1 O24 Sr7 Ti8,Pm-3m,,,,0.004263725,,,,,,,,,,,0.032565244,,,,,,,0.003994272,,0.020007483,,,,,,7.91609506,8.045086598,,,,,,,,,,,mp-1099778,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
39,0.306607586,Ba1 O1 Sb2 Ti2,P4/mmm,,,,0.020338425,,,,,,,,,,,0.003349129,,,,,0.001011597,,,,0.013827589,,,,,,4.11347428,4.045528102,,,,,,,8.31238178,7.977683041,,,mp-1070806,"@article{Yajima2012,
    author = ""Yajima, Takeshi and Nakano, Kousuke and Takeiri, Fumitaka and Ono, Toshio and Hosokoshi, Yuko and Matsushita, Yoshitaka and Hester, James and Kobayashi, Yoji and Kageyama, Hiroshi"",
    title = ""Superconductivity in Ba Ti2 Sb2 O with a d1 square lattice"",
    journal = ""Journal of the Physical Society of Japan"",
    year = ""2012"",
    volume = ""81"",
    pages = ""103706-1-103706-4"",
    ASTM_id = ""JUPSAU""
}

@article{Doan2012,
    author = ""Doan, Phuong and Gooch, Melissa and Tang, Zhongjia and Lorenz, Bernd and Moeller, Angela and Tapp, Joshua and Chu, Paul C.W. and Guloy, Arnold M."",
    title = ""Ba1-x Nax Ti2 Sb2 O (0.0 <= x <= 0.33): A layered titanium-based pnictide oxide superconductor"",
    journal = ""Journal of the American Chemical Society"",
    year = ""2012"",
    volume = ""134"",
    pages = ""16520-16523"",
    ASTM_id = ""JACSAT""
}
"
52,0.357257973,Ba2 O7 Ti3 Y1,Pmmm,,,,0.005117345,,,,,,,,,,,0.008241439,,,,,,,,,0.007828005,,,0.000803249,,,3.97294993,4.03498155,,,4.01523909,4.015330285,,,11.49122959,11.98855313,,,mvc-1060,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
44,0.397099361,Ba4 O80 Sr28 Ti32,P1,,,,0.000669433,,,,,,,,,,,0.006476323,,,,,,,0.000755971,,0.004469573,,,,,,11.28303918,11.3541157,108.5439302,109.6284043,11.31480935,11.48111186,108.5273986,108.2629456,17.72972082,17.95872018,89.88354672,89.67993083,mp-1099682,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
45,0.453125726,Ba12 O80 Sr20 Ti32,P1,,,,0.000262228,,,,,,,,,,,0.013751512,,,,,,,0.000262876,,-8.14E-05,,,,,,11.44724713,11.48834089,108.6595843,108.1357511,11.45975033,11.3206489,108.6832131,109.8823626,17.83896849,18.08761272,90.04049405,89.65498877,mp-1099792,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
0,0.522973067,Al1 Ba2 O8 Ti3,P4/mmm,1.16E-05,,,0.002095939,,,,,,,,,,,0.007900574,,,,,,,,,0.007199172,,,,,,3.97099718,4.034882831,,,,,,,11.44916229,11.78371662,,,mvc-692,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
32,0.549262513,Ba4 Nd8 O40 Ti12,P2_1/m,,,,0.233748402,,,,,,,,,,0.001273118,0.089844028,,,,,,,,,0.001282317,,,,,,7.78485435,8.068448158,,,7.67602109,7.959756464,97.55193804,98.86164084,14.54373858,14.42119012,,,mp-6285,"@article{Singh2015,
    author = ""Singh, Santosh Kumar and Murthy, V.R.K."",
    title = ""Crystal structure, Raman spectroscopy and microwave dielectric properties of layered-perovskite Ba A2 Ti3 O10 (A=La, Nd and Sm) compounds"",
    journal = ""Materials Chemistry and Physics"",
    year = ""2015"",
    volume = ""160"",
    pages = ""187-193"",
    ASTM_id = ""MCHPDR""
}

@article{Kuang2002,
    author = ""Kuang, X.-J. and Liao, F.-H. and Tian, S.-J. and Jing, X.-P."",
    title = ""A powder X-ray diffraction refinement of the Ba Nd2 Ti3 O10 structure"",
    journal = ""Materials Research Bulletin"",
    year = ""2002"",
    volume = ""37"",
    pages = ""1755-1761"",
    ASTM_id = ""MRBUAC""
}
"
35,0.562377744,Ba2 O20 Pr4 Ti6,Ama2,,,,0.089444987,,,,,,,,,,,0.067305107,,0.002850142,,,,,,,3.08E-05,,,,,,3.93426516,4.029702001,,,28.66198705,28.20768715,,,7.70464224,7.968048276,,,mp-557074,"@article{Titov2008,
    author = ""Titov, Yu.O. and Belyavina, N.M. and Markiv, V.Ya. and Slobodyanik, M.S. and Kraevs'ka, Ya.A."",
    title = ""Crystal structure of Ba Pr2 Ti3 O10"",
    journal = ""Dopov. Nats. Akad. Nauk. Ukr."",
    year = ""2008"",
    volume = ""2008"",
    pages = ""150-156"",
    ASTM_id = ""DNAUFL""
}
"
31,0.723760243,Ba2 Nd4 O20 Ti6,Cmcm,,,,0.048042308,,,,,,,,,,0.004736031,-0.000253112,,,,,,,,,0.00267351,,,,,,3.92799284,4.040038863,,,28.49112595,28.21864784,,,7.694004,7.886498934,,,mp-6622,"@article{Olsen1985,
    author = ""Olsen, A. and Roth, R.S."",
    title = ""Crystal structure determination of Ba Nd2 Ti3 O10 using high-resolution electron microscopy"",
    journal = ""Journal of Solid State Chemistry"",
    year = ""1985"",
    volume = ""60"",
    pages = ""347-357"",
    ASTM_id = ""JSSCBI""
}

@article{Slobodyanik2010,
    author = ""Slobodyanik, M.S. and Kraevs'ka, Ya.A. and Yashchuk, V.P."",
    title = ""Crystal structure of Ba Ln2 Ti3 O10"",
    journal = ""Dopov. Nats. Akad. Nauk. Ukr."",
    year = ""2010"",
    volume = ""5"",
    pages = ""142-149"",
    ASTM_id = ""DNAUFL""
}
"
48,0.75255794,Ba2 O10 Ti3 Tl2,P1,,,,0.002423772,,,,,,,,,,,0.014809943,,,,,,,,,0.000276494,0.001222063,,,,,3.99373019,3.997210029,91.01538405,90.37043004,3.99746347,4.006621629,90.1778305,87.25565892,16.45946982,16.39408102,90.00044283,89.66523074,mvc-2939,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
7,0.773111325,Ba1 Ca1 O8 Ti4,P-31m,,,,0.002216857,,0.025282232,,,,,,,,,0.069172114,,,,,,,,,0.02131008,,,,,,5.55764606,5.699570978,,,,,,,7.80762116,7.926235073,,,mvc-516,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
1,0.805939052,Al1 Ba2 O7 Ti3,Pmmm,6.38E-05,,,0.005398953,,,,,,,,,,,0.00374189,,,,,,,,,0.010737507,,,,,,3.92322018,4.009862396,,,3.97977187,4.119766524,,,11.50074649,11.3479222,,,mvc-1077,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
3,0.811881599,As2 Ba1 O1 Ti2,P4/mmm,,0.001198723,,0.010806579,,,,,,,,,,,-2.98E-06,,,,,,,,,0.017775826,,,,,,4.06497086,4.05827404,,,,,,,7.36739319,7.556459268,,,mp-1018735,"@article{Wang2010,
    author = ""Wang, X.-F. and Yan, Y.-J. and Ying, J.-J. and Li, Q.-J. and Zhang, M. and Xu, N. and Chen, X.-H."",
    title = ""Structure and physical properties for a new layered pnictide-oxide: Ba Ti2 As2 O"",
    journal = ""Journal of Physics: Condensed Matter"",
    year = ""2010"",
    volume = ""22"",
    pages = ""075702-1-075702-5"",
    ASTM_id = ""JCOMEL""
}
"
21,0.837867403,Ba1 Mg6 O8 Ti1,P4/mmm,,,,0.012702212,,,,,,1.99E-05,,,,,0.195231395,,,,,,,,,0.018317681,,,,,,4.70184477,4.672699754,,,,,,,8.89651356,9.454458923,,,mp-1031392,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
20,0.867658454,Ba1 Mg6 O8 Ti1,P4/mmm,,,,0.028644157,,,,,,0.000344776,,,,,0.231007208,,,,,,,,,0.026639797,,,,,,4.64568492,4.691869146,,,,,,,8.92805596,9.495141543,,,mp-1031397,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
11,0.871648355,Ba6 Li2 O39 Ti16,C2/m,,,,0.003101222,,,,,1.851874848,,,,,,0.000783207,,,,,,,,,0.00063671,,,,,,15.32549962,13.59385519,,,11.81345108,11.98334598,98.73074871,92.06334673,9.19835037,9.828550966,,,mp-775484,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
26,0.872482874,Ba2 N2 O11 Ti6,P1,,,,1.48E-05,,,,,,,,0.054496275,,,0.014564835,,,,,,,,,0.000422409,,,,,,3.94959162,4.079620582,98.26915272,95.41327004,7.95424326,7.291816479,90.01681926,97.68373099,9.1940865,8.888010616,104.3643639,100.738991,mp-755881,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
53,0.891163483,Ba2 O14 Ti8 Y2,P6_3mc,,,,0.007211162,,,,,,,,,,,-0.0020231,,,,,,,,,0.014410367,,,0.005684522,,,6.38298443,6.623503696,,,,,,,10.6968462,9.69314839,,,mvc-1114,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
40,0.907995542,Ba2 O18 Si6 Ti2,P-6c2,,,,0.00897569,,,,,,,,,,,0.02176429,,,,,,0.353433246,,,0.159237962,,,,,,6.72417524,6.702373415,,,,,,,9.89997627,10.00213125,,,mp-6661,"@article{Hejny2012,
    author = ""Hejny, C. and Miletich, R. and Jasser, A. and Schouwink, P. and Crichton, W. and Kahlenberg, V."",
    title = ""Second order P6-c2 - P3c1 transition and structural crystallography of the cyclosilicate benitoite, Ba Ti Si3 O9, at high pressure"",
    journal = ""American Mineralogist"",
    year = ""2012"",
    volume = ""97"",
    pages = ""1749-1763"",
    ASTM_id = ""AMMIAY""
}

@article{Zachariasen1930,
    author = ""Zachariasen, W.H."",
    title = ""The crystal structure of benitoite Ba Ti Si3 O9"",
    journal = ""Zeitschrift fuer Kristallographie, Kristallgeometrie, Kristallphysik, Kristallchemie (-144,1977)"",
    year = ""1930"",
    volume = ""74"",
    pages = ""139-146"",
    ASTM_id = ""ZEKGAX""
}
"
38,0.908399385,Ba6 O42 Sb9 Ti7,Cm,,,,0.008442032,,,,,,,,,,,0.087332367,,,,,0.007018993,,,,0.004565636,,,,,,9.15361259,8.769381537,,,15.81942863,15.15119907,90.17176837,81.62987697,12.12420779,12.37435276,,,mp-773058,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
15,0.909200296,Ba4 Li4 O44 Ti19,P1,,,,3.22E-05,,,,,1.498983195,,,,,,1.41E-05,,,,,,,,,0.068831413,,,,,,5.88236288,5.750296981,89.71125888,91.74019974,10.06909304,9.46231839,89.66452533,86.55777578,14.17872696,14.40006652,89.7857589,76.20827197,mp-762032,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
14,0.925362603,Ba4 Li4 O44 Ti19,P1,,,,0.001295251,,,,,0.034862251,,,,,,0.022508859,,,,,,,,,0.000990036,,,,,,5.86254953,5.655711929,89.9220224,77.12576112,10.03204497,9.816179092,89.91305403,113.5552932,14.24870292,15.01544004,89.9680657,102.9740485,mp-768185,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
46,0.926645181,Ba6 O42 Ta9 Ti7,Cm,,,,0.004425931,,,,,,,,,,,0.082561552,,,,,,,,0.037603252,0.242606632,,,,,,9.1773335,8.86462828,,,15.86607876,15.07321023,90.00034311,85.52270211,11.96307741,10.56234629,,,mp-773060,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
30,0.929655033,Ba6 Nb9 O42 Ti7,Cm,,,,0.000859418,,,,,,,,,0.00570341,,0.040763235,,,,,,,,,0.000516245,,,,,,9.2176563,8.924780375,,,15.93040173,15.0612071,90.01761345,98.25998345,11.94856436,12.09023351,,,mp-773061,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
16,0.930284489,Ba4 Li6 O44 Ti19,P1,,,,0.010581104,,,,,0.085752072,,,,,,1.25E-05,,,,,,,,,0.000769407,,,,,,5.85820441,5.713305728,90.34962943,88.69686148,10.07367348,9.824600147,90.0408366,76.62701412,14.17924863,14.23400481,90.00433795,145.1090181,mp-767511,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
34,0.933231102,Ba2 O28 P8 Ti4,C2/c,,,,0.000163671,,,,,,,,,,,0.235968533,0.000112267,,,,,,,,0.002622788,,,,,,10.76280843,10.81171478,,,10.77961603,10.7358451,102.7495918,109.3612909,10.025217,9.894463011,,,mp-17997,"@article{Wang1991,
    author = ""Wang, S. and Hwu, S.-J."",
    title = ""A new barium titanium(III) pyrophosphate: Ba Ti2 (P2 O7)2"",
    journal = ""Journal of Solid State Chemistry"",
    year = ""1991"",
    volume = ""90"",
    pages = ""31-41"",
    ASTM_id = ""JSSCBI""
}
"
10,0.93455291,Ba8 Ge8 O32 Ti4,P4bm,,,,0.00535178,,,,0.002208797,,,,,,,7.13E-05,,,,,,,,,8.27E-06,,,,,,8.84839837,8.72801915,,,,,,,5.48720273,5.57734978,,,mp-6289,"@article{Hoeche2003,
    author = ""Hoeche, T. and Esmaeilzadeh, S. and Uecker, R. and Lidin, S. and Neumann, W."",
    title = ""(3+1)-dimensional structure refinement of the fresnoite framework-structure type compound Ba2 Ti Ge2 O8"",
    journal = ""Acta Crystallographica, Section B: Structural Science"",
    year = ""2003"",
    volume = ""59"",
    pages = ""209-216"",
    ASTM_id = ""ASBSDK""
}

@article{Iijima1981,
    author = ""Iijima, K. and Marumo, F. and Kimura, M. and Kawamura, T."",
    title = ""Structure of a ferroelastic crystal Ba2 Ti Ge2 O8 and its thermal phase transition."",
    journal = ""Nippon Kagaku Kaishi (= J.Chem.Soc.Japan) (1947-)"",
    year = ""1981"",
    volume = ""1981"",
    pages = ""1557-1563"",
    ASTM_id = ""NKAKB8""
}
"
13,0.934714827,Ba4 Li8 O56 Ti24,Cmce,,,,4.61E-05,,,,,4.85E-06,,,,,,0.000231047,,,,,,,,,0.014301346,,,,,,11.40899964,10.83312431,,,16.74976502,16.2609981,,,11.67974277,11.97449242,,,mp-558083,"@article{Koseva2005,
    author = ""Koseva, I. and Chaminade, J.P. and Gravereau, P. and Pechev, S. and Peshev, P. and Etourneau, J."",
    title = ""A new family od isostructural titanates, M Li2 Ti6 O14 (M = Sr, Ba, Pb)"",
    journal = ""Journal of Alloys and Compounds"",
    year = ""2005"",
    volume = ""389"",
    pages = ""47-54"",
    ASTM_id = ""JALCEU""
}
"
36,0.93555246,Ba8 O20 Pt2 Ti4,Cmce,,,,0.003132028,,,,,,,,,,,-5.81E-05,,,0.000592198,,,,,,-5.89E-05,,,,,,5.84946918,5.760065708,,,13.5868203,13.31199584,,,13.31864443,12.97063945,,,mp-558894,"@article{Blattner1948,
    author = ""Blattner, H. and Graenicher, H. and Kaenzig, W. and Merz, W."",
    title = ""Die Kristallstruktur des hexagonalen und rhombischen Barium-Platinat-Titanats"",
    journal = ""Helvetica Physica Acta"",
    year = ""1948"",
    volume = ""21"",
    pages = ""341-354"",
    ASTM_id = ""HPACAK""
}
"
49,0.94289723,Ba2 O12 Ti4 Tl2,P1,,,,0.013383162,,,,,,,,,,,0.033090044,,,,,,,,,0.000918528,0.00021299,,,,,3.41629407,3.46103856,93.45127501,102.6993809,3.45443794,3.616263366,91.35127799,91.95982434,26.89741412,31.23266527,90.10014778,92.23791047,mvc-10813,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
27,0.944837542,Ba2 N2 O11 Ti6,P1,,,,0.000257703,,,,,,,,0.113544295,,,-0.000161641,,,,,,,,,0.006584887,,,,,,3.94776916,4.039581951,98.44453783,97.38649881,7.95256473,8.014925013,89.95815392,89.79156327,9.24568187,8.757373206,104.3626078,109.9000956,mp-755526,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
56,0.947529214,Ba2 O6 Ti1 Zr1,Fm-3m,,,,0.014858907,,,,,,,,,,,0.003853101,,,,,,,,,9.995700445,,,,,0.005219143,8.29342878,8.715033302,,,,,,,,,,,mp-1078457,"@article{Landinez-Tellez2014,
    author = ""Landinez-Tellez, David A. and Toro, Crispulo Enrique Deluque and Roa-Rojas, Jairo"",
    title = ""Electronic, structural and ferroelectric properties of the Ba2 Zr Ti O6 double perovskite"",
    journal = ""Dyna (Medellin, Colombia)"",
    year = ""2014"",
    volume = ""183"",
    pages = ""126-131"",
    ASTM_id = ""DYNABV""
}

@article{MarquezAlvarez2013,
    author = ""Marquez Alvarez, Jair and Landinez Tellez, David A. and Cardona Vasquez, Jorge A. and Roa-Rojas, Jairo and Ortiz Munoz, Ever"",
    title = ""Electric and structural properties of the new Ba2 Ti Zr O6 ferroelectric complex perovskite"",
    journal = ""Journal of superconductivity and novel magnetism, Springer Science"",
    year = ""2013"",
    volume = ""26"",
    pages = ""2459-2462"",
    ASTM_id = ""JSNMBN""
}
"
54,0.954735511,Ba12 O34 Ti8 Y4,P6_3/mmc,,,,0.000276028,,,,,,,,,,,-3.80E-05,,,,,,,,,0.010111906,,,0.006277728,,,6.00232883,6.136763152,,,,,,,30.01966948,29.0818833,,,mp-16663,"@article{Kuang2002,
    author = ""Kuang, X.-J. and Jing, X.-P. and Loong, C.-K. and Lachowski, E.E. and Skakle, J.M.S. and West, A.R."",
    title = ""A new hexagonal 12-layer perovskite-related structure: Ba6 R2 Ti4 O17 (R = Nd and Y)"",
    journal = ""Chemistry of Materials"",
    year = ""2002"",
    volume = ""14"",
    pages = ""4359-4363"",
    ASTM_id = ""CMATEX""
}
"
29,0.95666815,Ba6 Nb8 O30 Ti2,P4bm,,,,0.006419769,,,,,,,,,0.006099647,,0.569806059,,,,,,,,,0.119108559,,,,,,12.690561,13.08513053,,,,,,,4.13440304,3.782082471,,,mp-557072,"@article{Jamieson1968,
    author = ""Jamieson, P.B. and Abrahams, S.C."",
    title = ""Reexamination of the crystal structure of ferroelectric tetragonal bronze-type Ba6 Ti2 Nb8 O30"",
    journal = ""Acta Crystallographica B (24,1968-38,1982)"",
    year = ""1968"",
    volume = ""24"",
    pages = ""984-986"",
    ASTM_id = ""ACBCAR""
}
"
24,0.95672823,Ba1 Mn3 O38 Ti18,R-3,,,,5.86E-06,,,,,,,0.00220047,,,,0.000109353,,,,,,,,,0.026501139,,,,,,10.50854875,10.38730211,,,,,,,21.15174183,21.52392464,,,mp-19502,"@article{Peterson1995,
    author = ""Peterson, R.C. and Grey, I.E."",
    title = ""Preparation and structure refinement of synthetic Ti(3+)-containing lindsleyite, Ba Mn3 Ti18 O38"",
    journal = ""Canadian Mineralogist"",
    year = ""1995"",
    volume = ""33"",
    pages = ""1083-1089"",
    ASTM_id = ""CAMIA6""
}
"
55,0.961970366,Ba1 O8 Ti4 Zn1,P-31m,,,,0.000793789,,,,,,,,,,,0.540014622,,,,,,,,,0.000134821,,,,6.40E-05,,5.87482377,5.859952445,,,,,,,8.65760157,8.588726697,,,mvc-477,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
19,0.963748031,Ba1 Mg14 O16 Ti1,P4/mmm,,,,0.000382294,,,,,,0.013074648,,,,,0.020318321,,,,,,,,,0.00845081,,,,,,8.76956571,8.551728289,,,,,,,4.49826048,4.417375804,,,mp-1034142,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
6,0.967823101,Ba1 Bi2 O1 Ti2,P4/mmm,,,,0.045807142,0.008121388,,,,,,,,,,0.000365608,,,,,,,,,0.025186955,,,,,,4.11531363,4.305164634,,,,,,,8.70727807,8.659639315,,,mp-1070808,"@article{Yajima2013,
    author = ""Yajima, Takeshi and Nakano, Kousuke and Takeiri, Fumitaka and Hester, James and Yamamoto, Takafumi and Kobayashi, Yoji and Tsuji, Naruki and Kim, Jungeun and Fujiwara, Akihiko and Kageyama, Hiroshi"",
    title = ""Synthesis and physical properties of the new oxybismuthides Ba Ti2 Bi2 O and (S rF)2 Ti2 Bi2 O with a d1 square net"",
    journal = ""Journal of the Physical Society of Japan"",
    year = ""2013"",
    volume = ""82"",
    pages = ""013703-1-013703-4"",
    ASTM_id = ""JUPSAU""
}
"
18,0.968273278,Ba1 Mg30 O32 Ti1,P4/mmm,,,,0.000221162,,,,,,0.00585408,,,,,0.006889456,,,,,,,,,-1.66E-05,,,,,,8.66796777,8.781432963,,,,,,,8.6860091,8.399904962,,,mp-1040389,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
22,0.968526183,Ba1 Mg14 O16 Ti1,Pmmm,,,,0.003797702,,,,,,0.000170903,,,,,0.041115932,,,,,,,,,0.000386166,,,,,,4.5314735,4.56014782,,,8.78314618,8.291921901,,,8.79193576,8.848178083,,,mp-1034138,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
23,0.969649215,Ba1 Mg1 O8 Ti4,P-31m,,,,2.39E-05,,,,,,0.189355583,,,,,0.004005477,,,,,,,,,0.030927434,,,,,,5.39185207,5.295784577,,,,,,,7.51218276,7.669498318,,,mvc-483,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
2,0.972070345,Al2 Ba2 O14 Ti8,P6_3mc,8.13E-05,,,0.007563137,,,,,,,,,,,0.028554808,,,,,,,,,0.01416594,,,,,,6.05696562,6.155874782,,,,,,,10.2758436,9.607232762,,,mvc-1120,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
17,0.973371169,Ba1 Mg30 O32 Ti1,P4/mmm,,,,0.000643092,,,,,,0.005926351,,,,,0.008564052,,,,,,,,,0.00034892,,,,,,8.67337504,8.782917705,,,,,,,8.67971138,8.413617354,,,mp-1040392,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
9,0.978121072,Ba4 F16 O4 Ti4,Pbcm,,,,0.010591121,,,0.001168897,,,,,,,,0.073841902,,,,,,,,,0.002197656,,,,,,5.30855979,5.269084078,,,5.60555008,5.595188271,,,13.91016489,13.85424372,,,mp-16915,"@article{Crosnier1992,
    author = ""Crosnier, M.P. and Fourquet, J.L."",
    title = ""Synthesis and crystal structure of BaTiOF4"",
    journal = ""European Journal of Solid State Inorganic Chemistry"",
    year = ""1992"",
    volume = ""29"",
    pages = ""199-206"",
    ASTM_id = ""EJSCE5""
}
"
4,0.982488402,B2 Ba3 O12 Ti3,P-62m,,,-0.000125075,0.028596537,,,,,,,,,,,0.062656275,,,,,,,,,0.057079522,,,,,,8.88921484,9.22365606,,,,,,,3.85725145,3.834727738,,,mp-11772,"@article{ParkHyun-So2004,
    author = ""Hyun-Soo, Park and Bakhtiiarov, A. and Wei, Zhang and Vargas-Baca, I. and Barbier, J."",
    title = ""Non-centrosymmetric Ba3 Ti3 O6 (B O3)2"",
    journal = ""Journal of Solid State Chemistry"",
    year = ""2004"",
    volume = ""177"",
    pages = ""159-164"",
    ASTM_id = ""JSSCBI""
}
"
28,0.985828432,Ba2 N2 O11 Ti6,P1,,,,0.000654398,,,,,,,,0.146810466,,,0.00020035,,,,,,,,,0.01631357,,,,,,3.91148727,4.045633315,97.59571463,96.54053308,8.00550373,7.468987923,90.02209712,93.22243828,9.2768572,9.212770971,104.0852639,105.0123459,mp-776466,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
33,0.985986173,Ba12 Nd4 O34 Ti8,P6_3/mmc,,,,0.000211671,,,,,,,,,,0.008145889,-0.000814502,,,,,,,,,0.007501788,,,,,,6.0666265,6.140420418,,,,,,,30.48331728,28.8787339,,,mp-16662,"@article{Kuang2002,
    author = ""Kuang, X.-J. and Jing, X.-P. and Loong, C.-K. and Lachowski, E.E. and Skakle, J.M.S. and West, A.R."",
    title = ""A new hexagonal 12-layer perovskite-related structure: Ba6 R2 Ti4 O17 (R = Nd and Y)"",
    journal = ""Chemistry of Materials"",
    year = ""2002"",
    volume = ""14"",
    pages = ""4359-4363"",
    ASTM_id = ""CMATEX""
}
"
25,0.988836769,Ba2 N2 O11 Ti6,C2/m,,,,0.006415628,,,,,,,,1.21E-05,,,0.003043154,,,,,,,,,0.006290759,,,,,,15.35938571,14.92609589,,,3.95550414,4.062602429,98.64286255,97.59198952,9.20173851,9.002526654,,,mp-775944,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
47,0.989139185,Ba2 O7 Ti2 Tl1,P4/mmm,,,,0.003857176,,,,,,,,,,,1.07E-05,,,,,,,,,0.009729515,0.003482579,,,,,3.8060192,3.792290996,,,,,,,13.35816941,13.21423318,,,mvc-2537,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
41,0.990255531,Ba4 O16 Si4 Ti2,P4bm,,,,0.002301603,,,,,,,,,,,0.015988639,,,,,,3.25E-05,,,8.37E-05,,,,,,8.62982612,8.499521533,,,,,,,5.32575717,5.325563888,,,mp-6081,"@article{Masse1967,
    author = ""Masse, R. and Grenier, J.C. and Durif, A."",
    title = ""Structure cristalline de la fresnoite"",
    journal = ""Bulletin de la Societe Francaise de Mineralogie et de Cristallographie (72,1949-100,1977)"",
    year = ""1967"",
    volume = ""90"",
    pages = ""20-23"",
    ASTM_id = ""BUFCAE""
}

@article{Ochi2006,
    author = ""Ochi, Y."",
    title = ""Fresnoite crystal structure in glass-ceramics"",
    journal = ""Materials Research Bulletin"",
    year = ""2006"",
    volume = ""41"",
    pages = ""740-750"",
    ASTM_id = ""MRBUAC""
}

@article{Markgraf1985,
    author = ""Markgraf, S.A. and Halliyal, A. and Bhalla, A.S. and Newnham, R.E. and Prewitt, C.T."",
    title = ""X-Ray Structure Refinement and Pyroelectric Investigation of Fresnoite, Ba2 Ti Si2 O8"",
    journal = ""Ferroelectrics"",
    year = ""1985"",
    volume = ""62"",
    pages = ""17-26"",
    ASTM_id = ""FEROA8""
}

@article{Kunz1992,
    author = ""Kunz, M. and Armbruster, T."",
    title = ""Applications and limitations of the ionic potential model with empirically derived ion-specific repulsion parameters"",
    journal = ""Acta Crystallographica, Section B: Structural Science"",
    year = ""1992"",
    volume = ""48"",
    pages = ""609-622"",
    ASTM_id = ""ASBSDK""
}

@article{Moore1967,
    author = ""Moore, P.B. and Louisnathan, S.J."",
    title = ""Fresnoite: Unusual titanium coordination"",
    journal = ""Science"",
    year = ""1967"",
    volume = ""156"",
    pages = ""1361-1362"",
    ASTM_id = ""SCIEAS""
}

@article{Moore1969,
    author = ""Moore, P.B. and Louisnathan, S.J."",
    title = ""The crystal structure of fresnoite, Ba2 (Ti O) Si2 O7"",
    journal = ""Zeitschrift fuer Kristallographie, Kristallgeometrie, Kristallphysik, Kristallchemie (-144,1977)"",
    year = ""1969"",
    volume = ""130"",
    pages = ""438-448"",
    ASTM_id = ""ZEKGAX""
}
"
12,0.994243825,Ba2 Li1 O24 Ti11,P1,,,,0.004900562,,,,,1.10E-05,,,,,,0.005608799,,,,,,,,,0.004805749,,,,,,7.33649255,7.207845962,101.8626393,105.5241198,7.39610699,7.572063385,101.9106611,105.5789238,8.96521791,9.014449657,87.68192981,80.89557219,mp-767384,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
8,0.994584357,Ba4 F12 O2 Ti2,Cc,,,,0.008819193,,,0.004702589,,,,,,,,0.01164836,,,,,,,,,7.08E-05,,,,,,12.12929952,11.642088,,,9.43928228,9.482766796,129.7305851,129.2138272,7.32897905,7.660307827,,,mp-561256,"@article{Crosnier1992,
    author = ""Crosnier, M.P. and Fourquet, J.L."",
    title = ""Synthesis and crystal structure of a new acentric oxyfluoride: Ba2 Ti O F6"",
    journal = ""Journal of Solid State Chemistry"",
    year = ""1992"",
    volume = ""99"",
    pages = ""355-363"",
    ASTM_id = ""JSSCBI""
}
"
5,0.997622484,B2 Ba1 O6 Ti1,R-3,,,0.00029962,0.001646564,,,,,,,,,,,0.001168293,,,,,,,,,0.001542179,,,,,,5.0742869,4.911262776,,,,,,,16.81825604,16.12132432,,,mp-11659,"@article{AbdelKhalek2012,
    author = ""Abdel Khalek, E.K. and Mohamed, E.A. and Salem, S.M. and Ebrahim, F.M. and Kashif, I."",
    title = ""Study of glass-nanocomposite and glass-ceramic containing ferroelectric phase"",
    journal = ""Materials Chemistry and Physics"",
    year = ""2012"",
    volume = ""133"",
    pages = ""69-77"",
    ASTM_id = ""MCHPDR""
}

@article{Zhang2003,
    author = ""Zhang, S.-Y. and Wu, X. and Chen, X.-L. and He, M. and Cao, Y.G. and Song, Y.T. and Ni, D.Q."",
    title = ""Phase relations in the (Ba O) - (B2 O3) - (Ti O2) system and the crystal structure of Ba Ti (B O3)2"",
    journal = ""Materials Research Bulletin"",
    year = ""2003"",
    volume = ""38"",
    pages = ""783-788"",
    ASTM_id = ""MRBUAC""
}
"
50,0.999729078,Ba4 O24 Ti4 U4,P2_1/c,,,,0.00506219,,,,,,,,,,,2.17E-05,,,,,,,,,0.001293274,,0.007785385,,,,6.62332285,6.503962082,,,8.65235707,8.913223068,103.1127729,109.3184983,10.29983763,10.39929145,,,mp-560110,"@article{Wallwork2006,
    author = ""Wallwork, K.S. and James, M. and Carter, M.L."",
    title = ""The crystal chemistry, structure and properties of a synthetic carnotite-type compound, Ba2 ((U O2)2 Ti2 O8)"",
    journal = ""Canadian Mineralogist"",
    year = ""2006"",
    volume = ""44"",
    pages = ""433-442"",
    ASTM_id = ""CAMIA6""
}
"
37,1,Ba12 O2 S30 Ti10,C222_1,,,,0.004833389,,,,,,,,,,,6.77E-06,,,,0.007627064,,,,,0.00794594,,,,,,6.77247694,6.350352026,,,15.81660428,16.53208148,,,24.01205587,24.87454929,,,mp-555781,"@article{Sutorik1994,
    author = ""Sutorik, A.C. and Kanatzidis, M.G."",
    title = ""Ba6 Ti5 S15 O: a new metal/oxysulfide resulting from the inclusion of Ba O into the Ba Ti S3 structure type"",
    journal = ""Chemistry of Materials"",
    year = ""1994"",
    volume = ""6"",
    pages = ""1700-1704"",
    ASTM_id = ""CMATEX""
}
"

==> anc/BaTiO3_heuristic4_COD.csv <==
,rw,formula,space_group,Ag_Uiso_r,Al_Uiso_r,As_Uiso_r,Au_Uiso_r,B_Uiso_r,Ba_Uiso_r,Be_Uiso_r,Bi_Uiso_r,Br_Uiso_r,C_Uiso_r,Ca_Uiso_r,Cd_Uiso_r,Ce_Uiso_r,Cl_Uiso_r,Co_Uiso_r,Cr_Uiso_r,Cs_Uiso_r,Cu_Uiso_r,D_Uiso_r,Dy_Uiso_r,Er_Uiso_r,Eu_Uiso_r,F_Uiso_r,Fe_Uiso_r,Ga_Uiso_r,Gd_Uiso_r,Ge_Uiso_r,H_Uiso_r,Hf_Uiso_r,Hg_Uiso_r,Ho_Uiso_r,I_Uiso_r,In_Uiso_r,Ir_Uiso_r,K_Uiso_r,La_Uiso_r,Li_Uiso_r,Lu_Uiso_r,Mg_Uiso_r,Mn_Uiso_r,Mo_Uiso_r,N_Uiso_r,Na_Uiso_r,Nb_Uiso_r,Nd_Uiso_r,Ni_Uiso_r,O_Uiso_r,P_Uiso_r,Pb_Uiso_r,Pd_Uiso_r,Pr_Uiso_r,Pt_Uiso_r,Pu_Uiso_r,Rb_Uiso_r,Re_Uiso_r,Rh_Uiso_r,Ru_Uiso_r,S_Uiso_r,Sb_Uiso_r,Sc_Uiso_r,Se_Uiso_r,Si_Uiso_r,Sm_Uiso_r,Sn_Uiso_r,Sr_Uiso_r,Ta_Uiso_r,Tb_Uiso_r,Te_Uiso_r,Th_Uiso_r,Ti_Uiso_r,Tl_Uiso_r,Tm_Uiso_r,U_Uiso_r,V_Uiso_r,W_Uiso_r,Y_Uiso_r,Yb_Uiso_r,Zn_Uiso_r,Zr_Uiso_r,a_i,a_r,alpha_i,alpha_r,b_i,b_r,beta_i,beta_r,c_i,c_r,gamma_i,gamma_r,db_id,ref
1030,0.14330775521588804,Ba2 O6 Ti2,Amm2,,,,,,0.0020846054255514016,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.01806247268327458,,,,,,,,,,,,,,,,,,,,,,,0.008006147481968777,,,,,,,,,,5.6745,5.67270944056494,,,5.6946,5.762976656024244,,,3.9828,3.990934218040412,,,9014492,"@article{cif-reference-0,
    author = ""Kwei, G. H. and Lawson, A. C. and Billinge, S. J. L. and Cheong, S. W."",
    title = ""  Structures of the ferroelectric phases of barium titanate  Note: T = 190 K"",
    journal = ""Journal of Physical Chemistry"",
    volume = ""97"",
    year = ""1993"",
    pages = ""2368--2377""
}
"
1032,0.1444250195738292,Ba2 O6 Ti2,Amm2,,,,,,0.002026586567077632,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.017802536990134444,,,,,,,,,,,,,,,,,,,,,,,0.008683599197597314,,,,,,,,,,5.671,5.671747039650801,,,5.6904,5.763678631185447,,,3.9806,3.990739892075705,,,9014627,"@article{cif-reference-0,
    author = ""Kwei, G. H. and Lawson, A. C. and Billinge, S. J. L. and Cheong, S. W."",
    title = ""  Structures of the ferroelectric phases of barium titanate  Note: T = 210 K"",
    journal = ""Journal of Physical Chemistry"",
    volume = ""97"",
    year = ""1993"",
    pages = ""2368--2377""
}
"
1033,0.14531594246929516,Ba2 O6 Ti2,Amm2,,,,,,0.001998509266227519,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.017464909738843164,,,,,,,,,,,,,,,,,,,,,,,0.009089169706672914,,,,,,,,,,5.6738,5.671210108462011,,,5.6903,5.764007771618642,,,3.9855,3.9906149345837174,,,9014645,"@article{cif-reference-0,
    author = ""Kwei, G. H. and Lawson, A. C. and Billinge, S. J. L. and Cheong, S. W."",
    title = ""  Structures of the ferroelectric phases of barium titanate  Note: T = 250 K"",
    journal = ""Journal of Physical Chemistry"",
    volume = ""97"",
    year = ""1993"",
    pages = ""2368--2377""
}
"
1037,0.14643276428905033,Ba2 O6 Ti2,Amm2,,,,,,0.0019727442578548176,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.016756445287630012,,,,,,,,,,,,,,,,,,,,,,,0.009420440518699556,,,,,,,,,,5.669,5.670453745335112,,,5.682,5.764046131058599,,,3.99,3.990753692310018,,,9014774,"@article{cif-reference-0,
    author = ""Shirane, G. and Danner, H. and Pepinsky, R."",
    title = ""  Neutron diffraction study of orthorhombic BaTiO3  Note: orthorhombic structure"",
    journal = ""Physical Review"",
    volume = ""105"",
    year = ""1957"",
    pages = ""856--860""
}
"
1041,0.14812089336413076,Ba2 O6 Ti2,Amm2,,,,,,0.0019567189051495374,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.01786983378262925,,,,,,,,,,,,,,,,,,,,,,,0.009977803939481207,,,,,,,,,,5.6741,5.670315955605817,,,5.6916,5.764467162697073,,,3.9841,3.990483140015397,,,9016084,"@article{cif-reference-0,
    author = ""Kwei, G. H. and Lawson, A. C. and Billinge, S. J. L. and Cheong, S. W."",
    title = ""  Structures of the ferroelectric phases of barium titanate  Note: T = 230 K"",
    journal = ""Journal of Physical Chemistry"",
    volume = ""97"",
    year = ""1993"",
    pages = ""2368--2377""
}
"
1044,0.1513429733949298,Ba2 O6 Ti2,Amm2,,,,,,0.0025348981733005565,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.006988789675646605,,,,,,,,,,,,,,,,,,,,,,,0.00826281705724823,,,,,,,,,,5.6751,5.677199541515854,,,5.6901,5.753766982065979,,,3.9874,3.990147200598718,,,9016638,"@article{cif-reference-0,
    author = ""Kwei, G. H. and Lawson, A. C. and Billinge, S. J. L. and Cheong, S. W."",
    title = ""  Structures of the ferroelectric phases of barium titanate  Note: T = 270 K"",
    journal = ""Journal of Physical Chemistry"",
    volume = ""97"",
    year = ""1993"",
    pages = ""2368--2377""
}
"
124,0.15584689601778126,Ba1 O3 Ti1,P4mm,,,,,,0.002734826883983844,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.01157059621359712,,,,,,,,,,,,,,,,,,,,,,,0.006420891030274677,,,,,,,,,,3.9905,4.003656331184216,,,,,,,4.0412,4.069884937967024,,,1513252,"@article{cif-reference-0,
    author = ""Yasuda, Nobuhiro and Murayama, Haruno and Fukuyama, Yoshimitsu and Kim, Jungeun and Kimura, Shigeru and Toriumi, Koshiro and Tanaka, Yoshihito and Moritomo, Yutaka and Kuroiwa, Yoshihiro and Kato, Kenichi and Tanaka, Hitoshi and Takata, Masaki"",
    title = ""  X-ray diffractometry for the structure determination of a submicrometre  single powder grain"",
    journal = ""Journal of Synchrotron Radiation"",
    volume = ""16"",
    year = ""2009"",
    pages = ""352--357""
}
"
513,0.16194155940570798,Ba1 O3 Ti1,P4mm,,,,,,0.0026336578066928035,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.016225936063225897,,,,,,,,,,,,,,,,,,,,,,,0.008579335764677797,,,,,,,,,,3.9998,4.003515755293984,,,,,,,4.018,4.070091678778029,,,2100858,"@article{cif-reference-0,
    author = ""Buttner, R. H. and Maslen, E. N."",
    title = ""  Structural parameters and electron difference density in BaTiO\textasciitilde 3\textasciitilde"",
    journal = ""Acta Crystallographica Section B"",
    volume = ""48"",
    year = ""1992"",
    pages = ""764--769""
}
"
80,0.1619415594068301,Ba1 O3 Ti1,P4mm,,,,,,0.002633658912694519,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.016225924585653487,,,,,,,,,,,,,,,,,,,,,,,0.00857932912670441,,,,,,,,,,3.9999,4.003515759474993,,,,,,,4.017,4.070091674725452,,,1507756,"@article{cif-reference-0,
    author = ""Natheer B. Mahmood and Emad K. Al-Shakarchi"",
    title = ""  Three Techniques Used to Produce BaTiO3 Fine Powder"",
    journal = ""Journal of Modern Physics"",
    volume = ""2"",
    year = ""2011"",
    pages = ""1420--1428""
}
"
1042,0.16302830877845148,Ba1 O3 Ti1,R3m,,,,,,0.002704064725895757,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.016278395682207368,,,,,,,,,,,,,,,,,,,,,,,0.007617737030121348,,,,,,,,,,5.65473322,5.662531253210617,,,,,,,6.95518048,7.046826801897362,,,9016152,"@article{cif-reference-0,
    author = ""Kwei, G. H. and Lawson, A. C. and Billinge, S. J. L. and Cheong, S. W."",
    title = ""  Structures of the ferroelectric phases of barium titanate  Note: T = 70 K"",
    journal = ""Journal of Physical Chemistry"",
    volume = ""97"",
    year = ""1993"",
    pages = ""2368--2377""
}
"
1040,0.16308631953559605,Ba2 O6 Ti2,Amm2,,,,,,0.002827475724782123,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.002921018709432662,,,,,,,,,,,,,,,,,,,,,,,0.005436688122886951,,,,,,,,,,5.6214,5.632921442735852,,,5.6386,5.6992790861058165,,,4.0094,4.059430890462571,,,9015715,"@article{cif-reference-0,
    author = ""Xiao, C. J. and Jin, C. Q. and Wang, X. H."",
    title = ""  Crystal structure of dense nanocrystalline BaTiO3 ceramics  Note: phase O (orthorhombic)"",
    journal = ""Materials Chemistry and Physics"",
    volume = ""111"",
    year = ""2008"",
    pages = ""209--212""
}
"
1039,0.16312037216204464,Ba1 O3 Ti1,R3m,,,,,,0.0026994186399838904,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.016083119540411223,,,,,,,,,,,,,,,,,,,,,,,0.007675013273596187,,,,,,,,,,5.65404154,5.662460722441426,,,,,,,6.95324047,7.046899582981303,,,9015616,"@article{cif-reference-0,
    author = ""Kwei, G. H. and Lawson, A. C. and Billinge, S. J. L. and Cheong, S. W."",
    title = ""  Structures of the ferroelectric phases of barium titanate  Note: T = 40 K"",
    journal = ""Journal of Physical Chemistry"",
    volume = ""97"",
    year = ""1993"",
    pages = ""2368--2377""
}
"
1038,0.16340521561567262,Ba1 O3 Ti1,R3m,,,,,,0.00268105794995303,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.015974548168742112,,,,,,,,,,,,,,,,,,,,,,,0.00788689136036789,,,,,,,,,,5.65453584,5.662261457017981,,,,,,,6.95384834,7.047124414616443,,,9015236,"@article{cif-reference-0,
    author = ""Kwei, G. H. and Lawson, A. C. and Billinge, S. J. L. and Cheong, S. W."",
    title = ""  Structures of the ferroelectric phases of barium titanate  Note: T = 130 K"",
    journal = ""Journal of Physical Chemistry"",
    volume = ""97"",
    year = ""1993"",
    pages = ""2368--2377""
}
"
1036,0.16384386011516214,Ba1 O3 Ti1,R3m,,,,,,0.0026634612751385536,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.015967652240637138,,,,,,,,,,,,,,,,,,,,,,,0.008148619766231489,,,,,,,,,,5.65533424,5.662051854389434,,,,,,,6.95319604,7.047335302479542,,,9014756,"@article{cif-reference-0,
    author = ""Kwei, G. H. and Lawson, A. C. and Billinge, S. J. L. and Cheong, S. W."",
    title = ""  Structures of the ferroelectric phases of barium titanate  Note: T = 170 K"",
    journal = ""Journal of Physical Chemistry"",
    volume = ""97"",
    year = ""1993"",
    pages = ""2368--2377""
}
"
1027,0.16393363271811598,Ba1 O3 Ti1,R3m,,,,,,0.0026490165434089144,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.015838232992154748,,,,,,,,,,,,,,,,,,,,,,,0.008251405735450832,,,,,,,,,,5.65729705,5.661922628179638,,,,,,,6.95669911,7.047481418460576,,,9014179,"@article{cif-reference-0,
    author = ""Kwei, G. H. and Lawson, A. C. and Billinge, S. J. L. and Cheong, S. W."",
    title = ""  Structures of the ferroelectric phases of barium titanate  Note: T = 150 K"",
    journal = ""Journal of Physical Chemistry"",
    volume = ""97"",
    year = ""1993"",
    pages = ""2368--2377""
}
"
1035,0.16431769203621735,Ba1 O3 Ti1,R3m,,,,,,0.0026299216983622716,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.015252579403257275,,,,,,,,,,,,,,,,,,,,,,,0.008431127809194632,,,,,,,,,,5.65398486,5.661679371482958,,,,,,,6.95389692,7.047660814685925,,,9014743,"@article{cif-reference-0,
    author = ""Kwei, G. H. and Lawson, A. C. and Billinge, S. J. L. and Cheong, S. W."",
    title = ""  Structures of the ferroelectric phases of barium titanate  Note: T = 15 K"",
    journal = ""Journal of Physical Chemistry"",
    volume = ""97"",
    year = ""1993"",
    pages = ""2368--2377""
}
"
1026,0.16438194497877026,Ba1 O3 Ti1,R3m,,,,,,0.002639289826652678,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.01566676942093859,,,,,,,,,,,,,,,,,,,,,,,0.0084490624886011,,,,,,,,,,5.65576516,5.661762691772538,,,,,,,6.95318112,7.047592869650473,,,9014074,"@article{cif-reference-0,
    author = ""Kwei, G. H. and Lawson, A. C. and Billinge, S. J. L. and Cheong, S. W."",
    title = ""  Structures of the ferroelectric phases of barium titanate  Note: T = 180 K"",
    journal = ""Journal of Physical Chemistry"",
    volume = ""97"",
    year = ""1993"",
    pages = ""2368--2377""
}
"
1028,0.16481954873761012,Ba1 O3 Ti1,R3m,,,,,,0.002613794895791315,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.015018605561363354,,,,,,,,,,,,,,,,,,,,,,,0.008651551890728337,,,,,,,,,,5.65403433,5.661467699625066,,,,,,,6.95377623,7.0477951325141595,,,9014230,"@article{cif-reference-0,
    author = ""Kwei, G. H. and Lawson, A. C. and Billinge, S. J. L. and Cheong, S. W."",
    title = ""  Structures of the ferroelectric phases of barium titanate  Note: T = 20 K"",
    journal = ""Journal of Physical Chemistry"",
    volume = ""97"",
    year = ""1993"",
    pages = ""2368--2377""
}
"
1043,0.1658655869134823,Ba1 O3 Ti1,R3m,,,,,,0.00259901961184381,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.014932452754624301,,,,,,,,,,,,,,,,,,,,,,,0.009054969876661984,,,,,,,,,,5.65468373,5.661193814004149,,,,,,,6.95530118,7.0479013371472226,,,9016624,"@article{cif-reference-0,
    author = ""Kwei, G. H. and Lawson, A. C. and Billinge, S. J. L. and Cheong, S. W."",
    title = ""  Structures of the ferroelectric phases of barium titanate  Note: T = 100 K"",
    journal = ""Journal of Physical Chemistry"",
    volume = ""97"",
    year = ""1993"",
    pages = ""2368--2377""
}
"
175,0.16592803951120824,Ba1 O3 Ti1,P4mm,,,,,,0.0026104438715946455,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.015074422166092649,,,,,,,,,,,,,,,,,,,,,,,0.009551884617528228,,,,,,,,,,3.9915,4.003174036034904,,,,,,,4.025,4.069824210675946,,,1525437,"@article{cif-reference-0,
    author = ""Waesche, R. and Denner, W. and Schulz, H."",
    title = ""  Influence of high hydrostatic pressure on the crystal structure of barium  titanate ( Ba Ti O3 )"",
    journal = ""Materials Research Bulletin"",
    volume = ""16"",
    year = ""1981"",
    pages = ""497--500""
}
"
514,0.16633247524738157,Ba1 O3 Ti1,P4mm,,,,,,0.0026157730814956666,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.015757657007136713,,,,,,,,,,,,,,,,,,,,,,,0.009674930700279178,,,,,,,,,,3.9998,4.003213744805727,,,,,,,4.018,4.069851101777624,,,2100859,"@article{cif-reference-0,
    author = ""Buttner, R. H. and Maslen, E. N."",
    title = ""  Structural parameters and electron difference density in BaTiO\textasciitilde 3\textasciitilde"",
    journal = ""Acta Crystallographica Section B"",
    volume = ""48"",
    year = ""1992"",
    pages = ""764--769""
}
"
395,0.16793322039721784,Ba1 O3 Ti1,Pmm2,,,,,,0.0024853223148835085,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.015098462255215585,,,,,,,,,,,,,,,,,,,,,,,0.00947529896449557,,,,,,,,,,3.98,3.9916037116036054,,,4.01,4.014869303079972,,,4.02,4.068832746566574,,,1540757,"@article{cif-reference-0,
    author = ""Zeng, L. and Jiang, Y."",
    title = ""  X-ray diffraction study of orthorhombic barium titanate"",
    journal = ""Beijing Gongye Daxue Xuebao"",
    volume = ""17"",
    year = ""1991"",
    pages = ""32--37""
}
"
1034,0.16942322965551718,Ba1 O3 Ti1,P4mm,,,,,,0.00262544109596792,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.016342792912459072,,,,,,,,,,,,,,,,,,,,,,,0.010339462328215837,,,,,,,,,,3.9988,4.003146870219341,,,,,,,4.0222,4.069509240577658,,,9014668,"@article{cif-reference-0,
    author = ""Xiao, C. J. and Jin, C. Q. and Wang, X. H."",
    title = ""  Crystal structure of dense nanocrystalline BaTiO3 ceramics  Note: phase T (tetragonal)"",
    journal = ""Materials Chemistry and Physics"",
    volume = ""111"",
    year = ""2008"",
    pages = ""209--212""
}
"
516,0.17018999727173167,Ba1 O3 Ti1,P4/mmm,,,,,,0.0026425978806183027,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.017426355292230036,,,,,,,,,,,,,,,,,,,,,,,0.010542433328224889,,,,,,,,,,3.9998,4.003186554043547,,,,,,,4.018,4.0696054305156935,,,2100861,"@article{cif-reference-0,
    author = ""Buttner, R. H. and Maslen, E. N."",
    title = ""  Structural parameters and electron difference density in BaTiO\textasciitilde 3\textasciitilde"",
    journal = ""Acta Crystallographica Section B"",
    volume = ""48"",
    year = ""1992"",
    pages = ""764--769""
}
"
515,0.17018999727173167,Ba1 O3 Ti1,P4/mmm,,,,,,0.0026425978806183027,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.017426355292230036,,,,,,,,,,,,,,,,,,,,,,,0.010542433328224889,,,,,,,,,,3.9998,4.003186554043547,,,,,,,4.018,4.0696054305156935,,,2100860,"@article{cif-reference-0,
    author = ""Buttner, R. H. and Maslen, E. N."",
    title = ""  Structural parameters and electron difference density in BaTiO\textasciitilde 3\textasciitilde"",
    journal = ""Acta Crystallographica Section B"",
    volume = ""48"",
    year = ""1992"",
    pages = ""764--769""
}
"
159,0.17174713783935958,Ba0.92 O2.89 Ti0.9,P4mm,,,,,,0.0027116117069892797,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.018356814930956915,,,,,,,,,,,,,,,,,,,,,,,0.01002767069366248,,,,,,,,,,4.00604,4.002916105130068,,,,,,,4.01222,4.070072353993981,,,1522128,"@article{cif-reference-0,
    author = ""Wada, S. and Yano, M. and Suzuki, T. and Noma, T."",
    title = ""  Crystal structure of barium titanate fine particles including Mg and  analysis of their lattice vibrations"",
    journal = ""Journal of Materials Science"",
    volume = ""35"",
    year = ""2000"",
    pages = ""3889--3902""
}
"
820,0.17638813842121134,Ba28 Fe28 O70,P2_1/c,,,,,,0.00155975631865221,,,,,,,,,,,,,,,,,,0.013377038202745103,,,,,,,,,,,,,,,,,,,,,,,0.012207464847259094,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,6.969,6.951716378909438,,,11.724,11.523107495679872,98.74,101.60111557392429,23.431,23.26414220653544,,,5910138,"@article{cif-reference-0,
    author = ""Zou, X. D. and Hovmoller, S. and Parras, M. and Gonzalez-Calbet, J. M. and Vallet-Regi, M. and Grenier, J. C."",
    title = ""  The complex perovskite-related superstructure Ba\textasciitilde 2\textasciitilde Fe\textasciitilde 2\textasciitilde O\textasciitilde 5\textasciitilde\ solved by  HREM and CIP"",
    journal = ""Acta Crystallographica Section A"",
    volume = ""49"",
    year = ""1993"",
    pages = ""27--35""
}
"
821,0.21017566958418152,Ba1 O3 Ti1,Pm-3m,,,,,,0.0045820742933681555,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.017208918644036224,,,,,,,,,,,,,,,,,,,,,,,0.0131863323192565,,,,,,,,,,3.97,4.0234515055715265,,,,,,,,,,,5910149,"@article{cif-reference-0,
    author = ""Wyckoff, R. W. G."",
    title = "" http://jcrystal.com/steffenweber/gallery/StructureTypes/st4.html and page 273 from the second edition of Structure of Crystals by Wyckoff R W G. Published by The Chemical Catalog Company, INC, New York in 1931"",
    journal = ""The second edition of Structure of Crystals"",
    year = ""1931"",
    pages = ""273--273""
}
"
81,0.21017566958426345,Ba1 O3 Ti1,Pm-3m,,,,,,0.004582073618717933,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.017208916589569776,,,,,,,,,,,,,,,,,,,,,,,0.013186306223214142,,,,,,,,,,4.0073,4.0234515103713795,,,,,,,,,,,1507757,"@article{cif-reference-0,
    author = ""Natheer B. Mahmood and Emad K. Al-Shakarchi"",
    title = ""  Three Techniques Used to Produce BaTiO3 Fine Powder"",
    journal = ""Journal of Modern Physics"",
    volume = ""2"",
    year = ""2011"",
    pages = ""1420--1428""
}
"
517,0.2101756695871304,Ba1 O3 Ti1,Pm-3m,,,,,,0.004582073021339914,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.017208906602211582,,,,,,,,,,,,,,,,,,,,,,,0.01318631554454201,,,,,,,,,,4.006,4.023451508935968,,,,,,,,,,,2100862,"@article{cif-reference-0,
    author = ""Buttner, R. H. and Maslen, E. N."",
    title = ""  Structural parameters and electron difference density in BaTiO\textasciitilde 3\textasciitilde"",
    journal = ""Acta Crystallographica Section B"",
    volume = ""48"",
    year = ""1992"",
    pages = ""764--769""
}
"
518,0.2101756695871304,Ba1 O3 Ti1,Pm-3m,,,,,,0.004582073021339914,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.017208906602211582,,,,,,,,,,,,,,,,,,,,,,,0.01318631554454201,,,,,,,,,,4.006,4.023451508935968,,,,,,,,,,,2100863,"@article{cif-reference-0,
    author = ""Buttner, R. H. and Maslen, E. N."",
    title = ""  Structural parameters and electron difference density in BaTiO\textasciitilde 3\textasciitilde"",
    journal = ""Acta Crystallographica Section B"",
    volume = ""48"",
    year = ""1992"",
    pages = ""764--769""
}
"
415,0.2101756695876448,Ba1 O3 Ti1,Pm-3m,,,,,,0.004582076289388115,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.01720890427884835,,,,,,,,,,,,,,,,,,,,,,,0.013186299451057435,,,,,,,,,,3.996,4.023451512525077,,,,,,,,,,,1542140,"@article{cif-reference-0,
    author = ""Miyake, S. and Ueda, R."",
    title = ""  On Phase Transformation of Ba Ti O3"",
    journal = ""Journal of the Physical Society of Japan"",
    volume = ""2"",
    year = ""1947"",
    pages = ""93--97""
}
"
682,0.21017566958977282,Ba1 O3 Ti1,Pm-3m,,,,,,0.004582073137904418,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.017208897615841965,,,,,,,,,,,,,,,,,,,,,,,0.013186320120841071,,,,,,,,,,4.0335,4.023451509588632,,,,,,,,,,,4124842,"@article{cif-reference-0,
    author = ""Edwards, J.W. and Speiser, R. and Johnston, H.L."",
    title = ""  Structure of Barium Titanate at Elevated Temperatures"",
    journal = ""Journal of the American Chemical Society"",
    volume = ""73"",
    year = ""1951"",
    pages = ""2934--2935""
}
"
681,0.2206768503344394,Ba8 Fe8 O21,Pm-3m,,,,,,0.0037505917494793655,,,,,,,,,,,,,,,,,,0.015743235460024825,,,,,,,,,,,,,,,,,,,,,,,0.0117228017278431,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.025,4.023559725113679,,,,,,,,,,,4124776,"@article{cif-reference-0,
    author = ""Erchak, M. and Ward, R. and Fankuchen, I."",
    title = ""  Reaction between Ferric Oxide and Barium Carbonate in the Solid Phase.  Identification of Phases by X-Ray Diffraction"",
    journal = ""Journal of the American Chemical Society"",
    volume = ""68"",
    year = ""1946"",
    pages = ""2085--2093""
}
"
683,0.2265152925625295,Ba1 Fe1 O3,Pm-3m,,,,,,0.003933850663348839,,,,,,,,,,,,,,,,,,0.015994868484995137,,,,,,,,,,,,,,,,,,,,,,,0.015882655626806474,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.02,4.023393687716538,,,,,,,,,,,4124844,"@article{cif-reference-0,
    author = ""Erchak, M. and Fankuchen, I. and Ward, R."",
    title = ""  Reaction between Ferric Oxide and Barium Carbonate in the Solid Phase.  Identification of Phases by X-Ray Diffraction"",
    journal = ""Journal of the American Chemical Society"",
    volume = ""68"",
    year = ""1946"",
    pages = ""2085--2093""
}
"
684,0.22667383041309858,Ba1 Co1 O2.2299,Pm-3m,,,,,,0.0035107901323797415,,,,,,,,,0.01626644522845472,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.008041825521634294,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.072,4.02359805134085,,,,,,,,,,,4124851,"@article{cif-reference-0,
    author = ""Strauss, S.W. and Fankuchen, I. and Ward, R."",
    title = ""  Barium Cobalt Oxide of the Perowskite Type"",
    journal = ""Journal of the American Chemical Society"",
    volume = ""73"",
    year = ""1951"",
    pages = ""5084--5086""
}
"
473,0.2907228379194991,Ba1 Nb0.92 O2.76,Pm-3m,,,,,,0.0026615836855265968,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.021461845866467315,,,0.011740345497900028,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.039,4.023184548112292,,,,,,,,,,,2002884,"@article{cif-reference-0,
    author = ""Grin, Y and Mueller-Buschbaum, Hk and Schnering, H G von"",
    title = { ""Ba Nb3 O6"" ist ein Perowskit Ba Nb O3, eine Korrektur und ein Beitrag zu Ba(x) Nb O3 und Ba () Yb2 Mo4 O16},
    journal = "" Zeitschrift fuer Naturforschung, Teil B. Anorganische Chemie, Organische Chemie (42,1987-)"",
    volume = ""51"",
    year = ""1996"",
    pages = ""85--89""
}
"
431,0.30705962226137196,Ba1 Nb1 O3,Pm-3m,,,,,,0.0024977956141271204,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.022444839445726887,,,0.013601006641022068,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.039,4.023034311680752,,,,,,,,,,,2002122,"@article{cif-reference-0,
    author = ""Grin, Y and Mueller-Buschbaum, Hk and von Schnering, H G"",
    title = { ""Ba Nb3 O6"" ist ein Perowskit Ba Nb O3, eine Korrektur und ein Beitrag zu Ba(x) Nb O3},
    journal = "" Zeitschrift fuer Naturforschung, Teil B. Anorganische Chemie, Organische Chemie (42,1987-)"",
    volume = ""52"",
    year = ""1997"",
    pages = ""153--156""
}
"
861,0.32324666398166857,Ba1 Co1 O2.22,Pm-3m,,,,,,0.004834581008807493,,,,,,,,,0.005289066171711092,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.013873373114333839,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.0868,4.021872680490933,,,,,,,,,,,7033669,"@article{cif-reference-0,
    author = ""Mentr\'e, Olivier and Iorgulescu, Mihaela and Huv\'e, Marielle and Kabbour, Houria and Renaut, Nicolas and Daviero-Minaud, Sylvie and Colis, Silviu and Roussel, Pascal"",
    title = ""  BaCoO2.22: the most oxygen-deficient certified cubic perovskite."",
    journal = ""Dalton transactions (Cambridge, England : 2003)"",
    volume = ""44"",
    year = ""2015"",
    pages = ""10728--10737""
}
"
365,0.3455941963369794,Ba1 O3 Sn1,Pm-3m,,,,,,0.0020496268205847643,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.012866854708753862,,,,,,,,,,,,,,,,,0.02312475869072526,,,,,,,,,,,,,,,,4.1085,4.022951262856243,,,,,,,,,,,1538370,"@article{cif-reference-0,
    author = ""Megaw, H.D."",
    title = ""  Crystal structure of double oxides of the perovskite type"",
    journal = ""Proceedings of the Physical Society, London"",
    volume = ""58"",
    year = ""1946"",
    pages = ""133--152""
}
"
417,0.3666573781580784,Ba1 O3 Ti1,Pm-3m,,,,,,0.005789595198987817,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.07994088185771231,,,,,,,,,,,,,,,,,,,,,,,0.012610013415073977,,,,,,,,,,4.082467,4.021193044507842,,,,,,,,,,,1542189,"@article{cif-reference-0,
    author = ""Wittels, M.C. and Sherrill, F.A."",
    title = ""  Fast Neutron Effects in Tetragonal Barium Titanate"",
    journal = ""Journal of Applied Physics"",
    volume = ""28"",
    year = ""1957"",
    pages = ""606--609""
}
"
456,0.38013954382615495,Ba1 Ir1 O3,Pm-3m,,,,,,0.018320299478541992,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0030132318708456936,,,,,,,,,,,,,0.02545213009800412,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.1009,4.020985350513312,,,,,,,,,,,2002425,"@article{cif-reference-0,
    author = ""Lang, C and Mueller-Buschbaum, Hk"",
    title = "" Ba Ir0.67 Be0.33 O3: Eine stabilisierte kubische Form von Ba Ir O3"",
    journal = "" Zeitschrift fuer Anorganische und Allgemeine Chemie"",
    volume = ""574"",
    year = ""1989"",
    pages = ""169--171""
}
"
679,0.38013954411340833,Ba1 Ir1 O3,Pm-3m,,,,,,0.01831980353220223,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0030132243410892524,,,,,,,,,,,,,0.02545061518646826,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.0611,4.02098534858877,,,,,,,,,,,4124004,"@article{cif-reference-0,
    author = ""Cheng Jinguang and Alonso, J.A. and Suard, E. and Zhou Jianshi and Goodenough, J.B."",
    title = ""  A new perovskite polytype in the high-pressure sequence of Ba Ir O3"",
    journal = ""Journal of the American Chemical Society"",
    volume = ""131"",
    year = ""2009"",
    pages = ""7461--7469""
}
"
468,0.4188736313050161,Ba3 Nb9 O18,R3m,,,,,,0.005652935306371561,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.002793983821640817,,,0.01640068105411149,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,11.4333,11.445876059480458,,,,,,,3.4949,3.443335883750265,,,2002649,"@article{cif-reference-0,
    author = ""Moehr, S and Mueller-Buschbaum, Hk"",
    title = "" Ueber ein gemischtvalentes Oxoniobat mit planaren Polygonen um Niob und Barium: Ba Nb2+ (Nb4+)2 O6"",
    journal = "" Zeitschrift fuer Naturforschung, Teil B. Anorganische Chemie, Organische Chemie (42,1987-)"",
    volume = ""49"",
    year = ""1994"",
    pages = ""915--918""
}
"
812,0.4518651654343714,Ba2 Ge4 Ni4,I4/mmm,,,,,,0.011016487804460995,,,,,,,,,,,,,,,,,,,,,0.0012441064412611375,,,,,,,,,,,,,,,,,,,0.8072060102224525,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.26654,4.0437775443309665,,,,,,,11.2544,11.950607446560287,,,4345406,"@article{cif-reference-0,
    author = {Hlukhyy, Viktor and Trots, Dmytro and F\""assler, Thomas F},
    title = ""  First-Order Phase Transition in BaNi2Ge2 and the Influence of the Valence  Electron Count on Distortion of the ThCr2Si2 Structure Type."",
    journal = ""Inorganic chemistry"",
    volume = ""56"",
    year = ""2017"",
    pages = ""1173--1185""
}
"
234,0.45239941808661727,Ba6 O18 Ru6,P6_3/mmc,,,,,,0.0028200932573906466,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.018178298676892832,,,,,,,,,,0.01701990245161639,,,,,,,,,,,,,,,,,,,,,,,5.7127,5.694867826833259,,,,,,,14.0499,13.893054151335058,,,1529052,"@article{cif-reference-0,
    author = ""Zhao Jinggeng and Yang Liuxiang and Jin Changqing and Li Fengying and Yu Richeng and Yu Yong"",
    title = ""  Structural and electrical properties evolution in Ba(1-x) Sr(x) Ru O3  synthesized under high pressure"",
    journal = ""Journal of Solid State Chemistry"",
    volume = ""182"",
    year = ""2009"",
    pages = ""1524--1528""
}
"
255,0.46663318241868496,Ba2 Nb5 O9,P4/mmm,,,,,,0.0004723961583529435,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.011130397473759861,,,1.769694187268264,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.1696,4.042459495926984,,,,,,,12.228,11.872212043145643,,,1530854,"@article{cif-reference-0,
    author = ""Svensson, G."",
    title = ""  Ba2 Nb5 O9 - An intergrowth of Ba Nb O3 (Perovskite) and Nb O"",
    journal = ""Materials Research Bulletin"",
    volume = ""23"",
    year = ""1988"",
    pages = ""437--446""
}
"
678,0.5231559441441945,Ba12 Ir12 O36,C2/c,,,,,,0.005748746238121792,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0032062310227580536,,,,,,,,,,,,,0.009967784172521683,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.7483,5.716775350553238,,,9.939,9.848171678677021,91.319,91.1571452000909,14.3582,13.934846670199681,,,4124003,"@article{cif-reference-0,
    author = ""Cheng Jinguang and Alonso, J.A. and Zhou Jianshi and Suard, E. and Goodenough, J.B."",
    title = ""  A new perovskite polytype in the high-pressure sequence of Ba Ir O3"",
    journal = ""Journal of the American Chemical Society"",
    volume = ""131"",
    year = ""2009"",
    pages = ""7461--7469""
}
"
677,0.527456134774789,Ba10 Ir10 O29.384,C2/m,,,,,,0.003834097022540141,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.002244753096906619,,,,,,,,,,,,,0.02471896756881875,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,9.9554,9.8822854903298,,,5.7434,5.697854342651736,104.93810178,102.97882117551497,12.46832495,12.140860218070504,,,4124002,"@article{cif-reference-0,
    author = ""Cheng Jinguang and Alonso, J.A. and Zhou Jianshi and Suard, E. and Goodenough, J.B."",
    title = ""  A new perovskite polytype in the high-pressure sequence of Ba Ir O3"",
    journal = ""Journal of the American Chemical Society"",
    volume = ""131"",
    year = ""2009"",
    pages = ""7461--7469""
}
"
246,0.5338103796394053,Ba12 O48 Sc24,C2/c,,,,,,0.0009857420582945636,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.018927669619082446,,,,,,,,,,,,,0.006993609819400526,,,,,,,,,,,,,,,,,,,,9.836,9.934339198259039,,,5.8147,5.672499473209585,90.12,89.53051689367878,20.578,20.485997137062324,,,1530198,"@article{cif-reference-0,
    author = ""Kovba, L.M. and Lykova, L.N. and Kalinina, T.A. and Chizhov, S.M."",
    title = ""  Crystal structure of Ba Sc2 O"",
    journal = "" Koordinatsionnaya Khimiya (= Coordination Chemistry (USSR))"",
    volume = ""8"",
    year = ""1982"",
    pages = ""553--556""
}
"
457,0.5499147451177632,Ba16 In32 O64,P2_1/c,,,,,,0.0009122202202972762,,,,,,,,,,,,,,,,,,,,,,,,,,,0.007876745864978043,,,,,,,,,,,,,,-4.445735102167626e-06,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,14.432,14.047069671956473,,,5.833,5.6616909316271915,110.02,109.78582853216871,20.79199,20.91205829893615,,,2002441,"@article{cif-reference-0,
    author = ""Lalla, A and Mueller-Buschbaum, Hk"",
    title = "" Zur Verbindungsbildung Me O:M2 O3. XI Die Kristallstruktur von Ba In2 O4"",
    journal = ""Journal of the Less-Common Metals"",
    volume = ""154"",
    year = ""1989"",
    pages = ""233--241""
}
"
910,0.55182418459699,As8 Ba4 Ge8,P4_2mc,,,0.0048397541959692755,,,0.0007113159854536418,,,,,,,,,,,,,,,,,,,,,1.273964822604779,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,7.786,8.056219476082333,,,,,,,8.664,8.031740479894871,,,7222663,"@article{cif-reference-0,
    author = ""Eisenmann, B. and Schaefer, H."",
    title = ""  Zintlphasen mit binaeren Anionen: Zur Kenntnis von Ba Ge2 P2 und Ba Ge2  As2"",
    journal = "" Zeitschrift fuer Naturforschung, Teil B. Anorganische Chemie, Organische  Chemie (33,1978-41,1986)"",
    volume = ""36"",
    year = ""1981"",
    pages = ""415--419""
}
"
521,0.5526581901247467,As8 Ba4 Ge8,P4_2mc,,,0.004534713316314041,,,0.0007057700745701554,,,,,,,,,,,,,,,,,,,,,1.07282974375482,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,7.618,8.058990990549274,,,,,,,8.5,8.026171448867544,,,2101579,"@article{cif-reference-0,
    author = ""Abrahams, S. C."",
    title = ""  New ferroelectric inorganic materials predicted in point group  4<i>mm</i>"",
    journal = ""Acta Crystallographica Section B"",
    volume = ""52"",
    year = ""1996"",
    pages = ""790--805""
}
"
672,0.5565514650393955,As4 Ba2 Fe4,I4/mmm,,,0.020215964687612192,,,0.0040438065003176385,,,,,,,,,,,,,,,,,,0.45389947137276576,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3.961,4.027045830322243,,,,,,,13.02,12.06570703857067,,,4123005,"@article{cif-reference-0,
    author = ""Zaikina, Julia V. and Batuk, Maria and Abakumov, Artem M. and Navrotsky, Alexandra and Kauzlarich, Susan M."",
    title = ""  Facile Synthesis of Ba1-xKxFe2As2 Superconductors via Hydride Route."",
    journal = ""Journal of the American Chemical Society"",
    year = ""2014"",
    pages = ""141121132150009--""
}
"
575,0.5676093636223354,Ba6 Fe6 O16.02,P6_3/mmc,,,,,,0.005811370928291652,,,,,,,,,,,,,,,,,,0.005857146370819689,,,,,,,,,,,,,,,,,,,,,,,0.036531274580786845,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.683,5.689101007852352,,,,,,,13.916,13.96247164294552,,,2107055,"@article{cif-reference-0,
    author = ""Lucchini, E. and Meriani, S. and Minichelli, D."",
    title = ""  An X-ray study of two phases of Ba Fe O3-x"",
    journal = ""Acta Crystallographica B (24,1968-38,1982)"",
    volume = ""29"",
    year = ""1973"",
    pages = ""1217--1219""
}
"
483,0.5732214196670505,Ba6 O18 Ti6,P6_3/mmc,,,,,,0.006970181063891849,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.04691303829279363,,,,,,,,,,,,,,,,,,,,,,,0.004136980524944924,,,,,,,,,,5.7238,5.6876446508752725,,,,,,,13.9649,13.971689760771147,,,2009488,"@article{cif-reference-0,
    author = ""Akimoto, J. and Gotoh, Y. and Oosawa, Y."",
    title = ""  Refinement of hexagonal BaTiO\textasciitilde 3\textasciitilde"",
    journal = ""Acta Crystallographica Section C"",
    volume = ""50"",
    year = ""1994"",
    pages = ""160--161""
}
"
883,0.5772650706195138,Ba6 O17.274 Ti6,P6_3/mmc,,,,,,0.006313078492840732,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.04674694474060458,,,,,,,,,,,,,,,,,,,,,,,0.005030561250946934,,,,,,,,,,5.73658,5.686224284069044,,,,,,,14.01046,13.973017993859997,,,7221078,"@article{cif-reference-0,
    author = ""Sinclair, D.C. and Skakle, J.M.S. and Beales, T.P. and Morrison, F.D. and Smith, R.I."",
    title = ""  Structure and electrical properties of oxygen-deficient hexagonal Ba Ti  O3"",
    journal = ""Journal of Materials Chemistry"",
    volume = ""9"",
    year = ""1999"",
    pages = ""1327--1331""
}
"
882,0.5776880795009065,Ba6 O17.496 Ti6,P6_3/mmc,,,,,,0.006561886395417326,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.046998261233237824,,,,,,,,,,,,,,,,,,,,,,,0.004678252051675007,,,,,,,,,,5.73116,5.686806959620191,,,,,,,13.99109,13.97372538079399,,,7221077,"@article{cif-reference-0,
    author = ""Sinclair, D.C. and Skakle, J.M.S. and Morrison, F.D. and Beales, T.P. and Smith, R.I."",
    title = ""  Structure and electrical properties of oxygen-deficient hexagonal Ba Ti  O3"",
    journal = ""Journal of Materials Chemistry"",
    volume = ""9"",
    year = ""1999"",
    pages = ""1327--1331""
}
"
144,0.5805696516467831,Ba2 Nb5 O9,P4/mmm,,,,,,0.00014585298048483286,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.014596232366702256,,,0.7644372145654823,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.171,4.032185579251859,,,,,,,12.226,11.689346611292313,,,1521264,"@article{cif-reference-0,
    author = ""Iwasaki, K. and Takizawa, H. and Uheda, K. and Shimada, M. and Endo, T."",
    title = ""  Synthesis and electrical properties of Ba2 Nb5-x Zrx O9"",
    journal = ""Journal of Alloys Compd."",
    volume = ""308"",
    year = ""2000"",
    pages = ""109--114""
}
"
644,0.5805729186481906,Ba12 Fe12 O36,R3m,,,,,,0.005061758685441261,,,,,,,,,,,,,,,,,,0.00971122197479464,,,,,,,,,,,,,,,,,,,,,,,0.0873373838933623,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.6915,5.671186478202258,,,,,,,27.981,28.140527076572013,,,4030246,"@article{cif-reference-0,
    author = ""Parras, M. and Vallet-Regi, M. and Gonzalet-Calbet, J. M. and Grenier, J. C. and Hagenmullet, P. and Rodriguez-Carvajal, J."",
    title = ""  A structural study of 12H-BaFe02.93"",
    journal = ""European Journal of Solid State and Inorganic Chemistry"",
    volume = ""26"",
    year = ""1989"",
    pages = ""299--312""
}
"
472,0.5810571300156564,Ba8 In4 O14,I4/mmm,,,,,,0.018591934326471094,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0036150678413817074,,,,,,,,,,,,,,0.046749374864418124,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.175,4.009737875524847,,,,,,,29.48299,28.382776924225066,,,2002853,"@article{cif-reference-0,
    author = ""Lalla, A and Mueller-Buschbaum, Hk"",
    title = ""Ueber das Oxoindat Ba5 In2 O7"",
    journal = "" Zeitschrift fuer Anorganische und Allgemeine Chemie"",
    volume = ""573"",
    year = ""1989"",
    pages = ""12--18""
}
"
433,0.581095256230621,Ba8 In4 O14,I4/mmm,,,,,,0.018397395095328242,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0037781856194938944,,,,,,,,,,,,,,0.04622937764504845,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.1752,4.009876278418316,,,,,,,29.48299,28.378660052679372,,,2002133,"@article{cif-reference-0,
    author = ""Lalla, A and Mueller-Buschbaum, Hk"",
    title = ""Ueber das Oxoindat Ba4 In2 O7"",
    journal = "" Zeitschrift fuer Anorganische und Allgemeine Chemie"",
    volume = ""573"",
    year = ""1989"",
    pages = ""12--18""
}
"
383,0.5981329792537547,Ba3 O6 Zn3,P3_121,,,,,,0.0042354140824904735,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.03974122185337376,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.035694622393469745,,5.886,5.6935122183364815,,,,,,,6.734,6.932661954749177,,,1540010,"@article{cif-reference-0,
    author = ""von Schnering, H.G. and Hoppe, R. and Zemann, J."",
    title = ""  Die Kristallstruktur des Ba Zn O2"",
    journal = ""Zeitschrift fuer Anorganische und Allgemeine Chemie"",
    volume = ""305"",
    year = ""1960"",
    pages = ""241--254""
}
"
896,0.608708290006165,Ba2 P4 Zn4,I4/mmm,,,,,,0.005644722661790055,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.02681573096487503,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1.9452727734374484,,4.019,4.017599018094713,,,,,,,13.228,12.15920853457787,,,7221353,"@article{cif-reference-0,
    author = ""Kluefers, P. and Mewis, A."",
    title = ""  Zur Struktur der Verbindungen Ba Zn2 P2 und Ba Zn2 As2"",
    journal = "" Zeitschrift fuer Naturforschung, Teil B. Anorganische Chemie, Organische  Chemie (33,1978-41,1986)"",
    volume = ""33"",
    year = ""1978"",
    pages = ""151--155""
}
"
355,0.6206118952886104,Ba2 Nb5 O8.936,P4/mmm,,,,,,0.0003250283512618453,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.012183229507015432,,,1.2129788188327502,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.1655,4.042346930419033,,,,,,,12.215,11.580875115290477,,,1537156,"@article{cif-reference-0,
    author = ""Zubkov, V.G. and Perelyaev, V.A. and Berger, I.F. and Voronin, V.I. and Shveikin, G.P. and Kontsevaya, I.A."",
    title = ""  Neutron scattering study of the niobium monoxide intergrowth phases in  niobium bronze."",
    journal = ""Doklady Akademii Nauk SSSR"",
    volume = ""312"",
    year = ""1990"",
    pages = ""615--618""
}
"
449,0.6273048317981255,Ba5 O12.495 V5,P3m1,,,,,,0.005008093552686718,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.050381606830600986,,,,,,,,,,,,,,,,,,,,,,,,,,,7.29130667941208e-05,,,,,,5.718,5.662932826943544,,,,,,,11.613,11.566567758469278,,,2002295,"@article{cif-reference-0,
    author = ""de Beaulieu, D C and Mueller-Buschbaum, Hk"",
    title = ""Synthese und Kristallstruktur von Ba V O2.5"",
    journal = "" Monatshefte fuer Chemie und verwandte Teile anderer Wissenschaften (109,1978-)"",
    volume = ""113"",
    year = ""1982"",
    pages = ""415--420""
}
"
382,0.6341674819273754,Ba12 Fe12 O36,R-3m,,,,,,0.004187810768347321,,,,,,,,,,,,,,,,,,0.013584122864898907,,,,,,,,,,,,,,,,,,,,,,,0.5158108343626355,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.6905,5.669058877713871,,,,,,,28.01,28.133983703878155,,,1539992,"@article{cif-reference-0,
    author = ""Zanne, M. and Gleitzer, C."",
    title = ""  Un polytype de Ba Fe O2.90"",
    journal = ""Bulletin de la Societe Chimique de France (Vol=Year)"",
    volume = ""1971"",
    year = ""1971"",
    pages = ""1567--1570""
}
"
142,0.6361317561252804,Ba2 Cu4 Se4,I4/mmm,,,,,,0.02107738806808139,,,,,,,,,,,,0.47265999862985897,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0045334917881158475,,,,,,,,,,,,,,,,,,,4.04,4.023297692395041,,,,,,,13.1855,12.141620026942118,,,1521196,"@article{cif-reference-0,
    author = ""Huster, J. and Bronger, W."",
    title = ""  alpha- und beta-(Ba Cu2 X2) (X = S, Se) - Darstellung von Einkristallen  in Kaliumchalkogenocyanat-Schmelzen"",
    journal = ""Zeitschrift fuer Anorganische und Allgemeine Chemie"",
    volume = ""625"",
    year = ""1999"",
    pages = ""2033--2040""
}
"
559,0.6410844775829786,Ba5 O15 Ta4,P-3m1,,,,,,0.012020649919742016,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.46157140285125176,,,,,,,,,,,,,,,,,,,0.0027752762995402794,,,,,,,,,,,,,,5.776,5.6678928080415325,,,,,,,11.82,11.433113193457944,,,2106435,"@article{cif-reference-0,
    author = ""Shannon, J. and Katz, L."",
    title = ""  A Refinement of the structure of barium tantalum oxide, Ba5 Ta4 O15"",
    journal = ""Acta Crystallographica B (24,1968-38,1982)"",
    volume = ""26"",
    year = ""1970"",
    pages = ""102--105""
}
"
570,0.6448874541944015,Ba6 Cr21 O42,R-3m,,,,,,0.0007625262780771111,,,,,,,,,,0.019280323997326744,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.011535717045963217,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.652,5.692665326959824,,,,,,,27.77,29.676037426145186,,,2106921,"@article{cif-reference-0,
    author = ""Evans, D.M. and Katz, L."",
    title = ""  The structure of the twelve layer barium chromium oxide, Ba2 Cr7-x O14  (x=0.5)"",
    journal = ""Acta Crystallographica B (24,1968-38,1982)"",
    volume = ""28"",
    year = ""1972"",
    pages = ""1219--1223""
}
"
676,0.6478177828634308,Ba12 Ir12 O36,C2/m,,,,,,0.002487029662321823,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0038090357614920605,,,,,,,,,,,,,0.06023828834459545,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,10.0046,9.821717945238754,,,5.75362,5.726264696467937,103.27,104.68820312501616,15.1839,15.526884247286153,,,4124001,"@article{cif-reference-0,
    author = ""Cheng Jinguang and Alonso, J.A. and Suard, E. and Goodenough, J.B. and Zhou Jianshi"",
    title = ""  A new perovskite polytype in the high-pressure sequence of Ba Ir O3"",
    journal = ""Journal of the American Chemical Society"",
    volume = ""131"",
    year = ""2009"",
    pages = ""7461--7469""
}
"
2,0.6484862262613557,Ba4 O6 Pd2,Immm,,,,,,0.012380300383109452,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.2301487770293564,,,0.000782818630309893,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3.8362,4.018012589635847,,,4.08,3.996225646731735,,,13.335,12.54572577599677,,,1000071,"@article{cif-reference-0,
    author = ""Laligant, Y and Le Bail, A and Ferey, G and Hervieu, M and Raveau, B and Wilkinson, A and Cheetham, A K"",
    title = "" Synthesis and ab-initio structure determination from X-ray powder data of Ba\textasciitilde 2\textasciitilde\ Pd O\textasciitilde 3\textasciitilde\ with sevenfold coordinated Ba^2+^. Structural correlations with K\textasciitilde 2\textasciitilde\ Ni F\textasciitilde 4\textasciitilde\ and Ba\textasciitilde 2\textasciitilde\ Ni F\textasciitilde 6\textasciitilde"",
    journal = "" European Journal of Solid State Inorganic Chemistry"",
    volume = ""25"",
    year = ""1988"",
    pages = ""237--246""
}
"
781,0.6550300367082068,Ba28 Fe28 O70,P2_1/c,,,,,,0.003270281112760521,,,,,,,,,,,,,,,,,,5.823087549973581e-05,,,,,,,,,,,,,,,,,,,,,,,0.00146054942257269,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,6.97527,7.055547283895839,,,11.7281,11.325948873123528,98.813,100.148595848212,23.4507,23.41839437555575,,,4338746,"@article{cif-reference-0,
    author = {Clemens, Oliver and Gr\""oting, Melanie and Witte, Ralf and Perez-Mato, J Manuel and Loho, Christoph and Berry, Frank J. and Kruk, Robert and Knight, Kevin S. and Wright, Adrian J. and Hahn, Horst and Slater, Peter R.},
    title = ""  Crystallographic and Magnetic Structure of the Perovskite-Type Compound  BaFeO2.5: Unrivaled Complexity in Oxygen Vacancy Ordering."",
    journal = ""Inorganic chemistry"",
    volume = ""53"",
    year = ""2014"",
    pages = ""5911--5921""
}
"
649,0.6571366111912563,Ba22 O132.96 Ti56,C2/m,,,,,,0.0018100758344020424,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.08243710988534586,,,,,,,,,,,,,,,,,,,,,,,0.015090925855644489,,,,,,,,,,23.321,21.371499941842714,,,11.384,11.300865979606167,90.09,91.03714999487694,9.847,9.794515388053908,,,4031608,"@article{cif-reference-0,
    author = ""Vanderah, T.A. and Ramirez, A.P. and Siegrist, T. and Roth, R.S. and Geyer, R.G."",
    title = ""  Crystal Structure and Properties of Ba11 Fe Ti27 O66.5"",
    journal = ""European Journal of Inorganic Chemistry"",
    volume = ""2004"",
    year = ""2004"",
    pages = ""2434--2441""
}
"
334,0.6625050015194254,Ba20 Fe20 O56,Cmcm,,,,,,0.0017235696178567,,,,,,,,,,,,,,,,,,0.008631934869652805,,,,,,,,,,,,,,,,,,,,,,,0.018309902656759892,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.7615,5.647923131655735,,,9.9792,9.9166596817344,,,24.347,24.30562665181042,,,1536338,"@article{cif-reference-0,
    author = ""Delattre, J.L. and Stacy, A.M. and Siegrist, T."",
    title = ""  Structure of ten-layer orthorhombic Ba5 Fe5 O14 (Ba Fe O2.8) determined  from single crystal x-ray diffraction"",
    journal = ""Journal of Solid State Chemistry"",
    volume = ""177"",
    year = ""2004"",
    pages = ""928--935""
}
"
469,0.6628191974375833,Ba14 Ir12 O38,C2/m,,,,,,0.003111668489567167,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.00959128461165398,,,,,,,,,,,,,0.002385108772180954,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,14.913,15.450422014472872,,,5.778,5.660484162696782,99.58,98.9546838863084,10.979,10.662134000317955,,,2002683,"@article{cif-reference-0,
    author = ""Lang, Ch and Mueller-Buschbaum, Hk"",
    title = ""Ueber ein neues Oxoiridat(IV): Ba7 Ir6 O19"",
    journal = "" Monatshefte fuer Chemie und verwandte Teile anderer Wissenschaften (109,1978-)"",
    volume = ""120"",
    year = ""1989"",
    pages = ""705--710""
}
"
602,0.6724984644217604,Ba5 O15 Ta4,P-3m1,,,,,,0.0017687486678596982,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.014755183513673968,,,,,,,,,,,,,,,,,,,0.06754257384604263,,,,,,,,,,,,,,5.79,5.744476993822949,,,,,,,11.75,10.218839076928894,,,2310386,"@article{cif-reference-0,
    author = ""Galasso, F. and Katz, L."",
    title = ""  Preparation and structure of Ba5 Ta4 O15 and related compounds"",
    journal = ""Acta Crystallographica (1,1948-23,1967)"",
    volume = ""14"",
    year = ""1961"",
    pages = ""647--650""
}
"
187,0.6795206382112025,Ba10 Fe10 O26.536,P6_3/mmc,,,,,,0.004608518389551545,,,,,,,,,,,,,,,,,,0.010753294079626394,,,,,,,,,,,,,,,,,,,,,,,0.03740098755372224,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.77944,5.677825934553086,,,,,,,24.60871,24.20405647331958,,,1526118,"@article{cif-reference-0,
    author = ""Gomez, M.I. and de Moran, J.A. and Lucotti, G. and Carbonio, R.E. and Aymonino, P.J. and Stephens, P.W. and Pagola, S."",
    title = ""  Ab initio structure solution of Ba Fe O2.8-d, a new polytype in the  system Ba Fe Oy (2.5<= y<= 3.0) prepared from the oxidative thermal  decomposition of Ba Fe ((C N)5 N O) * 3(H2 O)"",
    journal = ""Journal of Solid State Chemistry"",
    volume = ""160"",
    year = ""2001"",
    pages = ""17--24""
}
"
162,0.6863382540517072,Ba2 Cu6 O8,Cmmm,,,,,,0.0275769090349388,,,,,,,,,,,,0.0027435898126732155,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.7383809612604513,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.54,5.675493820826676,,,10.97,11.409501918741148,,,3.94,4.004652631615392,,,1522309,"@article{cif-reference-0,
    author = ""Zandbergen, H.W. and Jansen, J. and Svetchnikov, V.L. and Graboy, I.E. and Samoylenkov, S. and Gorbenko, O. and Kaul, A.R."",
    title = ""  The structure of Ba Cu3 O4 particles occurring on thin Ho Ba2 Cu3 O7  films prepared by MOCVD"",
    journal = ""Physica C (Amsterdam)"",
    volume = ""328"",
    year = ""1999"",
    pages = ""211--220""
}
"
604,0.6938220989730032,Ba6 O30 Ti12,C2/m,,,,,,0.00814421318483754,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.06298361875729847,,,,,,,,,,,,,,,,,,,,,,,0.0014107167661942435,,,,,,,,,,16.892,17.290849794105487,,,3.93,3.9985987464925152,103.03,106.10635480104423,9.41,8.995756790344503,,,2310593,"@article{cif-reference-0,
    author = ""Harrison, F.W."",
    title = ""  The crystal structure of barium dititanate, Ba O (Ti O2)2"",
    journal = ""Acta Crystallographica (1,1948-23,1967)"",
    volume = ""9"",
    year = ""1956"",
    pages = ""495--500""
}
"
207,0.6948060071060216,Ba12 Co12 O31.72,P6_3/mmc,,,,,,0.00403823624667229,,,,,,,,,0.02090871940366921,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.025713324778426378,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.671,5.667325970651811,,,,,,,28.545,28.203423450419127,,,1527583,"@article{cif-reference-0,
    author = ""Jacobson, A.J. and Hutchinson, J.L."",
    title = ""  An investigation of the structure of 12H Ba Co O2.6 by electron  microscopy and powder neutron diffraction"",
    journal = ""Journal of Solid State Chemistry"",
    volume = ""35"",
    year = ""1980"",
    pages = ""334--340""
}
"
489,0.6962406168869072,Ba6 O30 Ti12,C2,,,,,,0.003004121653111337,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.20170937000058464,,,,,,,,,,,,,,,,,,,,,,,0.0031036459241341927,,,,,,,,,,16.899,17.27215745068605,,,3.935,4.002040114043138,103.103,106.68849212549966,9.4105,8.98348385378215,,,2013673,"@article{cif-reference-0,
    author = ""Kimura, Teiichi and Goto, Takashi and Yamane, Hisanori and Iwata, Hiroaki and Kajiwara, Takashi and Akashi, Takaya"",
    title = ""  A ferroelectric barium titanate, BaTi\textasciitilde 2\textasciitilde O\textasciitilde 5\textasciitilde"",
    journal = ""Acta Crystallographica Section C"",
    volume = ""59"",
    year = ""2003"",
    pages = ""i128--i130""
}
"
1029,0.7076756958518143,Ba1 O3 Ti1,P4mm,,,,,,0.004188812109990505,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.04785788121862995,,,,,,,,,,,,,,,,,,,,,,,0.24895010043983026,,,,,,,,,,3.986,4.036615893290537,,,,,,,4.026,3.976040441470864,,,9014273,"@article{cif-reference-0,
    author = ""Shirane, G. and Danner, H. and Pepinsky, R."",
    title = ""  Neutron diffraction study of orthorhombic BaTiO3  Note: tetragonal structure"",
    journal = ""Physical Review"",
    volume = ""105"",
    year = ""1957"",
    pages = ""856--860""
}
"
229,0.7089408827029017,Ba9 O27 Ru9,R-3m,,,,,,0.004098979567777228,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.5989729233247167,,,,,,,,,,0.0267509805933829,,,,,,,,,,,,,,,,,,,,,,,5.7554,5.68740763268284,,,,,,,21.621,20.92774681992312,,,1528493,"@article{cif-reference-0,
    author = ""Foo, M.L. and Huang, Q. and Cava, R.J. and Lynn, J.W. and Hagemann, I.S. and Lee, W.-L. and Ong, N.P. and Klimczuk, T."",
    title = ""  Synthesis, structure and physical properties of Ru ferrites: Ba M Ru5 O11  (M = Li and Cu) and Ba M'2 Ru4 O11 (M' = Mn, Fe and Co)"",
    journal = ""Journal of Solid State Chemistry"",
    volume = ""179"",
    year = ""2006"",
    pages = ""563--572""
}
"
605,0.7110754470474252,Ba3 O6 Zn3,P3_121,,,,,,0.0011840764993066777,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.3551341498223964,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.3395062841060723,,5.927,5.715939699285505,,,,,,,6.707,6.8723862442802455,,,2310968,"@article{cif-reference-0,
    author = ""Spitsbergen, U."",
    title = ""  The Crystal Structures of Ba Zn O2, Ba Co O2 and Ba Mn O2"",
    journal = ""Acta Crystallographica (1,1948-23,1967)"",
    volume = ""13"",
    year = ""1960"",
    pages = ""197--198""
}
"
421,0.7139831788433658,Ba16 In24 O52,Iba2,,,,,,4.264418317755865e-05,,,,,,,,,,,,,,,,,,,,,,,,,,,0.004909709646423162,,,,,,,,,,,,,,-0.0014518724305467648,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.944,5.720942395298108,,,11.46,10.874342619072188,,,20.95,20.353710835090684,,,1544664,"@article{cif-reference-0,
    author = ""Yoshiasa, A. and Takeno, S. and Iishi, K."",
    title = ""  Ba4In6O13: a compound with distorted square pyramidal InO5 coordination  polyhedra"",
    journal = ""Mineralogical Journal"",
    volume = ""16"",
    year = ""1992"",
    pages = ""40--48""
}
"
606,0.7143848233277482,Ba3 Co3 O6,P3_121,,,,,,0.0031818791587549817,,,,,,,,,0.30263923576548757,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.2541235848670935,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.85,5.662300561787734,,,,,,,6.73,6.996849197353065,,,2310969,"@article{cif-reference-0,
    author = ""Spitsbergen, U."",
    title = ""  The Crystal Structures of Ba Zn O2, Ba Co O2 and Ba Mn O2"",
    journal = ""Acta Crystallographica (1,1948-23,1967)"",
    volume = ""13"",
    year = ""1960"",
    pages = ""197--198""
}
"
30,0.7160197639969827,Ba9 Mn9 O27,R-3m,,,,,,0.004804816764368846,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.010199482475953297,,,,,,,0.9705594770368864,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.663,5.677495176018909,,,,,,,20.95499,21.013945480943683,,,1001718,"@article{cif-reference-0,
    author = ""Boullay, P and Hervieu, M and Labbe, P and Raveau, B"",
    title = { Single crystal and HREM study of the ""Bi-Sr"" stabilized Ba Mn O3 9R polytype},
    journal = ""Materials Research Bulletin"",
    volume = ""32"",
    year = ""1997"",
    pages = ""35--42""
}
"
416,0.7173920609250144,Ba8 O16 Si4,Pnma,,,,,,0.008855693964471863,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.07462770595898603,,,,,,,,,,,,,,,0.2587763888443524,,,,,,,,,,,,,,,,,,5.772,5.694084444953179,,,7.513,6.973997859145472,,,10.225,10.43808367705847,,,1542181,"@article{cif-reference-0,
    author = ""Uchikawa, H. and Tsukiyama, K."",
    title = ""  Indexing of the Powder X-ray Diffraction Patterns and Precise  Determination of the Crystal Structure of Ba\textasciitilde 2\textasciitilde SiO\textasciitilde 4\textasciitilde"",
    journal = ""Journal of the Ceramic Association, Japan"",
    volume = ""73"",
    year = ""1965"",
    pages = ""106--110""
}
"
634,0.7182232282002751,Ba10 Mn10 O29.154,P6_3/mmc,,,,,,0.004294274505242674,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.004823110200351012,,,,,,,0.6605372073585339,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.6547,5.684149142307278,,,,,,,23.1936,23.134863741615096,,,4002365,"@article{cif-reference-0,
    author = ""Adkin, J.J. and Hayward, M.A."",
    title = ""  Ba Mn O(3-x) revisited: a structural and magnetic study"",
    journal = ""Chemistry of Materials (1,1989-)"",
    volume = ""19"",
    year = ""2007"",
    pages = ""755--762""
}
"
506,0.7215521944450501,Ba8 Ge16 O40,Cmce,,,,,,0.0025983264320470763,,,,,,,,,,,,,,,,,,,,,0.007590596275216642,,,,,,,,,,,,,,,,,,,,1.0017049029909009,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.5632,5.696766578093557,,,9.8711,9.853852047868717,,,14.3231,14.38675223794505,,,2020636,"@article{cif-reference-0,
    author = ""Ozima, M."",
    title = ""  Structure of high-pressure phases of barium germanium oxide, BaGe\textasciitilde 2\textasciitilde O\textasciitilde 5\textasciitilde"",
    journal = ""  Acta Crystallographica, Section C: Crystal Structure Communications"",
    volume = ""41"",
    year = ""1985"",
    pages = ""1003--1007""
}
"
250,0.7386134985513146,Ba10 Mn10 O28.11,P6_3/mmc,,,,,,0.004727081533397753,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.007445730935366829,,,,,,,0.7283950073477308,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.68,5.681044132243711,,,,,,,23.37299,23.127581333425223,,,1530480,"@article{cif-reference-0,
    author = ""Negas, T. and Roth, R.S."",
    title = ""  Phase equilibria and structural relations in the system Ba Mn O3-X"",
    journal = ""Journal of Solid State Chemistry"",
    volume = ""3"",
    year = ""1971"",
    pages = ""323--339""
}
"
58,0.7396147598746163,Ba2 Fe24 O38,P6_3/mmc,,,,,,0.008200809710856672,,,,,,,,,,,,,,,,,,0.003852229945007332,,,,,,,,,,,,,,,,,,,,,,,0.13825270075877247,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.929,5.71487060840507,,,,,,,23.413,24.322281077886274,,,1008326,"@article{cif-reference-0,
    author = ""Collomb, A and Wolfers, P and Obradors, X"",
    title = "" Neutron diffraction studies of some hexagonal ferrites: BaFe\textasciitilde 12\textasciitilde O\textasciitilde 19\textasciitilde , BaMg\textasciitilde 2\textasciitilde -W and BaCo\textasciitilde 2\textasciitilde -W"",
    journal = ""Journal of Magnetism and Magnetic Materials"",
    volume = ""62"",
    year = ""1986"",
    pages = ""57--67""
}
"
947,0.7399093507882156,Ba8 Bi4 O2,I4/mmm,,,,,,0.008729370330587703,,0.0025916893467108886,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1.0337851333388723,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.2662,5.657368535696979,,,,,,,18.625,18.043600817401376,,,8103266,"@article{cif-reference-0,
    author = {Michael Wied and J\""urgen Nuss and Wolfgang H\""onle and Hans Georg von Schnering},
    title = ""  Crystal structures of tetrastrontium dibismuthide oxide, Sr4Bi2O, and  tetrabarium dibismuthide oxide, Ba4Bi2O"",
    journal = {Zeitschrift f\""ur Kristallographie - New Crystal Structures},
    volume = ""226"",
    year = ""2011"",
    pages = ""437--""
}
"
59,0.7399741783706342,Ba2 Fe24 O38,P6_3/mmc,,,,,,0.010047205377254492,,,,,,,,,,,,,,,,,,0.003635278807013109,,,,,,,,,,,,,,,,,,,,,,,0.14512167998011827,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.9281,5.716111710508968,,,,,,,23.407,24.33970897958814,,,1008327,"@article{cif-reference-0,
    author = ""Collomb, A and Wolfers, P and Obradors, X"",
    title = "" Neutron diffraction studies of some hexagonal ferrites: BaFe\textasciitilde 12\textasciitilde O\textasciitilde 19\textasciitilde , BaMg\textasciitilde 2\textasciitilde -W and BaCo\textasciitilde 2\textasciitilde -W"",
    journal = ""Journal of Magnetism and Magnetic Materials"",
    volume = ""62"",
    year = ""1986"",
    pages = ""57--67""
}
"
1024,0.7400374835260903,Ba2 Fe24 O38,P6_3/mmc,,,,,,0.010014817736236465,,,,,,,,,,,,,,,,,,0.0036382029017262276,,,,,,,,,,,,,,,,,,,,,,,0.1449554206265329,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.9286,5.716088860461012,,,,,,,23.407,24.33950956679949,,,9014001,"@article{cif-reference-0,
    author = ""Collomb, A. and Wolfers, P. and Obradors, X."",
    title = ""  Neutron diffraction studies of some hexagonal ferrites:  BaFe12O19, BaMg2-W and CaCo2-W  Note: T = 470 C, neutron, refined with Rietveld  Locality: synthetic"",
    journal = ""Journal of Magnetism and Magnetic Materials"",
    volume = ""62"",
    year = ""1986"",
    pages = ""57--67""
}
"
249,0.7409038315196215,Ba6 Mn6 O17.28,P-6m2,,,,,,0.004819887250905262,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0065488217740554576,,,,,,,0.5772650773178788,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.683,5.686031498193241,,,,,,,14.096,13.826684734641683,,,1530479,"@article{cif-reference-0,
    author = ""Negas, T. and Roth, R.S."",
    title = ""  Phase equilibria and structural relations in the system Ba Mn O3-X"",
    journal = ""Journal of Solid State Chemistry"",
    volume = ""3"",
    year = ""1971"",
    pages = ""323--339""
}
"
299,0.7409346520454381,Ba6 Mn6 O16.974,P-6m2,,,,,,0.004816583350948398,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.006545438446058039,,,,,,,0.5758835614366403,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.7,5.686030980407838,,,,,,,14.0,13.82670287280006,,,1534658,"@article{cif-reference-0,
    author = ""Gonzalez-Calbet, J.M. and Parras, M. and Alonso, J.M. and Prewitt, C.T. and Vallet-Regi, M."",
    title = ""  Microstructural investigations of oxygen-deficient Ba Mn O3-y hexagonal  perovskites"",
    journal = ""Journal of Solid State Chemistry"",
    volume = ""106"",
    year = ""1993"",
    pages = ""99--110""
}
"
51,0.7429277526317501,Ba12 Cu12 N12,C2/c,,,,,,0.0036205077040773145,,,,,,,,,,,,0.001903727955875971,,,,,,,,,,,,,,,,,,,,,,,,0.002962514726443788,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,14.462,14.31779645346932,,,5.57,5.69216380206977,102.96,101.68924167254748,9.478,9.852575778603361,,,1005050,"@article{cif-reference-0,
    author = ""Niewa, R and DiSalvo, F J"",
    title = "" Breaking up chains: the nitridocuprates(I) Ba (Cu N), Ba16 ((Cu N)8) (Cu2 N3) (Cu3 N4) and Ca4 Ba (Cu N2)2"",
    journal = ""Journal of Alloys Compd."",
    volume = ""279"",
    year = ""1998"",
    pages = ""153--160""
}
"
705,0.7436844822488948,Ba8 Fe16 O32,Cmc2_1,,,,,,0.005907259599508865,,,,,,,,,,,,,,,,,,0.0003572379578254718,,,,,,,,,,,,,,,,,,,,,,,0.11145759632704907,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,8.4538,7.807867456832655,,,19.04,19.603287567218715,,,5.3826,5.68091598589758,,,4309915,"@article{cif-reference-0,
    author = ""Pavel Karen and Emmanuelle Suard and Fran\,cois Fauth"",
    title = "" Crystal Structure of Stoichiometric YBa2Fe3O8"",
    journal = ""Inorganic Chemistry"",
    volume = ""44"",
    year = ""2005"",
    pages = ""8170--8172""
}
"
100,0.7467871006229532,Ag9.66 Al10.34 Ba4,Cmcm,0.007131392584616284,0.015495164939311553,,,,0.0031623750962379293,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,8.723,8.78535186539549,,,11.026,10.60257998653146,,,5.52,5.655220852245656,,,1509901,"@article{cif-reference-0,
    author = ""Cordier, G. and Roehr, C."",
    title = ""  Zur Kenntnis der ternaeren Aluminide Ba5 Cu1.9 Al3.1, Ba Ag2.4 Al2.6,  Ba16 Ag7 Al27 und Ba3 Ag14.6 Al6.4"",
    journal = ""Journal of the Less-Common Metals"",
    volume = ""170"",
    year = ""1991"",
    pages = ""333--357""
}
"
319,0.7474416801040834,Ba8 Mn8 O23.688,P6_3/mmc,,,,,,0.005492757107039848,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.006863028230432647,,,,,,,0.7873614165483057,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.669,5.679620707641268,,,,,,,18.767,18.503417458944288,,,1535950,"@article{cif-reference-0,
    author = ""Negas, T. and Roth, R.S."",
    title = ""  Phase equilibria and structural relations in the system Ba Mn O3-X"",
    journal = ""Journal of Solid State Chemistry"",
    volume = ""3"",
    year = ""1971"",
    pages = ""323--339""
}
"
291,0.7506871112414215,Ba6 Fe52 O82,P6_3/mmc,,,,,,0.0023591302376472323,,,,,,,,,,,,,,,,,,0.007919357359140324,,,,,,,,,,,,,,,,,,,,,,,0.07290658727546893,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.885,5.707176476042249,,,,,,,52.301,54.27724047408758,,,1534313,"@article{cif-reference-0,
    author = ""Braun, P.B."",
    title = ""  The crystal structures of a new group of ferromagnetic compounds"",
    journal = ""Philips Research Reports"",
    volume = ""12"",
    year = ""1957"",
    pages = ""491--548""
}
"
633,0.7538120242857813,Ba8 Mn8 O23.598,P6_3/mmc,,,,,,0.0037556503937759065,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.006300899237953042,,,,,,,0.9637829668065928,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.6736,5.675194638916552,,,,,,,18.755,18.466701983569685,,,4002364,"@article{cif-reference-0,
    author = ""Adkin, J.J. and Hayward, M.A."",
    title = ""  Ba Mn O(3-x) revisited: a structural and magnetic study"",
    journal = ""Chemistry of Materials (1,1989-)"",
    volume = ""19"",
    year = ""2007"",
    pages = ""755--762""
}
"
193,0.7555789262699322,Ba2 Fe24 O38,P6_3/mmc,,,,,,0.016951124981934608,,,,,,,,,,,,,,,,,,0.0038299064861384634,,,,,,,,,,,,,,,,,,,,,,,0.1675573092066507,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.8,5.717647470300125,,,,,,,23.18,24.46360753298875,,,1527074,"@article{cif-reference-0,
    author = ""Aleshko-Ozhevskii, O.P. and Faek, M.K. and Yamzin, I.I."",
    title = ""  A neutron diffraction study of the structure of magnetoplumbite"",
    journal = ""Kristallografiya"",
    volume = ""14"",
    year = ""1969"",
    pages = ""447--449""
}
"
173,0.7586877856515857,Ba8 Mn8 O24,P6_3/mmc,,,,,,0.0035922208291564177,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.005890819963846018,,,,,,,0.989817073135197,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.667,5.674487115919308,,,,,,,18.738,18.45863057179342,,,1525101,"@article{cif-reference-0,
    author = ""Potoff, A.D. and Chamberland, B.L. and Katz, L."",
    title = ""  A single crystal study of eight-layer barium manganese oxide, Ba Mn O3"",
    journal = ""Journal of Solid State Chemistry"",
    volume = ""8"",
    year = ""1973"",
    pages = ""234--237""
}
"
526,0.7651367663486602,Ba2 O18 V8,P2/c,,,,,,0.006061850532334955,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.03395292117526772,,,,,,,,,,,,,,,,,,,,,,,,,,,0.9866486375957914,,,,,,7.6084,13.784564732515705,,,4.9291,3.4815866218995057,111.371,178.87572442870027,9.3464,13.209989667940688,,,2102781,"@article{cif-reference-0,
    author = ""Reeswinkel, T. and Prinz, S. and Sparta, K. M. and Roth, G."",
    title = ""  Synthesis and structural characterization of BaV\textasciitilde 4\textasciitilde O\textasciitilde 9\textasciitilde"",
    journal = ""Acta Crystallographica Section B"",
    volume = ""63"",
    year = ""2007"",
    pages = ""270--276""
}
"
632,0.7716162265091772,Ba15 Mn15 O44.775,R-3m,,,,,,0.0033930899594148043,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.005857478441671804,,,,,,,1.1189457862583092,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.6791,5.667574571478733,,,,,,,35.345,34.867308223140235,,,4002363,"@article{cif-reference-0,
    author = ""Adkin, J.J. and Hayward, M.A."",
    title = ""  Ba Mn O(3-x) revisited: a structural and magnetic study"",
    journal = ""Chemistry of Materials (1,1989-)"",
    volume = ""19"",
    year = ""2007"",
    pages = ""755--762""
}
"
885,0.7724236588240062,Ba2 Mn4 P4,I4/mmm,,,,,,0.0008534840664055965,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.6920739910619939,,,,,,,,0.00017282921119453126,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.037,3.9930899123579446,,,,,,,13.061,12.827008662153276,,,7221162,"@article{cif-reference-0,
    author = ""Mewis, A."",
    title = ""  Ternaere Phosphide mit Th Cr2 Si2 -Struktur"",
    journal = "" Zeitschrift fuer Naturforschung, Teil B. Anorganische Chemie, Organische  Chemie (33,1978-41,1986)"",
    volume = ""35"",
    year = ""1980"",
    pages = ""141--145""
}
"
197,0.7743657868801174,Ba4 O12 Rh4,P6_3/mmc,,,,,,0.020454551714969696,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.4565962066765476,,,,,,,,,0.0011925536675224157,,,,,,,,,,,,,,,,,,,,,,,,5.744,5.685294390635578,,,,,,,9.642,9.354931241561381,,,1527219,"@article{cif-reference-0,
    author = ""Chamberland, B.L. and Anderson, J.B."",
    title = ""  The preparation and crystal structure of a Ba Rh O3 polytype"",
    journal = ""Journal of Solid State Chemistry"",
    volume = ""39"",
    year = ""1981"",
    pages = ""114--119""
}
"
226,0.7777666950028955,Ba4 Mn4 O11.802,P6_3/mmc,,,,,,0.0005858581998840322,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.00511886903419598,,,,,,,1.3753560926090036,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.6376,5.697995519814121,,,,,,,9.2241,9.147080387387017,,,1528284,"@article{cif-reference-0,
    author = ""Adkin, J.J. and Hayward, M.A."",
    title = ""  Structure and magnetism of 4H-Ba Mn O(3-x) (0<= x<= 0.35) and 4H-Ba(0.5)  Sr(0.5) Mn O(3-x) (0<= x<= 0.21)"",
    journal = ""Journal of Solid State Chemistry"",
    volume = ""179"",
    year = ""2006"",
    pages = ""70--76""
}
"
227,0.7796185692547601,Ba4 Mn4 O11.832,P6_3/mmc,,,,,,0.0006150089987585582,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.005177940874818618,,,,,,,1.3348845677582397,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.62732,5.698393563612285,,,,,,,9.208,9.146346787458715,,,1528287,"@article{cif-reference-0,
    author = ""Adkin, J.J. and Hayward, M.A."",
    title = ""  Structure and magnetism of 4H-Ba Mn O(3-x) (0<= x<= 0.35) and 4H-Ba(0.5)  Sr(0.5) Mn O(3-x) (0<= x<= 0.21)"",
    journal = ""Journal of Solid State Chemistry"",
    volume = ""179"",
    year = ""2006"",
    pages = ""70--76""
}
"
419,0.7814864168232226,Ba24 O66 V21,R-3m,,,,,,0.0043852505623862914,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0021725170550079007,,,,,,,,,,,,,,,,,,,,,,,,,,,0.009357317652207613,,,,,,5.7841,5.67563010699735,,,,,,,57.074,58.27829391652649,,,1544390,"@article{cif-reference-0,
    author = ""Liu, G. and Greedan, J.E."",
    title = ""  The synthesis, structure, and characterization of a novel 24-layer oxide:  Ba8V7O22 with V(III), V(IV), and V(V)"",
    journal = ""Journal of Solid State Chemistry"",
    volume = ""108"",
    year = ""1994"",
    pages = ""371--380""
}
"
876,0.7838925647021715,Ag4 Ba2 Sn4,I4/mmm,0.0192549089471764,,,,,0.012538879820361419,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.21487187825331078,,,,,,,,,,,,,,,,4.81,4.643946779230253,,,,,,,11.35,11.322137243348791,,,7209364,"@article{cif-reference-0,
    author = ""Schaefer, H. and May, N."",
    title = ""  Meue Verbindungen im Th Cr2 Si2 -Typ"",
    journal = "" Zeitschrift fuer Naturforschung, Teil B. Anorganische Chemie, Organische  Chemie (2,1947-32,1977)"",
    volume = ""27"",
    year = ""1972"",
    pages = ""864--865""
}
"
409,0.78770981380093,Ba2 Fe36 O54,P6_3/mmc,,,,,,0.000983849372002319,,,,,,,,,,,,,,,,,,0.005431499714323548,,,,,,,,,,,,,,,,,,,,,,,0.18666494809073972,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.88,5.706495299892522,,,,,,,32.84,35.7986123509105,,,1541819,"@article{cif-reference-0,
    author = ""Braun, P.B."",
    title = ""  Crystal structure of Ba Fe18 O27"",
    journal = ""Nature (London)"",
    volume = ""170"",
    year = ""1952"",
    pages = ""708--708""
}
"
225,0.7883847495680836,Ba4 Mn4 O10.386,P6_3/mmc,,,,,,0.0006240070726601291,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.004309728086806214,,,,,,,0.016940583608916072,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.6833,5.698182973348979,,,,,,,9.3556,9.146686515626856,,,1528283,"@article{cif-reference-0,
    author = ""Adkin, J.J. and Hayward, M.A."",
    title = ""  Structure and magnetism of 4H-Ba Mn O(3-x) (0<= x<= 0.35) and 4H-Ba(0.5)  Sr(0.5) Mn O(3-x) (0<= x<= 0.21)"",
    journal = ""Journal of Solid State Chemistry"",
    volume = ""179"",
    year = ""2006"",
    pages = ""70--76""
}
"
205,0.7915342648785301,Ba4 Cu16 S12,Pnma,,,,,,0.005510821661459645,,,,,,,,,,,,0.057000799958291715,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3.198918808132316e-05,,,,,,,,,,,,,,,,,,,,,,4.0348,4.031030020533061,,,10.7686,10.451203288046191,,,13.2805,12.951662898774757,,,1527567,"@article{cif-reference-0,
    author = ""Iglesias, J.E. and Pachali, K.E. and Steinfink, H."",
    title = ""  The crystal structures and phase transition of alpha and beta Ba Cu4 S3"",
    journal = ""Materials Research Bulletin"",
    volume = ""7"",
    year = ""1972"",
    pages = ""1247--1258""
}
"
764,0.7916153596861729,Ba4 Ge4 Ni4,Pnma,,,,,,0.02161160545058459,,,,,,,,,,,,,,,,,,,,,0.0002772944881311095,,,,,,,,,,,,,,,,,,,0.1578156193684308,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.195,4.0154437789710595,,,5.969,5.713234244068318,,,11.993,12.587255199764137,,,4335167,"@article{cif-reference-0,
    author = {Viktor Hlukhyy and Lisa Siggelkow and Thomas F. F\""assler},
    title = ""  From One to Three Dimensions: Corrugated\\infty1 [NiGe] Ribbons as a  Building Block in Alkaline Earth Metal Ae/Ni/Ge Phases with Crystal  Structure and Chemical Bonding in AeNiGe (Ae = Mg, Sr, Ba)"",
    journal = ""Inorganic Chemistry"",
    volume = ""52"",
    year = ""2013"",
    pages = ""6905--6915""
}
"
298,0.7934399276196819,Ba8 Mn8 O22.632,P-6m2,,,,,,0.004201811965710585,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.007352172876161157,,,,,,,0.9434840183586359,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.7,5.677851804354036,,,,,,,19.0,18.438403349558605,,,1534655,"@article{cif-reference-0,
    author = ""Gonzalez-Calbet, J.M. and Parras, M. and Alonso, J.M. and Vallet-Regi, M. and Prewitt, C.T."",
    title = ""  Microstructural investigations of oxygen-deficient Ba Mn O3-y hexagonal  perovskites"",
    journal = ""Journal of Solid State Chemistry"",
    volume = ""106"",
    year = ""1993"",
    pages = ""99--110""
}
"
199,0.7976243513709853,Ba12 O28.44 Pt8.3,P-62c,,,,,,0.0027069808434493072,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1.2830718283608868,,,,,0.009442633424229952,,,,,,,,,,,,,,,,,,,,,,,,,,,,10.108,9.817371350422903,,,,,,,8.638,8.801240186158484,,,1527482,"@article{cif-reference-0,
    author = ""Haradem, P.S. and Chamberland, B.L. and Gleizes, A. and Katz, L."",
    title = ""  A structural model for barium platinum oxide, Ba3 Pt2 O7"",
    journal = ""Journal of Solid State Chemistry"",
    volume = ""21"",
    year = ""1977"",
    pages = ""217--223""
}
"
60,0.7981347044360065,Ba2 Fe24 O38,P6_3/mmc,,,,,,0.0014186333801703096,,,,,,,,,,,,,,,,,,0.011258796225103333,,,,,,,,,,,,,,,,,,,,,,,0.16490725400691122,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.865,5.719228417327191,,,,,,,23.099,23.464140006832313,,,1008328,"@article{cif-reference-0,
    author = ""Collomb, A and Wolfers, P and Obradors, X"",
    title = "" Neutron diffraction studies of some hexagonal ferrites: BaFe\textasciitilde 12\textasciitilde O\textasciitilde 19\textasciitilde , BaMg\textasciitilde 2\textasciitilde -W and BaCo\textasciitilde 2\textasciitilde -W"",
    journal = ""Journal of Magnetism and Magnetic Materials"",
    volume = ""62"",
    year = ""1986"",
    pages = ""57--67""
}
"
70,0.8010420336658961,Ba2 Fe24 O38,P6_3/mmc,,,,,,8.603135456156758e-05,,,,,,,,,,,,,,,,,,0.015171026349600117,,,,,,,,,,,,,,,,,,,,,,,0.07115793503904257,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.892,5.743613454370957,,,,,,,23.183,23.140640279562252,,,1008841,"@article{cif-reference-0,
    author = ""Obradors, X and Collomb, A and Pernet, M and Samaras, D and Joubert, J C"",
    title = "" X-ray analysis of the structural and dynamic properties of Ba Fe12 O19 hexagonal ferrite at room temperature"",
    journal = ""Journal of Solid State Chemistry"",
    volume = ""56"",
    year = ""1985"",
    pages = ""171--181""
}
"
462,0.8012178131419915,Ba8 Ir6 O20,P2_1/c,,,,,,0.0016690238488162572,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.00735486274476558,,,,,,,,,,,,,0.009154219121677463,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.788,5.631635763769176,,,13.222,13.379599885426053,112.98,113.16524975987319,7.242,6.887978643067208,,,2002495,"@article{cif-reference-0,
    author = ""Wilkens, J and Mueller-Buschbaum, Hk"",
    title = ""Zur Kenntnis von Ba4 Ir3 O10"",
    journal = "" Zeitschrift fuer Anorganische und Allgemeine Chemie"",
    volume = ""592"",
    year = ""1991"",
    pages = ""79--83""
}
"
69,0.8044210721330675,Ba1.296 Ga21.596 O33.68,P6_3/mmc,,,,,,0.004287937704969914,,,,,,,,,,,,,,,,,,,0.007137014749364659,,,,,,,,,,,,,,,,,,,,,,0.12206569072966474,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.859,5.720016775799359,,,,,,,23.19199,23.46857424026119,,,1008703,"@article{cif-reference-0,
    author = ""Samaras, D. and Kotrotsios, G. and Collomb, A. and Guitel, J. C. and Stergiou, A. C."",
    title = ""  Crystal structure of a barium hexagallate: Barium \b-gallate"",
    journal = ""Solid State Ionics"",
    volume = ""21"",
    year = ""1986"",
    pages = ""143--149""
}
"
995,0.8050696771449657,Ba2 Fe24 O38,P6_3/mmc,,,,,,0.00011921086890030187,,,,,,,,,,,,,,,,,,0.012594632786707466,,,,,,,,,,,,,,,,,,,,,,,0.07662624445678806,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.893,5.739023853208086,,,,,,,23.194,23.14404991163694,,,9008137,"@article{cif-reference-0,
    author = ""Townes, W. D. and Fang, J. H. and Perrotta, A. J."",
    title = ""The crystal structure and refinement of ferrimagnetic barium ferrite,  BaFe12O19"",
    journal = ""Zeitschrift fur Kristallographie"",
    volume = ""125"",
    year = ""1967"",
    pages = ""437--449""
}
"
778,0.8066198787582717,Au3.634 Ba2 Sn4.366,P4/nmm,,,,0.02243456571519847,,1.24261792403198e-06,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.1270722122241588,,,,,,,,,,,,,,,,4.7974,4.659635197526563,,,,,,,11.2763,11.10829409383262,,,4338535,"@article{cif-reference-0,
    author = ""Lin, Qisheng and Miller, Gordon J. and Corbett, John D."",
    title = ""  Ordered BaAl4-Type Variants in the BaAuxSn4-x System: A Unified View on  Their Phase Stabilities versus Valence Electron Counts."",
    journal = ""Inorganic chemistry"",
    volume = ""53"",
    year = ""2014"",
    pages = ""5875--5877""
}
"
780,0.8070263555412783,Au4.328 Ba2 Sn3.672,P4/nmm,,,,0.025464115735951143,,0.01545266097395515,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.27367107094323784,,,,,,,,,,,,,,,,4.7683,4.629604488028648,,,,,,,11.154,11.28783468526047,,,4338537,"@article{cif-reference-0,
    author = ""Lin, Qisheng and Miller, Gordon J. and Corbett, John D."",
    title = ""  Ordered BaAl4-Type Variants in the BaAuxSn4-x System: A Unified View on  Their Phase Stabilities versus Valence Electron Counts."",
    journal = ""Inorganic chemistry"",
    volume = ""53"",
    year = ""2014"",
    pages = ""5875--5877""
}
"
779,0.811518890873096,Au4 Ba2 Sn4,P4/nmm,,,,0.022997997468820655,,0.017457213916702307,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.18038709925747026,,,,,,,,,,,,,,,,4.7935,4.626015047175689,,,,,,,11.213,11.255405993394026,,,4338536,"@article{cif-reference-0,
    author = ""Lin, Qisheng and Miller, Gordon J. and Corbett, John D."",
    title = ""  Ordered BaAl4-Type Variants in the BaAuxSn4-x System: A Unified View on  Their Phase Stabilities versus Valence Electron Counts."",
    journal = ""Inorganic chemistry"",
    volume = ""53"",
    year = ""2014"",
    pages = ""5875--5877""
}
"
908,0.8126298327607115,Ba2 Sn4 Zn4,P4/nmm,,,,,,0.029492550901766525,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.016801772030221224,,,,,,,,,,,,,,0.14010206412892795,,4.69,4.623810926557026,,,,,,,11.33,11.313631780512498,,,7222661,"@article{cif-reference-0,
    author = ""Eisenmann, B. and May, N. and Mueller, W. and Schaefer, H."",
    title = ""  Eine neue strukturelle Variante des Ba Al4-Typs: Der Ca Be2 Ge2-Typ"",
    journal = "" Zeitschrift fuer Naturforschung, Teil B. Anorganische Chemie, Organische  Chemie (2,1947-32,1977)"",
    volume = ""27"",
    year = ""1972"",
    pages = ""1155--1157""
}
"
888,0.8145881060891715,Ba4 Mn4 Sb8,I4/mmm,,,,,,9.62987955535383e-05,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.006802448030056274,,,,,,,,,,,,,,,,,,,0.019726947828433487,,,,,,,,,,,,,,,,,,,,,4.53,4.613106370701356,,,,,,,24.34,23.198704656598736,,,7221197,"@article{cif-reference-0,
    author = ""Cordier, G. and Schaefer, H."",
    title = ""  Darstellung und Kristallstruktur von Ba Mn Sb2, Sr Mn Bi2 und Ba Mn Bi2"",
    journal = "" Zeitschrift fuer Naturforschung, Teil B. Anorganische Chemie, Organische  Chemie (2,1947-32,1977)"",
    volume = ""32"",
    year = ""1977"",
    pages = ""383--386""
}
"
761,0.8159365677560246,Ba6 Ge32 Rh8,I4/mmm,,,,,,0.012469918076406822,,,,,,,,,,,,,,,,,,,,,0.026021637035938263,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.17103142251066322,,,,,,,,,,,,,,,,,,,,,,,,6.564,6.5624581382957565,,,,,,,22.037,22.558010210497983,,,4333601,"@article{cif-reference-0,
    author = ""M. Falmbigl and F. Kneidinger and M. Chen and A. Grytsiv and H. Michor and E. Royanian and E. Bauer and H. Effenberger and R. Podloucky and P. Rogl"",
    title = ""  Cage-Forming Compounds in the Ba-Rh-Ge System: From Thermoelectrics to  Superconductivity"",
    journal = ""Inorganic Chemistry"",
    volume = ""52"",
    year = ""2013"",
    pages = ""931--943""
}
"
891,0.8161918308681118,Ba8 Cu4 F24,Cmce,,,,,,0.008343226588517974,,,,,,,,,,,,1.307706495423411e-05,,,,,0.06478221785297926,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.915,5.622164316707486,,,15.792,16.353395517580605,,,5.814,5.723827153831741,,,7221242,"@article{cif-reference-0,
    author = ""Reinen, D. and Weitzel, H."",
    title = ""  Eine Verfeinerung der Ba2 Cu F6 - Struktur. Neutronenbeugungsuntersuchung  am Kristallpulver"",
    journal = "" Zeitschrift fuer Naturforschung, Teil B. Anorganische Chemie, Organische  Chemie (2,1947-32,1977)"",
    volume = ""32"",
    year = ""1977"",
    pages = ""476--478""
}
"
800,0.817584625357971,Ba9 O27 Re5.883,R-3m,,,,,,0.011845257790459505,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.5921000578949085,,,,,,,,0.0015919570775851345,,,,,,,,,,,,,,,,,,,,,,,,,5.7699,5.67762209840007,,,,,,,20.799,21.042689510692522,,,4343749,"@article{cif-reference-0,
    author = ""Calvo, C. and Ng, H.N. and Chamberland, B.L."",
    title = ""  Preparation and structure of a ternary oxide of barium and rhenium, Ba3  Re2-x O9"",
    journal = ""Inorganic Chemistry"",
    volume = ""17"",
    year = ""1978"",
    pages = ""699--701""
}
"
656,0.8176859088695886,Ba8 Fe16 O32,Cmc2_1,,,,,,0.006358457296021018,,,,,,,,,,,,,,,,,,-4.165757538256956e-05,,,,,,,,,,,,,,,,,,,,,,,0.11253539870897578,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,8.43848,7.7989511101515845,,,18.99784,19.597385455670288,,,5.38025,5.690546160767742,,,4107896,"@article{cif-reference-0,
    author = ""Christophe Tenailleau and Mathieu Allix and John B. Claridge and Maryvonne Hervieu and Michael F. Thomas and James P. Hirst and Matthew J. Rosseinsky"",
    title = ""  Modular Construction of Oxide Structures-Compositional Control of  Transition Metal Coordination Environments"",
    journal = ""Journal of the American Chemical Society"",
    volume = ""130"",
    year = ""2008"",
    pages = ""7570--7583""
}
"
905,0.8189690733210316,Ba2 Mg4 Si4,I4/mmm,,,,,,0.029933256956591988,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.003123926630910735,,,,,,,,,,,,,,,,,,,,,,,0.21459499026990753,,,,,,,,,,,,,,,,,,4.65,4.636774440080099,,,,,,,11.09,11.319749181659372,,,7222654,"@article{cif-reference-0,
    author = ""Eisenmann, B. and Winter, J. and Mueller, W. and May, N. and Schaefer, H. and Weiss, A. and Ziegleder, G."",
    title = ""  Neue Vertreter des Th Cr2 Si2 -Typs und dessen Verwandtschaft zum  Anti-PbFCl-Gitter"",
    journal = "" Zeitschrift fuer Naturforschung, Teil B. Anorganische Chemie, Organische  Chemie (2,1947-32,1977)"",
    volume = ""25"",
    year = ""1970"",
    pages = ""1350--1352""
}
"
64,0.8196567875450885,Ba2 S6 V2,P6_3/mmc,,,,,,0.017138796383144774,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3.965573598735209e-05,,,,,,,,,,,,,,,,0.016433484224778243,,,,,,6.7192,6.503536274008502,,,,,,,5.6188,5.7326287133088325,,,1008377,"@article{cif-reference-0,
    author = ""Ghedira, M and Anne, M and Chenavas, J and Marezio, M and Sayetat, F"",
    title = "" Powder neutron diffraction studies of the low-temperature phase transitions in stoichiometric Ba V S\textasciitilde 3\textasciitilde"",
    journal = ""Journal of Physics C"",
    volume = ""19"",
    year = ""1986"",
    pages = ""6489--6503""
}
"
777,0.8200380352338089,Au3.548 Ba2 Sn4.452,P4/nmm,,,,0.019799188601449146,,0.02482308572416091,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.19126800743919012,,,,,,,,,,,,,,,,4.7995,4.6231945862889585,,,,,,,11.2738,11.247962857962056,,,4338534,"@article{cif-reference-0,
    author = ""Lin, Qisheng and Miller, Gordon J. and Corbett, John D."",
    title = ""  Ordered BaAl4-Type Variants in the BaAuxSn4-x System: A Unified View on  Their Phase Stabilities versus Valence Electron Counts."",
    journal = ""Inorganic chemistry"",
    volume = ""53"",
    year = ""2014"",
    pages = ""5875--5877""
}
"
811,0.820245069287699,Ba4 Ge8 Ni8,Pnma,,,,,,0.010917025842999561,,,,,,,,,,,,,,,,,,,,,0.08695359039634686,,,,,,,,,,,,,,,,,,,0.003811699938941378,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.295,4.395607843329971,,,8.3901,8.118899468960809,,,11.3249,11.489038201848622,,,4345405,"@article{cif-reference-0,
    author = {Hlukhyy, Viktor and Trots, Dmytro and F\""assler, Thomas F},
    title = ""  First-Order Phase Transition in BaNi2Ge2 and the Influence of the Valence  Electron Count on Distortion of the ThCr2Si2 Structure Type."",
    journal = ""Inorganic chemistry"",
    volume = ""56"",
    year = ""2017"",
    pages = ""1173--1185""
}
"
108,0.8208294370693403,Au8 Ba4 O16,I4_1/a,,,,0.005005612012351964,,0.06883670378294308,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1.2446657503873655,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,6.4297,6.565884269537714,,,,,,,10.251,9.801284461548336,,,1510361,"@article{cif-reference-0,
    author = ""Kraemer, G. and Jansen, M."",
    title = ""  M Au2 O4 (M=Sr, Ba), die ersten Oxoaurate(III) mit dreidimensional  vernetzter anionischer Teilstruktur"",
    journal = ""Journal of Solid State Chemistry"",
    volume = ""118"",
    year = ""1995"",
    pages = ""247--253""
}
"
88,0.8210408587172426,Ag0.8 Ba2 Ga7.2,I4/mmm,0.002088702859023914,,,,,0.01661234159413935,,,,,,,,,,,,,,,,,,,0.03289866081312463,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.617,4.647543649829267,,,,,,,10.755,11.284672277893415,,,1509040,"@article{cif-reference-0,
    author = ""Doersam, G. and Roehr, C. and Cordier, G."",
    title = ""  Neue ternaere Vertreter des Th Cr2 Si2- und des Ca Zn2 Al2-Strukturtyps  in den Systemen A-T-X und RE-T-X (A= Ca, Sr, Ba; RE=La, Ce, Pr; T=Ci, Ag,  Au und X=Al, Ga)."",
    journal = ""Journal of the Less-Common Metals"",
    volume = ""166"",
    year = ""1990"",
    pages = ""115--124""
}
"
902,0.8212247209777995,Ba4 Ge2 Se8,P2_1/m,,,,,,1.770014393958969e-05,,,,,,,,,,,,,,,,,,,,,0.43188074421039524,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.013273362003179336,,,,,,,,,,,,,,,,,,,6.9958,6.665749163427772,,,7.0938,7.452299053997603,109.135,106.93434460079175,9.1738,9.466911370990884,,,7222505,"@article{cif-reference-0,
    author = ""Assoud, A. and Soheilnia, N. and Kleinke, H."",
    title = ""  From yellow to black: new semiconducting Ba chalcogeno-germanates"",
    journal = "" Zeitschrift fuer Naturforschung, Teil B. Anorganische Chemie, Organische  Chemie (42,1987-)"",
    volume = ""59"",
    year = ""2004"",
    pages = ""975--979""
}
"
236,0.8219269803566704,Ba9 O24 P6,R-3m,,,,,,0.011697536378295579,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.009908416510996696,2.7510513383876442e-05,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.6019,5.687326347991799,,,,,,,20.9878,21.11910651390489,,,1529460,"@article{cif-reference-0,
    author = ""Haipeng Ji and Zhaohui Huang and Zhiguo Xia and Maxim S. Molokeev and Victor V. Atuchin and Minghao Fang and Yangai Liu"",
    title = ""  Discovery of New Solid Solution Phosphors via Cation  Substitution-Dependent Phase Transition in M3(PO4)2:Eu2+ (M = Ca/Sr/Ba)  Quasi-Binary Sets"",
    journal = ""The Journal of Physical Chemistry C"",
    volume = ""119"",
    year = ""2015"",
    pages = ""2038--2045""
}
"
305,0.8220982578896634,Ba2 Nb4 O12,P2_1/c,,,,,,0.0011996930987352205,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.00011737848298069427,,,0.04995959740103184,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3.952,3.9745380719044427,,,6.049,5.909089783907899,90.35,89.29743952516131,10.434,9.675065112799397,,,1534920,"@article{cif-reference-0,
    author = ""Sirotinkin, S.P. and Sirotinkin, V.P. and Trunov, V.K."",
    title = ""  Structure of low temperature modification of Ba Nb2 O6"",
    journal = ""Zhurnal Neorganicheskoi Khimii"",
    volume = ""35"",
    year = ""1990"",
    pages = ""1609--1611""
}
"
422,0.8261022978864313,Ba9 O24 P6,R-3m,,,,,,0.008890827865957542,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.013833335909965822,1.1119548174168072e-05,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.6038,5.673632064435847,,,,,,,21.0,21.26829559130104,,,1544726,"@article{cif-reference-0,
    author = ""Sugiyama, K. and Tokonami, M."",
    title = ""  The crystal structure refinements of the strontium and barium  orthophosphates"",
    journal = ""Mineralogical Journal"",
    volume = ""15"",
    year = ""1990"",
    pages = ""141--146""
}
"
261,0.826458352556795,Ba24 Ga12 O42,P2_1/c,,,,,,0.010877309079012352,,,,,,,,,,,,,,,,,,,0.0030721624308939132,,,,,,,,,,,,,,,,,,,,,,0.025699831136930213,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,7.2828,7.322705117139083,,,10.6719,9.661613756918168,98.962,91.94881868237849,17.7447,16.90854357484609,,,1531565,"@article{cif-reference-0,
    author = ""Kahlenberg, V."",
    title = ""  Crystal structure determination of tetrabarium-digalliumoxide, Ba4 Ga2 O7"",
    journal = ""Zeitschrift fuer Anorganische und Allgemeine Chemie"",
    volume = ""627"",
    year = ""2001"",
    pages = ""2386--2390""
}
"
1045,0.8304372090817647,As6 Ba9 O24,R-3m,,,0.0002080469232849828,,,0.011616148005867874,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.008259692626651029,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.7672,5.660735657969295,,,,,,,21.163,21.784864159902845,,,9016707,"@article{cif-reference-0,
    author = ""Park, C. H. and Bluhm, K."",
    title = ""  Zur Synthese und Kristallstruktur von Bariumboroarsenat Ba(BAsO5) mit  einem Beitrag uber Bariumorthoarsenat Ba3(AsO4)2"",
    journal = ""Zeitschrift fur Naturforschung B"",
    volume = ""51"",
    year = ""1996"",
    pages = ""722--726""
}
"
996,0.8320394083585493,Ba3 O8 V2,R-3m,,,,,,0.014754888808911857,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.011628532495898382,,,,,,,,,,,,,,,,,,,,,,,,,,,1.811456495039748e-05,,,,,,5.76235288,5.636926672284593,,,,,,,21.28739037,21.834640295338893,,,9008192,"@article{cif-reference-0,
    author = ""Susse, P. and Buerger, M. J."",
    title = ""  The struture of of Ba3(VO4)2"",
    journal = ""Zeitschrift fur Kristallographie"",
    volume = ""131"",
    year = ""1970"",
    pages = ""161--174""
}
"
588,0.832226794242511,Ba2 Ga6.22 Sn1.78,I4/mmm,,,,,,0.018808155773573646,,,,,,,,,,,,,,,,,,,0.022126655848290808,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.16709942735908673,,,,,,,,,,,,,,,,4.7455,4.646051347997465,,,,,,,10.554,11.2698310160096,,,2212399,"@article{cif-reference-0,
    author = ""Tobash, Paul H. and Yamasaki, Yuki and Bobev, Svilen"",
    title = ""  Gallium--tin mixing in BaGa\textasciitilde 4{-\textasciitilde <i>x</i>}Sn\textasciitilde <i>x\textasciitilde </i> [<i>x</i> =  0.89(2)] with the BaAl\textasciitilde 4\textasciitilde\ structure type"",
    journal = ""Acta Crystallographica Section E"",
    volume = ""63"",
    year = ""2007"",
    pages = ""i35--i37""
}
"
566,0.8324296327390056,Ba3.818 F16.1312 Zr2,P4/nmm,,,,,,0.014809204780737818,,,,,,,,,,,,,,,,,0.32534395338031996,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2.0692331867049386e-05,5.637,5.635858965098151,,,,,,,10.423,10.5017780508145,,,2106544,"@article{cif-reference-0,
    author = ""Laval, J.P. and Frit, B."",
    title = ""  Etude Structurale d'une Phase Non Stoechiometrique Partiellement  Desordonnee: Ba(4-Z) Zr(2+Z/2) F16 (0<Z<0.232)"",
    journal = ""Acta Crystallographica B (24,1968-38,1982)"",
    volume = ""36"",
    year = ""1980"",
    pages = ""2533--2539""
}
"
643,0.8329203117852512,Ba2 N16 Si12,Imm2,,,,,,0.0329113028801311,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.03659960689245738,,,,,,,,,,,,,,,,,,,,0.000954705251843925,,,,,,,,,,,,,,,,,,4.8735427,4.650441679575117,,,7.99901242,7.806494851287432,,,9.42433042,9.607792206926527,,,4002799,"@article{cif-reference-0,
    author = ""Wang, Zhenbin and Chu, Iek-Heng and Zhou, Fei and Ong, Shyue Ping"",
    title = ""  Electronic Structure Descriptor for the Discovery of Narrow-Band  Red-Emitting Phosphors"",
    journal = ""Chemistry of Materials"",
    volume = ""28"",
    year = ""2016"",
    pages = ""4024--""
}
"
441,0.8337489632518416,Ba9 Cr6 O24,R-3m,,,,,,0.012937814534069645,,,,,,,,,,4.154155348607944e-07,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.005941215353098508,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.757,5.66311909788148,,,,,,,21.38799,21.759005399757946,,,2002216,"@article{cif-reference-0,
    author = ""Mattausch, H and Mueller-Buschbaum, Hk"",
    title = ""Zur Kristallstruktur von Ba3 (Cr O4)2"",
    journal = "" Zeitschrift fuer Naturforschung, Teil B. Anorganische Chemie, Organische Chemie (2,1947-32,1977)"",
    volume = ""27"",
    year = ""1972"",
    pages = ""739--744""
}
"
955,0.8358194051467901,Ba3 O8 P2,R-3m,,,,,,0.014673703174135844,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.026751777016613923,1.989523166478461e-05,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.58865995,5.6713627718225785,,,,,,,20.96082975,21.280061606776833,,,8103717,"@article{cif-reference-0,
    author = ""Redden, M.J. and Buerger, M.J."",
    title = ""  Note on the symmetry and cell of calcium orthovanadate"",
    journal = "" Zeitschrift fuer Kristallographie, Kristallgeometrie, Kristallphysik,  Kristallchemie (-144,1977)"",
    volume = ""129"",
    year = ""1969"",
    pages = ""459--460""
}
"
589,0.8368393413203588,Ba9 Cr6 O24,R-3m,,,,,,0.01389168536162209,,,,,,,,,,0.00028330859575093764,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.009292510063869521,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.745,5.658082795607468,,,,,,,21.3883,21.782951719004927,,,2216715,"@article{cif-reference-0,
    author = ""Aczel, Adam A. and Dabkowska, Hanna A. and Britten, James F. and Harrington, Laura E. and Luke, Graeme M."",
    title = ""  Barium chromium oxide, Ba\textasciitilde 3\textasciitilde Cr\textasciitilde 2\textasciitilde O\textasciitilde 8\textasciitilde , as grown by the traveling  solvent floating-zone technique"",
    journal = ""Acta Crystallographica Section E"",
    volume = ""63"",
    year = ""2007"",
    pages = ""i196--i196""
}
"
481,0.8381093655524995,Ba9 Mn6 O24,R-3m,,,,,,0.012292790354321834,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0020997257276870783,,,,,,,0.011597832220366505,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.710728,5.6706927950416635,,,,,,,21.44383,21.466772495194395,,,2008132,"@article{cif-reference-0,
    author = ""Weller, Mark T. and Skinner, Stephen J."",
    title = ""  Ba\textasciitilde 3\textasciitilde Mn\textasciitilde 2\textasciitilde O\textasciitilde 8\textasciitilde\ determined from neutron powder diffraction"",
    journal = ""Acta Crystallographica Section C"",
    volume = ""55"",
    year = ""1999"",
    pages = ""154--156""
}
"
694,0.8381859740054131,Ba9 O24 V6,R-3m,,,,,,0.012985714726864819,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0077479004513932625,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0022960024525479255,,,,,,5.79067,5.667799574615409,,,,,,,21.321,21.623181254948413,,,4305862,"@article{cif-reference-0,
    author = ""Xiaojun Kuang and John B. Claridge and Tim Price and David M. Iddles and Matthew J. Rosseinsky"",
    title = "" Isolation of Two-Dimensional 2:1 Cation-Ordered Perovskite Units by Anion Vacancy Ordering in Ba6Na2Nb2P2O17"",
    journal = ""Inorganic Chemistry"",
    volume = ""47"",
    year = ""2008"",
    pages = ""8444--8450""
}
"
378,0.8404715780574125,Ba2 Cu6 O8,Cmmm,,,,,,4.76241849395475e-06,,,,,,,,,,,,6.202909048852707e-06,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.7221864026889402,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.5,5.738345879068575,,,10.98,11.448752477505078,,,3.92,3.958008225727183,,,1539727,"@article{cif-reference-0,
    author = ""Bertinotti, A. and Hammann, J. and Luzet, D. and Vincent, E."",
    title = ""  Structure of a new type of satellite phase in Y Ba2 Cu3 O7-delta"",
    journal = ""Physica C (Amsterdam)"",
    volume = ""160"",
    year = ""1989"",
    pages = ""227--234""
}
"
265,0.840824316944769,Ba10.8 Nb24 O70.7976,P6/mmm,,,,,,0.00016009781010882336,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.03547191618661581,,,0.000689017221440879,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,21.044,19.466653472300475,,,,,,,3.9787,4.055302791854679,,,1532160,"@article{cif-reference-0,
    author = ""Vanderah, T.A. and Collins, T.R. and Wong-Ng, W. and Roth, R.S. and Farber, L."",
    title = ""  Phase equilibria and crystal chemistry in the (Ba O) - (Al2 O3) - (Nb2  O5) and (Ba O) - (Nb2 O5) systems"",
    journal = ""Journal of Alloys Compd."",
    volume = ""346"",
    year = ""2002"",
    pages = ""116--128""
}
"
268,0.8411548546848309,Ba2 Ge7.292 Mg12,P6_3/m,,,,,,3.7800542470983475e-05,,,,,,,,,,,,,,,,,,,,,0.026886048115661094,,,,,,,,,,,,0.10750007501457587,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,11.217,11.151889883213814,,,,,,,4.402,4.519306645084996,,,1532448,"@article{cif-reference-0,
    author = ""Zuercher, F. and Nesper, R."",
    title = ""  Cationic channels with partial anion occupation in the Zintl phases Ba2  Mg12 Ge7.33 and Ba6 Mg17.4 Li2.6 Ge12 O0.64"",
    journal = ""Zeitschrift fuer Anorganische und Allgemeine Chemie"",
    volume = ""628"",
    year = ""2002"",
    pages = ""1581--1589""
}
"
134,0.8412504618437262,Ba2 Co2 O6,P-6m2,,,,,,0.00029424299530315116,,,,,,,,,0.018316247989260084,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1.4048108905908077,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.645,5.657676185532065,,,,,,,4.752,4.592861974014084,,,1520993,"@article{cif-reference-0,
    author = ""Felser, C. and Yamaura, K. and Cava, R.J."",
    title = ""  The electronic structure of hexagonal Ba Co O3"",
    journal = ""Journal of Solid State Chemistry"",
    volume = ""146"",
    year = ""1999"",
    pages = ""411--417""
}
"
864,0.8434715880171235,Ba8 Ge8 S24,P2_1/c,,,,,,0.014145457829265311,,,,,,,,,,,,,,,,,,,,,0.033489300663397475,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,6.5993831558376265e-06,,,,,,,,,,,,,,,,,,,,,,13.42,13.245898347947449,,,5.7611,5.740196227103088,115.72,113.322715022867,15.372,15.166595828157039,,,7036958,"@article{cif-reference-0,
    author = ""Wu, Kui and Su, Xin and Yang, Zhihua and Pan, Shilie"",
    title = ""  An investigation of new infrared nonlinear optical material: BaCdSnSe4,  and three new related centrosymmetric compounds: Ba2SnSe4, Mg2GeSe4, and  Ba2Ge2S6."",
    journal = ""Dalton transactions (Cambridge, England : 2003)"",
    volume = ""44"",
    year = ""2015"",
    pages = ""19856--19864""
}
"
89,0.8456993374170431,Ag0.64 Al7.36 Ba2,I4/mmm,0.8211347242210906,0.011067184036993978,,,,0.03427700463158047,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.528,4.643530521224686,,,,,,,11.453,11.278777706721831,,,1509093,"@article{cif-reference-0,
    author = ""Roehr, C. and Doersam, G. and Cordier, G."",
    title = ""  Neue ternaere Vertreter des Th Cr2 Si2- und des Ca Zn2 Al2-Strukturtyps  in den Systemen A-T-X und RE-T-X (A= Ca, Sr, Ca; RE= La, Ce, Pr; T= Cu,  Ag, Au und X= Al,Ga)."",
    journal = ""Journal of the Less-Common Metals"",
    volume = ""166"",
    year = ""1990"",
    pages = ""115--124""
}
"
849,0.847782320197668,Al8 Ba2 Se14,Pc,,0.052531858505271596,,,,0.00893771727679132,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.00012295554540767682,,,,,,,,,,,,,,,,,,,7.5563,7.585521154824046,,,6.4524,6.905780791436422,121.23032391,121.17824749888152,14.57404996,14.964744536878069,,,7015593,"@article{cif-reference-0,
    author = ""Mei, Dajiang and Yin, Wenlong and Bai, Lei and Lin, Zheshuai and Yao, Jiyong and Fu, Peizhen and Wu, Yicheng"",
    title = ""  BaAl4Se7: a new infrared nonlinear optical material with a large band  gap."",
    journal = ""Dalton transactions (Cambridge, England : 2003)"",
    volume = ""40"",
    year = ""2011"",
    pages = ""3610--3615""
}
"
945,0.849248018816512,Ba2 Ge6 Pt2,I4mm,,,,,,8.276129215731737e-05,,,,,,,,,,,,,,,,,,,,,0.004718124375306381,,,,,,,,,,,,,,,,,,,,,,,,,0.04736629232776908,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.5636,4.670679177181845,,,,,,,10.2341,9.902202173783987,,,8102935,"@article{cif-reference-0,
    author = ""Demchyna, R. and Prots, Yu. and Schnelle, W. and Burkhardt, U. and Schwarz, U."",
    title = "" Crystal structures of (barium, europium) platinum trigermanium, Ba\textasciitilde 1- x\textasciitilde EuxPtGe3 (x = 0, 0.27, 1)"",
    journal = {Zeitschrift f\""ur Kristallographie - New Crystal Structures},
    volume = ""221"",
    year = ""2006"",
    pages = ""109--111""
}
"
895,0.8492783430808108,Ba2 S6 Ti2,P6_3/mmc,,,,,,0.010934563815622002,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0033088188401934507,,,,,,,,,,,,0.050574036515470336,,,,,,,,,,6.756,6.591798492193967,,,,,,,5.798,5.762999354661402,,,7221351,"@article{cif-reference-0,
    author = ""Huster, J."",
    title = ""  Die Kristallstruktur von Ba Ti S3"",
    journal = "" Zeitschrift fuer Naturforschung, Teil B. Anorganische Chemie, Organische  Chemie (33,1978-41,1986)"",
    volume = ""35"",
    year = ""1980"",
    pages = ""775--775""
}
"
703,0.8497572417418259,Au8 Ba4 In8,Pnma,,,,0.01758191172540945,,2.2064343436657822e-06,,,,,,,,,,,,,,,,,,,,,,,,,,,0.06399785422945059,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.712,4.660033904399999,,,8.755,8.796184027424715,,,12.368,12.256371538731084,,,4308151,"@article{cif-reference-0,
    author = ""Jing-Cao Dai and John D. Corbett"",
    title = "" Transformation of AeIn4 Indides (Ae = Ba, Sr) into an AeAu2In2 Structure Type Through Gold Substitution"",
    journal = ""Inorganic Chemistry"",
    volume = ""46"",
    year = ""2007"",
    pages = ""4592--4598""
}
"
55,0.8497961762620901,Ba2 S6 V2,P6_3/mmc,,,,,,0.01074635624295329,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0032914695419871375,,,,,,,,,,,,,,,,0.05165354335730955,,,,,,6.7283,6.591840829962883,,,,,,,5.6263,5.762727507373242,,,1008062,"@article{cif-reference-0,
    author = ""Ghedira, M and Chenavas, J and Sayetat, F and Marezio, M and Massenet, O and Mercier, J"",
    title = "" Structural aspects of the hexagonal to orthorhombic transition in stoichiometric Ba V S\textasciitilde 3\textasciitilde"",
    journal = ""Acta Crystallographica B (24,1968-38,1982)"",
    volume = ""37"",
    year = ""1981"",
    pages = ""1491--1496""
}
"
302,0.8498281524291043,Ba12 N12 Ni12,Pnma,,,,,,0.0023681745069262647,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1.4813831419866116e-05,,,,0.001380980821994823,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.432,5.674967442111754,,,9.639,10.207660622703509,,,13.674,13.884249931553605,,,1534796,"@article{cif-reference-0,
    author = ""Gudat, A. and Haag, S. and Kniep, R. and Rabenau, A."",
    title = ""  On the crystal structure of Ba Ni N, a low valency nitridoniccolate(I)"",
    journal = ""Journal of the Less-Common Metals"",
    volume = ""159"",
    year = ""1990"",
    pages = ""29--31""
}
"
62,0.8498794156146895,Ba4 S12 V4,Cmc2_1,,,,,,0.009879176782461621,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0027236403871307813,,,,,,,,,,,,,,,,0.009059880804078345,,,,,,6.7572,6.588539799859652,,,11.4866,11.42197970534918,,,5.5994,5.765926355988942,,,1008375,"@article{cif-reference-0,
    author = ""Ghedira, M and Anne, M and Chenavas, J and Marezio, M and Sayetat, F"",
    title = "" Powder neutron diffraction studies of the low-temperature phase transitions in stoichiometric Ba V S\textasciitilde 3\textasciitilde"",
    journal = ""Journal of Physics C"",
    volume = ""19"",
    year = ""1986"",
    pages = ""6489--6503""
}
"
61,0.8500127390108583,Ba4 S12 V4,Cmcm,,,,,,0.010342916355678796,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.002944122373490573,,,,,,,,,,,,,,,,0.05175960881071831,,,,,,6.7572,6.593856629851855,,,11.4866,11.413183802676079,,,5.5994,5.762621034128115,,,1008374,"@article{cif-reference-0,
    author = ""Ghedira, M and Anne, M and Chenavas, J and Marezio, M and Sayetat, F"",
    title = "" Powder neutron diffraction studies of the low-temperature phase transitions in stoichiometric Ba V S\textasciitilde 3\textasciitilde"",
    journal = ""Journal of Physics C"",
    volume = ""19"",
    year = ""1986"",
    pages = ""6489--6503""
}
"
603,0.8506865990053258,Ba2 S6 Ti2,P6_3/mmc,,,,,,0.01116643095250084,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0032481586588294542,,,,,,,,,,,,0.0525702466458308,,,,,,,,,,6.758,6.591302450372966,,,,,,,5.778,5.763751844323174,,,2310546,"@article{cif-reference-0,
    author = ""Clearfield, A."",
    title = ""  The synthesis and crystal structures of some alkaline earth titanium and  zirkonium sulfides"",
    journal = ""Acta Crystallographica (1,1948-23,1967)"",
    volume = ""16"",
    year = ""1963"",
    pages = ""135--142""
}
"
52,0.8510068708598177,Ba16 Cu13 N15,P2_1/c,,,,,,0.0015735455695254444,,,,,,,,,,,,0.004992732891730761,,,,,,,,,,,,,,,,,,,,,,,,0.24980506396703517,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,9.5611,9.810185853244286,,,7.2731,6.866637664298963,93.115,90.48442399430981,13.5225,13.35086648305076,,,1005051,"@article{cif-reference-0,
    author = ""Niewa, R and DiSalvo, F J"",
    title = "" Breaking up chains: the nitridocuprates(I) Ba (Cu N), Ba16 ((Cu N)8)(Cu2 N3) (Cu3 N4) and Ca4 Ba (Cu N2)2"",
    journal = ""Journal of Alloys Compd."",
    volume = ""279"",
    year = ""1998"",
    pages = ""153--160""
}
"
63,0.8524710782821203,Ba4 S12 V4,C222_1,,,,,,0.010141211386477635,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0025782927928860184,,,,,,,,,,,,,,,,0.04946115125424388,,,,,,6.7572,6.59207840810374,,,11.4866,11.41583050044673,,,5.5994,5.765267116717173,,,1008376,"@article{cif-reference-0,
    author = ""Ghedira, M and Anne, M and Chenavas, J and Marezio, M and Sayetat, F"",
    title = "" Powder neutron diffraction studies of the low-temperature phase transitions in stoichiometric Ba V S\textasciitilde 3\textasciitilde"",
    journal = ""Journal of Physics C"",
    volume = ""19"",
    year = ""1986"",
    pages = ""6489--6503""
}
"
339,0.8527095912690872,Ba6 F34 Mg11,P-1,,,,,,0.00011049100032198538,,,,,,,,,,,,,,,,,0.06495182626461238,,,,,,,,,,,,,,,,0.03409379626038624,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,7.5084,7.639134946910558,81.536,76.35745230239422,9.9192,10.039882196565518,72.402,69.7643512459605,10.0354,9.830499322556447,71.798,70.25456108497042,1536496,"@article{cif-reference-0,
    author = ""Kerbe, W. and Kubel, F. and Weil, M. and Hagemann, H."",
    title = ""  Syntheses and crystal structures of Ba6 Mg11 F34 and the solid solutions  Ba6 Mg11-x M(II)x F34 (M(II) = Mn, Fe) and luminescence of Ba6 Mg11  F34:Eu(2+)"",
    journal = ""Materials Research Bulletin"",
    volume = ""39"",
    year = ""2004"",
    pages = ""343--355""
}
"
617,0.8534734862275541,Ba8 In20 P20,Pnma,,,,,,0.0027384673981172415,,,,,,,,,,,,,,,,,,,,,,,,,,,4.288516832349472e-05,,,,,,,,,,,,,,,0.2968661134514407,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.1599,3.95803053836758,,,17.257,17.329823726321514,,,17.49,16.52280247087738,,,4001252,"@article{cif-reference-0,
    author = ""Mathieu, Josiah and Achey, Randall and Park, Ju-Hyun and Purcell, Kenneth M. and Tozer, Stanley W. and Latturner, Susan E."",
    title = ""  Flux Growth and Electronic Properties of Ba2In5Pn5(Pn = P, As): Zintl  Phases Exhibiting Metallic Behavior"",
    journal = ""Chemistry of Materials"",
    volume = ""20"",
    year = ""2008"",
    pages = ""5675--""
}
"
627,0.8552395942840345,Ba6 Mn6 O18,P6_3cm,,,,,,0.004966316137667704,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.028905637956827906,,,,,,,0.09871944581600892,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,9.8467,9.804006160855527,,,,,,,4.8075,4.385137485837311,,,4002229,"@article{cif-reference-0,
    author = ""Cussen, E.J. and Battle, P.D."",
    title = ""  Crystal and magnetic structures of 2H Ba Mn O3"",
    journal = ""Chemistry of Materials (1,1989-)"",
    volume = ""12"",
    year = ""2000"",
    pages = ""831--838""
}
"
710,0.8562494144900781,Ba4 Bi2 Sb4,Immm,,,,,,0.00783802664854419,,0.08437091641253504,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.003688760224437987,,,,,,,,,,,,,,,,,,,,,4.8026,4.637959040934847,,,7.6878,7.739673011366136,,,9.9,9.620598072143515,,,4311687,"@article{cif-reference-0,
    author = {Sim\'eon Ponou and Thomas F. F\""assler},
    title = ""  Nonclassical Bonding in the Novel Structure of Ba2Bi3 and Unexpected Site  Preference in the Coloring Variant Ba2BiSb2"",
    journal = ""Inorganic Chemistry"",
    volume = ""43"",
    year = ""2004"",
    pages = ""6124--6126""
}
"
637,0.8577038836309622,Ba24 Mn20 O64,Cmce,,,,,,0.003612148349354586,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,-0.0008858712711558563,,,,,,,0.8217495386755234,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.7071,5.674626004298608,,,13.1856,12.743713116738137,,,19.9273,19.9881825991068,,,4002470,"@article{cif-reference-0,
    author = ""Boulahya, K. and Parras, M. and Gonzalez-Calbet, J.M. and Martinez, J.L."",
    title = ""  Synthesis and structural characterization of Ba6 Mn5 O16: the first  layered oxide isostructural to Cs6 Ni5 F16"",
    journal = ""Chemistry of Materials (1,1989-)"",
    volume = ""14"",
    year = ""2002"",
    pages = ""4006--4008""
}
"
260,0.8581596920024439,Ba2 Ga4 O7.998,P6_322,,,,,,0.00876602483697658,,,,,,,,,,,,,,,,,,,0.005780827021426909,,,,,,,,,,,,,,,,,,,,,,0.19326578479744205,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.3925,5.675393906640848,,,,,,,8.9739,8.750960452348613,,,1531562,"@article{cif-reference-0,
    author = ""Kahlenberg, V. and Weidenthaler, C."",
    title = ""  High-temperature single crystal diffraction study on monobarium gallate -  the crystal structure of beta-(Ba Ga2 O4)"",
    journal = ""Solid State Sciences"",
    volume = ""4"",
    year = ""2002"",
    pages = ""963--968""
}
"
439,0.8586123891623517,Ag24 Ba4 O16,Pnna,0.013010300775949892,,,,,0.02015578160521561,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.011400030730634714,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,6.63,6.68824752601909,,,9.09,9.48734905428642,,,12.7,13.135939849914894,,,2002214,"@article{cif-reference-0,
    author = ""Keller, H L and Mueller-Buschbaum, Hk"",
    title = ""Zur Kenntnis von Ba Ag6 O4"",
    journal = "" Zeitschrift fuer Naturforschung, Teil B. Anorganische Chemie, Organische Chemie (2,1947-32,1977)"",
    volume = ""28"",
    year = ""1973"",
    pages = ""263--267""
}
"
743,0.8586842717851912,Ba4 Cu13.278 Te12,P2_1/m,,,,,,0.00016387615450711687,,,,,,,,,,,,0.04852914939149419,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.004927195138258479,,,,,,,,,,,,6.8591,7.038323298869903,,,12.1439,11.384703269076184,110.7509,105.76183555775607,9.0198,8.579645483750953,,,4329112,"@article{cif-reference-0,
    author = ""Bryan A. Kuropatwa and Abdeljalil Assoud and Holger Kleinke"",
    title = ""  Crystal Structure and Physical Properties of the New One-Dimensional  Metal Ba2Cu7-xTe6"",
    journal = ""Inorganic Chemistry"",
    volume = ""51"",
    year = ""2012"",
    pages = ""5299--5304""
}
"
717,0.8603630553261826,Ba8 Cu13.328 Te20,C2/c,,,,,,0.013547026687299834,,,,,,,,,,,,0.05536203887518217,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.004407484310437159,,,,,,,,,,,,9.472,9.213057073890823,,,9.3573,9.18011559371033,101.688,98.67998949604801,13.3042,13.353594877291764,,,4316031,"@article{cif-reference-0,
    author = ""Oottil Mayasree and Yanjie Cui and Abdeljalil Assoud and Holger Kleinke"",
    title = ""  Structure Change via Partial Se/Te Substitution: Crystal Structure and  Physical Properties of the Telluride Ba2Cu4-xTe5 in Contrast to the  Selenide-Telluride Ba2Cu4-xSeyTe5-y"",
    journal = ""Inorganic Chemistry"",
    volume = ""49"",
    year = ""2010"",
    pages = ""6518--6524""
}
"
992,0.8610443571030141,Ba1 Mo6 S8,P-1,,,,,,3.117624315050302e-05,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0004868490287010884,,,,,,,,,,,,,,,,,0.10956488274436482,,,,,,,,,,,,,,,,,,,,,,6.5896,6.300953482801644,88.731,83.19784968058885,6.65,6.739275066569868,88.818,93.91896516948307,6.6899,6.879930795049102,88.059,84.27114781717559,9007737,"@article{cif-reference-0,
    author = ""Kubel, F. and Yvon, K."",
    title = ""  Structural phase transitions in Chevrel phases containing divalent  metal cations. II. Structure refinement of triclinic EuMo6S8 and BaMo6S8  at low temperature  Sample: T = 173 K"",
    journal = ""Acta Crystallographica, Section C"",
    volume = ""46"",
    year = ""1990"",
    pages = ""181--186""
}
"
715,0.8616755464813829,Ba8 Cu12.984 Te20,C2/c,,,,,,0.015868913566243942,,,,,,,,,,,,0.05839223903634972,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.004778596596130997,,,,,,,,,,,,9.4428,9.209971429301737,,,9.3289,9.181225972853152,101.635,98.69532469238077,13.3028,13.361778211882333,,,4316029,"@article{cif-reference-0,
    author = ""Oottil Mayasree and Yanjie Cui and Abdeljalil Assoud and Holger Kleinke"",
    title = ""  Structure Change via Partial Se/Te Substitution: Crystal Structure and  Physical Properties of the Telluride Ba2Cu4-xTe5 in Contrast to the  Selenide-Telluride Ba2Cu4-xSeyTe5-y"",
    journal = ""Inorganic Chemistry"",
    volume = ""49"",
    year = ""2010"",
    pages = ""6518--6524""
}
"
716,0.8617383262121772,Ba8 Cu12.968 Te20.0,C2/c,,,,,,0.015326107692627218,,,,,,,,,,,,0.057631328758934446,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.005466262901981608,,,,,,,,,,,,9.4425,9.210942812490769,,,9.339,9.17911976651868,101.567,98.65206367797838,13.3164,13.360379572846336,,,4316030,"@article{cif-reference-0,
    author = ""Oottil Mayasree and Yanjie Cui and Abdeljalil Assoud and Holger Kleinke"",
    title = ""  Structure Change via Partial Se/Te Substitution: Crystal Structure and  Physical Properties of the Telluride Ba2Cu4-xTe5 in Contrast to the  Selenide-Telluride Ba2Cu4-xSeyTe5-y"",
    journal = ""Inorganic Chemistry"",
    volume = ""49"",
    year = ""2010"",
    pages = ""6518--6524""
}
"
463,0.8617483776263156,Ba16 O24 Zn8,C2/c,,,,,,0.009387872710829455,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,-0.0005711659876987668,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0002651506041047102,,5.833,5.6617506344813675,,,11.376,11.719024231896562,93.63,90.20116599292898,12.585,12.205340383680312,,,2002534,"@article{cif-reference-0,
    author = ""Scheikowski, M and Mueller-Buschbaum, Hk"",
    title = ""Zur Kristallstruktur von Ba2 Zn O3"",
    journal = "" Zeitschrift fuer Anorganische und Allgemeine Chemie"",
    volume = ""612"",
    year = ""1992"",
    pages = ""17--20""
}
"
791,0.8617586464740217,Ba4 Te24 U4,P2_1/c,,,,,,0.015087950659149378,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.00012389905251208923,,,,,0.05711474410995196,,,,,,,8.0855,8.066753096321204,,,15.0414,15.046218063552892,91.424,89.3030141397544,8.8483,8.697680693946923,,,4341618,"@article{cif-reference-0,
    author = ""Prakash, Jai and Leb\`egue, S\'ebastien and Malliakas, Christos D. and Ibers, James A."",
    title = ""  Syntheses, Crystal Structures, Resistivity Studies, and Electronic  Properties of Three New Barium Actinide Tellurides: BaThTe4, BaUTe4, and  BaUTe6."",
    journal = ""Inorganic chemistry"",
    year = ""2014"",
    pages = ""141111074323002--""
}
"
645,0.8621006564545153,Ba6 H3 N3,R-3m,,,,,,0.007032561234560447,,,,,,,,,,,,,,,,,,,,,,0.1543298664305921,,,,,,,,,,,,,,0.05323703118272306,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.026,4.000995076136039,,,,,,,20.493,19.197550932863518,,,4030485,"@article{cif-reference-0,
    author = ""Wegner, B. and Essmann, R. and Bock, J. and Jacobs, H. and Fischer, P."",
    title = ""  Structure of H- -ionic-conductivity of barium hydride nitrid, Ba2H(D)N"",
    journal = ""European Journal of Solid State and Inorganic Chemistry"",
    volume = ""29"",
    year = ""1992"",
    pages = ""1217--1227""
}
"
505,0.8646997543380429,Ba16 Ge32 O80,P2_1/c,,,,,,0.016301807182390153,,,,,,,,,,,,,,,,,,,,,4.284361146222714e-05,,,,,,,,,,,,,,,,,,,,0.05347969910790102,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,9.5501,9.549152283976712,,,13.043,13.061595649684515,94.01,91.0905777721296,13.214,13.051336944763065,,,2020635,"@article{cif-reference-0,
    author = ""Ozima, M."",
    title = ""  Structure of high-pressure phases of barium germanium oxide, BaGe\textasciitilde 2\textasciitilde O\textasciitilde 5\textasciitilde"",
    journal = ""  Acta Crystallographica, Section C: Crystal Structure Communications"",
    volume = ""41"",
    year = ""1985"",
    pages = ""1003--1007""
}
"
116,0.8647966004488323,B8 Ba4 Se24,Cmce,,,,,0.002802805308741672,0.00041219773907990833,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0008088467043213919,,,,,,,,,,,,,,,,,,,7.6587,7.668866739684663,,,11.326,10.71788164013579,,,10.315,10.244441123780073,,,1510647,"@article{cif-reference-0,
    author = ""Hammerschmidt, A. and Krebs, B. and Koester, C. and Lindemann, A. and Doech, M."",
    title = ""  2D-polymeric anion networks: the two novel perselenoborates Ba B2 Se6 and  Ba2 B4 Se13"",
    journal = ""Zeitschrift fuer Anorganische und Allgemeine Chemie"",
    volume = ""628"",
    year = ""2002"",
    pages = ""1561--1567""
}
"
621,0.8674074611757533,Ba24 Ga24 N40,C2/c,,,,,,0.00022698800133959837,,,,,,,,,,,,,,,,,,,0.05541342282049493,,,,,,,,,,,,,,,,,0.6182360756325547,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16.801,17.108005014045364,,,8.3296,8.203852934881043,109.92,107.83257119975487,11.623,11.299460520964928,,,4001634,"@article{cif-reference-0,
    author = ""Hintze, Frauke and Hummel, Franziska and Schmidt, Peter J. and Wiechert, Detlef and Schnick, Wolfgang"",
    title = ""  Ba3Ga3N5---A Novel Host Lattice for Eu2+-Doped Luminescent Materials with  Unexpected Nitridogallate Substructure"",
    journal = ""Chemistry of Materials"",
    volume = ""24"",
    year = ""2012"",
    pages = ""402--""
}
"
312,0.8683079420028932,Ba16.482 Nb9 S41.976,R-3m,,,,,,0.006528753794756907,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.057506507029756675,,,,,,,,,,,,,,0.0019912194876226556,,,,,,,,,,,,,,,,,,,,,,6.877,6.597244118741904,,,,,,,41.84,43.46808928473809,,,1535289,"@article{cif-reference-0,
    author = ""Swinnea, J.S. and Steinfink, H. and Rendon-Diazmiron, L.E. and Gomezdaza, M."",
    title = ""  The crystal structure of the 42-A subcell of a layer structure with  approximate composition Ba4 Nb2 S9"",
    journal = ""Journal of Solid State Chemistry"",
    volume = ""46"",
    year = ""1983"",
    pages = ""367--372""
}
"
295,0.868766977452567,Ba24 I76 Pr12,C2/c,,,,,,0.0064833462050442915,,,,,,,,,,,,,,,,,,,,,,,,,,0.0008707451383249152,,,,,,,,,,,,,,,,,,,5.3666206319884135e-05,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16.0621,15.190136219295935,,,12.5709,12.887279145832206,95.087,92.98659974236097,22.632,23.154752915244266,,,1534553,"@article{cif-reference-0,
    author = ""Gerlitzki, N. and Meyer, G. and Mudring, A.V."",
    title = ""  Ba6 Pr3 I19: Linear (Pr3 I16) trimers with two excess electrons in a  three-centre - two-electron band"",
    journal = ""Zeitschrift fuer Anorganische und Allgemeine Chemie"",
    volume = ""631"",
    year = ""2005"",
    pages = ""381--384""
}
"
894,0.8697572377186307,Ba4 Ni8 Si8,Cmcm,,,,,,0.016516317748263742,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.09299152791508467,,,,,,,,,,,,,,,,0.014962311544126538,,,,,,,,,,,,,,,,,,5.35,5.1623074577334,,,6.5,6.598304141355406,,,11.33,11.489835109792574,,,7221340,"@article{cif-reference-0,
    author = ""Doerrscheidt, W. and Schaefer, H."",
    title = ""  Die Struktur der Phase Ba Ni2 Si2 und ihre Verwandtschaft zum Th Cr2  Si2-Strukturtyp"",
    journal = "" Zeitschrift fuer Naturforschung, Teil B. Anorganische Chemie, Organische  Chemie (33,1978-41,1986)"",
    volume = ""35"",
    year = ""1980"",
    pages = ""297--299""
}
"
744,0.8700415256050957,Ba4 S12 Th2,P4_2/nmc,,,,,,0.014222208003910473,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,-0.04270876377990743,,,,,,,,,,,2.0733365053432974e-05,,,,,,,,,,,5.481,5.6371681057872,,,,,,,15.986,16.201366572727974,,,4331366,"@article{cif-reference-0,
    author = ""Adel Mesbah and Emilie Ringe and S\'ebastien Leb\`egue and Richard P. Van Duyne and James A. Ibers"",
    title = ""  Ba2An(S2)2S2 (An = U, Th): Syntheses, Structures, Optical, and Electronic  Properties"",
    journal = ""Inorganic Chemistry"",
    volume = ""51"",
    year = ""2012"",
    pages = ""13390--13395""
}
"
699,0.8712083227061452,Ba16 Sn48 Yb16,Cmce,,,,,,0.005668686725229909,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.07974113343385669,,,,,,,,,,,,,0.002002565054761792,,,9.387,9.019070476574802,,,15.871,15.422586427968378,,,17.212,18.16347561908596,,,4308072,"@article{cif-reference-0,
    author = ""Ming-Hui Ge and John D. Corbett"",
    title = "" M2Ba2Sn6 (M =Yb, Ca): Metallic Zintl Phases with a Novel Tin Chain Substructure"",
    journal = ""Inorganic Chemistry"",
    volume = ""46"",
    year = ""2007"",
    pages = ""4138--4144""
}
"
211,0.8728467994534478,Ba2 Ni2 O6,P6_3mc,,,,,,0.00426360104058627,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.012383926028193538,1.2110651959884928,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.631,5.655347732648522,,,,,,,4.808,4.582930428141298,,,1527693,"@article{cif-reference-0,
    author = ""Krischner, H. and Kolbesen, B.O. and Torkar, K."",
    title = ""  Beitraege zum System Ba O-Ni O"",
    journal = ""Journal of Solid State Chemistry"",
    volume = ""3"",
    year = ""1971"",
    pages = ""349--357""
}
"
50,0.8729047614759237,Ba18 N24 Nb4,P-1,,,,,,0.004076722669908878,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.002725374629687735,,0.009215935238670129,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,7.9979,8.017638023645546,75.867,78.0319832451936,9.6273,9.14710367709847,85.69,84.28543046199229,12.6441,13.319033552349048,87.868,90.20850670358125,1005035,"@article{cif-reference-0,
    author = ""Clarke, S J and DiSalvo, F J"",
    title = "" Barium niobium nitride azide: Ba9 (NbN4)2 N (N3)"",
    journal = "" Zeitschrift fuer Kristallographie - New Crystal Structures"",
    volume = ""212"",
    year = ""1997"",
    pages = ""109--310""
}
"
1031,0.8729379656816572,Ba18 N24 Nb4,P-1,,,,,,0.004070355816682775,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.002838289678425041,,0.009309781968005264,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,7.9979,8.017697961912916,75.867,78.03152469546622,9.6273,9.147179462558553,85.69,84.28565803568841,12.6441,13.319126719121622,87.868,90.2078036943931,9014564,"@article{cif-reference-0,
    author = ""Clarke, S. J. and DiSalvo, F. J."",
    title = ""  Crystal structure of nonabarium bis(tetranitridoniobate)nitride azide, Ba9[NbN4]2N[N3]"",
    journal = ""Zeitschrift fur Kristallographie"",
    volume = ""212"",
    year = ""1997"",
    pages = ""309--310""
}
"
567,0.873530133807976,Ba2 Ni2 O6,P6_3/mmc,,,,,,0.005148182860264872,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.01942745124437386,1.1486770835868205,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.629,5.657303746319899,,,,,,,4.811,4.56273423018949,,,2106603,"@article{cif-reference-0,
    author = ""Takeda, Y. and Kanamaru, F. and Shimada, M. and Koizumi, M."",
    title = ""  Crystal structure of Ba Ni O3"",
    journal = ""Acta Crystallographica B (24,1968-38,1982)"",
    volume = ""32"",
    year = ""1976"",
    pages = ""2464--2466""
}
"
900,0.8752748169664557,Ba2 Co2 O5.562,P6_3/mmc,,,,,,0.00423861313190707,,,,,,,,,0.01680189453905523,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1.1664731028376552,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.6472,5.655165505680012,,,,,,,4.7582,4.5818151639566755,,,7221491,"@article{cif-reference-0,
    author = ""de la Calle, C. and Alonso, J.A. and Fernandez-Diaz, M.T."",
    title = ""  Polymorphism of Ba(1-x) Sr(x) Co O(3-delta) (0 <= x <= 1) perovskites: a  thermal and structural study by neutron diffraction"",
    journal = "" Zeitschrift fuer Naturforschung, Teil B. Anorganische Chemie, Organische  Chemie (42,1987-)"",
    volume = ""63"",
    year = ""2008"",
    pages = ""647--654""
}
"
925,0.8759832926193925,Ba4 Fe7.8 Se12,Pnma,,,,,,0.006719499902469368,,,,,,,,,,,,,,,,,,0.07607180172354847,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1.1952803975128147e-05,,,,,,,,,,,,,,,,,,,5.4322,5.686504106858674,,,9.1679,9.024701386334012,,,11.936,11.781645479549724,,,7228468,"@article{cif-reference-0,
    author = ""Gao, Juanjuan and Teng, Yifei and Liu, Wei and Chen, Shufan and Tong, Wenming and Li, Min and Zhao, Xudong and Liu, Xiaoyang"",
    title = ""  The synthesis and magnetic properties of BaFe2Se3 single crystals"",
    journal = ""RSC Adv."",
    volume = ""7"",
    year = ""2017"",
    pages = ""30433--""
}
"
765,0.8762692023260066,Au16 Ba8 P32,Fddd,,,,0.009422097564160603,,5.166206219267782e-06,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0006284283705666415,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,6.5171,6.665419186291266,,,8.867,9.082191272446405,,,21.844,21.667589756052475,,,4335202,"@article{cif-reference-0,
    author = ""James Fulmer and Derrick C. Kaseman and Juli-Anna Dolyniuk and Kathleen Lee and Sabyasachi Sen and Kirill Kovnir"",
    title = ""  BaAu2P4: Layered Zintl Polyphosphide with Infinite \\infty1(P-) Chains"",
    journal = ""Inorganic Chemistry"",
    volume = ""52"",
    year = ""2013"",
    pages = ""7061--7067""
}
"
296,0.8768921261819471,Ba4 N16 Si10,Pmn2_1,,,,,,0.001026529037162083,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0009563236087220656,,,,,,,,,,,,,,,,,,,,0.751391529770122,,,,,,,,,,,,,,,,,,5.783,5.735118118037028,,,6.959,6.575578289758313,,,9.391,9.461499671235488,,,1534592,"@article{cif-reference-0,
    author = ""Schlieper, T. and Milius, W. and Schnick, W."",
    title = ""  Nirido-silicate. II: Hochtemperatur-Synthesen und Kristallstrukturen von  Sr2 Si5 N8 und Ba2 Si5 N8"",
    journal = ""Zeitschrift fuer Anorganische und Allgemeine Chemie"",
    volume = ""621"",
    year = ""1995"",
    pages = ""1380--1384""
}
"
480,0.8774150160111787,Ba16 O108 Ti48,C2/m,,,,,,0.0001886297209141242,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.07306527533978206,,,,,,,,,,,,,,,,,,,,,,,0.002741125289885245,,,,,,,,,,19.8165,21.24334754934757,,,11.4468,11.363670703897595,109.1847,108.19666630919735,9.9208,9.794464757347791,,,2008058,"@article{cif-reference-0,
    author = ""Currao, Antonio"",
    title = "" Ba\textasciitilde 4\textasciitilde Ti\textasciitilde 12\textasciitilde O\textasciitilde 27\textasciitilde : Rietveld refinement using x-ray powder diffraction data"",
    journal = ""Acta Crystallographica Section C"",
    volume = ""55"",
    year = ""1999"",
    pages = ""02--04""
}
"
499,0.8774150160111787,Ba16 O108 Ti48,C2/m,,,,,,0.0001886297209141242,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.07306527533978206,,,,,,,,,,,,,,,,,,,,,,,0.002741125289885245,,,,,,,,,,19.8165,21.24334754934757,,,11.4468,11.363670703897595,109.1847,108.19666630919735,9.9208,9.794464757347791,,,2019330,"@article{cif-reference-0,
    author = ""Currao, A."",
    title = ""  Ba4Ti12O27: Rietveld refinement using X-ray powder diffraction data"",
    journal = ""Acta Crystallographica Section C Crystal Structure Communications"",
    volume = ""55"",
    year = ""1999"",
    pages = ""2--""
}
"
264,0.879052931034896,Ba3.3 Nb10 O28.29,P4bm,,,,,,0.1126354428271847,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.005300831723250519,,,0.8438096397547138,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,12.481,12.54780481807494,,,,,,,3.9711,4.003676442079734,,,1532157,"@article{cif-reference-0,
    author = ""Vanderah, T.A. and Roth, R.S. and Wong-Ng, W. and Collins, T.R. and Farber, L."",
    title = ""  Phase equilibria and crystal chemistry in the (Ba O) - (Al2 O3) - (Nb2  O5) and (Ba O) - (Nb2 O5) systems"",
    journal = ""Journal of Alloys Compd."",
    volume = ""346"",
    year = ""2002"",
    pages = ""116--128""
}
"
157,0.8794721820686535,Ba36 Cu52.08 O108,Pccm,,,,,,0.00013427329478536123,,,,,,,,,,,,0.015095886597888998,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.003222152187030732,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,11.431,11.28097075946688,,,13.065,12.897051366686043,,,20.654,20.534961789299025,,,1521868,"@article{cif-reference-0,
    author = ""Rozhdestvenskaya, I.V. and Ivanova, T.I. and Frank-Kamenetskaya, O.V."",
    title = ""  Crystal structure of the superconducting infinite-chain cuprate Ba2  Cu2.89 O6-y"",
    journal = ""Physica C (Amsterdam)"",
    volume = ""311"",
    year = ""1999"",
    pages = ""239--245""
}
"
607,0.8794802850788399,Ba4 Ni4 O8,Cmcm,,,,,,0.00027297228706800903,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.009422781771686655,0.005971516190896975,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.73,5.693139770462161,,,9.2,9.655741109948806,,,4.73,4.607210524660094,,,2311077,"@article{cif-reference-0,
    author = ""Lander, J.J."",
    title = ""  The Crystal Structures of Ni O (Ba O)3, Ni O Ba O, Ba Ni O3, and  Intermediate Phases With Composition Near Ba2 Ni2 O5, with a Note on Ni O"",
    journal = ""Acta Crystallographica (1,1948-23,1967)"",
    volume = ""4"",
    year = ""1951"",
    pages = ""148--156""
}
"
286,0.8797671369734184,Ba5.936 O80 Ti40,C2/m,,,,,,0.00485145033637753,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.030165469088438805,,,,,,,,,,,,,,,,,,,,,,,0.007327000819633847,,,,,,,,,,14.21665015,14.1904949491622,,,14.7851,14.968498186468356,133.78091796,138.98982547043562,9.9942,10.276045643681678,,,1533804,"@article{cif-reference-0,
    author = ""Hoeche, T. and Ruessel, C. and Keding, R. and Olhe, P. and van Aken, P.A. and Schneider, R. and Stemmer, S. and Wang Xiqu and Jacobson, A.J. and Kleebe, H.J."",
    title = ""  Synthesis and characterization of mixed-valence barium titanates"",
    journal = ""Philosophical Magazine, Serie 8(1956-)"",
    volume = ""83"",
    year = ""2003"",
    pages = ""165--178""
}
"
338,0.8814466847921746,Ba12 Ga16 Sb20,Pnma,,,,,,0.006987331537572351,,,,,,,,,,,,,,,,,,,0.0776762939429903,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,8.189697774009164e-05,,,,,,,,,,,,,,,,,,,,,4.5085,4.599379474529641,,,13.248,13.462359230703587,,,24.374,23.484339345325527,,,1536451,"@article{cif-reference-0,
    author = ""Park, S.-M. and Kim, S.-J. and Kanatzidis, M.G."",
    title = ""  Ga-Ga bonding and tunnel framework in the new Zintl phase Ba3 Ga4 Sb5"",
    journal = ""Journal of Solid State Chemistry"",
    volume = ""175"",
    year = ""2003"",
    pages = ""310--315""
}
"
8,0.8815268041389795,Ba8 F32 Zr4,Pnma,,,,,,0.010997465549074324,,,,,,,,,,,,,,,,,0.1057572843237491,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,6.256832244505015e-05,5.6147,5.620101846532696,,,9.7401,9.579848025216368,,,11.8871,12.163277648970274,,,1000150,"@article{cif-reference-0,
    author = ""Le Bail, A. and Laval, J.-P."",
    title = ""  Synthesis and crystal structure of \a-Ba\textasciitilde 2\textasciitilde ZrF\textasciitilde 8\textasciitilde\ and Pb\textasciitilde 2\textasciitilde ZrF\textasciitilde 8\textasciitilde\  determined ab initio from synchrotron and neutron powder diffraction  data"",
    journal = ""  European Journal of Solid State and Inorganic Chemistry"",
    volume = ""35"",
    year = ""1998"",
    pages = ""357--372""
}
"
884,0.8826854631094111,Ba2 Fe4 P4,I4/mmm,,,,,,0.012643261971193132,,,,,,,,,,,,,,,,,,0.001848265198876962,,,,,,,,,,,,,,,,,,,,,,,,-4.0498432189682633e-07,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3.84,3.9958855038468584,,,,,,,12.442,13.030736558037956,,,7221161,"@article{cif-reference-0,
    author = ""Mewis, A."",
    title = ""  Ternaere Phosphide mit Th Cr2 Si2 -Struktur"",
    journal = "" Zeitschrift fuer Naturforschung, Teil B. Anorganische Chemie, Organische  Chemie (33,1978-41,1986)"",
    volume = ""35"",
    year = ""1980"",
    pages = ""141--145""
}
"
391,0.8843250712726808,Ba4 Cu8 Se8,Pnma,,,,,,0.00800096333932224,,,,,,,,,,,,5.74994225644912e-05,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.016108626198111476,,,,,,,,,,,,,,,,,,,4.2142,4.032832488569496,,,9.5944,9.387412168533439,,,10.7748,10.912523545831823,,,1540141,"@article{cif-reference-0,
    author = ""Iglesias, J.E. and Pachali, K.E. and Steinfink, H."",
    title = ""  Structural chemistry of Ba2CdS3, Ba2CdS3, BaCdS2, BaCu2S2 and BaCu2Se2"",
    journal = ""Journal of Solid State Chemistry"",
    volume = ""9"",
    year = ""1974"",
    pages = ""6--14""
}
"
587,0.8850840126758026,Ba76 In36 N36,C2/m,,,,,,8.159870534438411e-05,,,,,,,,,,,,,,,,,,,,,,,,,,,0.010417632147935636,,,,,,,,,0.10970812146823583,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,57.334,55.54067663054757,,,7.9101,7.9558857448661575,97.237,101.79795918466995,10.1991,9.769681198821344,,,2204401,"@article{cif-reference-0,
    author = ""Yamane, Hisanori and Sasaki, Shinya and Kajiwara, Takashi and Takahiro Yamada and Shimada, Masahiko"",
    title = ""  Ba\textasciitilde 19\textasciitilde In\textasciitilde 9\textasciitilde N\textasciitilde 9\textasciitilde , a subnitride containing isolated [In\textasciitilde 5\textasciitilde ]^5{-^} and  [In\textasciitilde 8\textasciitilde ]^12{-^} Zintl anions"",
    journal = ""Acta Crystallographica Section E"",
    volume = ""60"",
    year = ""2004"",
    pages = ""i120--i123""
}
"
204,0.8852597638278583,Ba6 Fe6 Se14,P6_3mc,,,,,,0.02714304406964686,,,,,,,,,,,,,,,,,,1.6911319194763448,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.01973231220632476,,,,,,,,,,,,,,,,,,,10.843,10.759771213563663,,,,,,,7.384,7.468219605425478,,,1527526,"@article{cif-reference-0,
    author = ""Hong, H.Y.-P. and Steinfink, H."",
    title = ""  The crystal chemistry of phases in the Ba-Fe-S and Se systems"",
    journal = ""Journal of Solid State Chemistry"",
    volume = ""5"",
    year = ""1972"",
    pages = ""93--104""
}
"
256,0.8862607475293522,Ba20.8 Nb10 S50.7104,P6_3/mmc,,,,,,0.007463071691222958,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.07897080276349952,,,,,,,,,,,,,,0.00033723008562337026,,,,,,,,,,,,,,,,,,,,,,6.909,6.610548111566807,,,,,,,49.25,51.57339890869897,,,1530855,"@article{cif-reference-0,
    author = ""Swinnea, J.S. and Steinfink, H. and Rendon-Diazmiron, L.E. and Banos-Lopez, L."",
    title = ""  Crystal Chemistry of the Ba-Nb-S System: A Layer Structure of Approximate  Composition Ba2 Nb S4 (S2)0.5"",
    journal = ""Journal of Solid State Chemistry"",
    volume = ""56"",
    year = ""1985"",
    pages = ""249--254""
}
"
44,0.8864515394348876,Ba20 N24 Si8,P2_12_12_1,,,,,,0.010217132304615753,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.06690003703786027,,,,,,,,,,,,,,,,,,,,0.056344548278500425,,,,,,,,,,,,,,,,,,6.159,5.746347880168543,,,10.305,10.3129363247992,,,15.292,15.373622395341505,,,1005021,"@article{cif-reference-0,
    author = ""Yamane, H and DiSalvo, F J"",
    title = "" Preparation and crystal structure of a new barium silicon nitride, Ba5 Si2 N6"",
    journal = ""Journal of Alloys Compd."",
    volume = ""240"",
    year = ""1996"",
    pages = ""33--36""
}
"
680,0.886651695369967,Ba2 Co2 O6,P6_3/mmc,,,,,,0.004399169733956484,,,,,,,,,0.014118403606770715,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.03824657103249185,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.59,5.665395038104435,,,,,,,4.82,4.539337567611734,,,4124649,"@article{cif-reference-0,
    author = ""Gushee, B.E. and Katz, L. and Ward, R."",
    title = ""  The preparation of a barium cobalt oxide and other phases with similar  structures"",
    journal = ""Journal of the American Chemical Society"",
    volume = ""79"",
    year = ""1957"",
    pages = ""5601--5603""
}
"
325,0.8867174082465514,As16 Ba16 S40,Pca2_1,,,0.04818112688841999,,,0.00967487886905536,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3.1159804130622085e-06,,,,,,,,,,,,,,,,,,,,,,9.256,9.342527346417569,,,11.946,11.966070726532978,,,17.345,17.548122989382758,,,1536108,"@article{cif-reference-0,
    author = ""Cordier, G. and Schwidetzky, C. and Schaefer, H."",
    title = ""  Darstellung und Struktur von Ba2 As2 S5"",
    journal = ""Revue de Chimie Minerale"",
    volume = ""20"",
    year = ""1983"",
    pages = ""877--883""
}
"
626,0.888079285292481,Ba2 Mn2 O6,P6_3/mmc,,,,,,0.0010135345464081377,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0004903171540580031,,,,,,,5.2356563373984885e-05,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.6991,5.707959060406412,,,,,,,4.8148,4.4647049738550315,,,4002228,"@article{cif-reference-0,
    author = ""Cussen, E.J. and Battle, P.D."",
    title = ""  Crystal and magnetic structures of 2H Ba Mn O3"",
    journal = ""Chemistry of Materials (1,1989-)"",
    volume = ""12"",
    year = ""2000"",
    pages = ""831--838""
}
"
999,0.8881254619167763,Ba2 Ge2 Mn2,P4/nmm,,,,,,8.903418254429679e-05,,,,,,,,,,,,,,,,,,,,,0.058831069709559536,,,,,,,,,,,,,0.01070475656287177,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.5,4.610708273975477,,,,,,,7.92,7.912075557099769,,,9008362,"@article{cif-reference-0,
    author = ""Pearson, W. B."",
    title = ""  The Cu2Sb and related structures"",
    journal = ""Zeitschrift fur Kristallographie"",
    volume = ""171"",
    year = ""1985"",
    pages = ""23--39""
}
"
598,0.8887224466878924,Ba4 Mo4 O16,I4_1/a,,,,,,7.060720140023434e-06,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.001269900761444426,,,,,,0.004837754766074634,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.584828,5.62430488745023,,,,,,,12.82922,13.01860950879378,,,2300459,"@article{cif-reference-0,
    author = ""Nogueira, I. C. and Cavalcante, L. S. and Pereira, P. F. S. and de Jesus, M. M. and Rivas Mercury, J. M. and Batista, N. C. and Li, M. Siu and Longo, E."",
    title = ""  Rietveld refinement, morphology and optical properties of  (Ba\textasciitilde 1{-\textasciitilde <i>x</i>}Sr<i>\textasciitilde x\textasciitilde </i>)MoO\textasciitilde 4\textasciitilde\ crystals"",
    journal = ""Journal of Applied Crystallography"",
    volume = ""46"",
    year = ""2013"",
    pages = ""1434--1446""
}
"
376,0.8887607667596801,Ba16 In16 S40,Pbca,,,,,,0.0002958282291724508,,,,,,,,,,,,,,,,,,,,,,,,,,,0.12830504445064,,,,,,,,,,,,,,,,,,,,,,,,,0.0022317558299295914,,,,,,,,,,,,,,,,,,,,,,11.784,11.450073728707649,,,12.723,12.812889656119307,,,13.167,13.562160297553145,,,1539697,"@article{cif-reference-0,
    author = ""Eisenmann, B. and Hofmann, A."",
    title = ""  Schichtanionen in den Kristallstrukturen der isotypen Verbindungen  Sr2(Ga2S5), Ba2(In2S5) und Ba2(In2Se5)"",
    journal = ""Zeitschrift fuer Anorganische und Allgemeine Chemie"",
    volume = ""580"",
    year = ""1990"",
    pages = ""151--159""
}
"
444,0.8896757849510561,Ba1 O16 Ti8,C2,,,,,,0.009359992127762916,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.02403478541990143,,,,,,,,,,,,,,,,,,,,,,,0.008719979621084244,,,,,,,,,,14.209,14.235572856031137,,,2.971,3.0017115070670446,133.5,139.06025839428352,9.981,10.27838543362013,,,2002238,"@article{cif-reference-0,
    author = ""Schmachtel, J and Mueller-Buschbaum, H"",
    title = "" Oxotitanate mit gemischter Valenz, III Zur Kenntnis von Ba Ti8 O16"",
    journal = "" Zeitschrift fuer Naturforschung, Teil B. Anorganische Chemie, Organische Chemie (33,1978-41,1986)"",
    volume = ""35"",
    year = ""1980"",
    pages = ""332--334""
}
"
612,0.8898706575783019,Ba28 Se52 Sn12,Pnma,,,,,,0.0004459526072353146,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.1495611442184137,,,0.01775596624561848,,,,,,,,,,,,,,,,9.2115,8.816194320586149,,,12.7484,12.72184968601786,,,24.891,24.075563149344664,,,4000612,"@article{cif-reference-0,
    journal = ""Chemistry of Materials"",
    year = ""2005""
}
"
196,0.8901667520713918,Ba4 Mo4 O16,I4_1/a,,,,,,0.0006050838678339968,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3.333126499197819e-05,,,,,,0.1872570254713281,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.62,5.6115004659200824,,,,,,,12.82,13.509659985780056,,,1527205,"@article{cif-reference-0,
    author = ""Bylichkina, T.I. and Soleva, L.I. and Pobedimskaya, E.A. and Porai-Koshits, M.A. and Belov, N.V."",
    title = ""  Crystal structures of Ba-molybdate and Ba-tungstate"",
    journal = ""Kristallografiya"",
    volume = ""15"",
    year = ""1970"",
    pages = ""165--167""
}
"
294,0.8912143690806101,Ba4 Ce4 I16,C2/c,,,,,,0.000703320069795367,,,,,,,3.6099546764137846e-06,,,,,,,,,,,,,,,,,,,0.001621813967299887,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,10.28257852,9.821755621670123,,,14.98,15.0380462376359,121.91516734,117.72555867831619,7.352,7.14615056286551,,,1534545,"@article{cif-reference-0,
    author = ""Gerlitzki, N. and Hammerich, S. and Meyer, G."",
    title = ""  New ternary iodides of lanthanum and cerium, A(II) M I4 (A = Sr, Ba, Nd,  Sm, Eu; M = La, Ge)"",
    journal = ""Zeitschrift fuer Anorganische und Allgemeine Chemie"",
    volume = ""630"",
    year = ""2004"",
    pages = ""2431--2433""
}
"
25,0.8915524966408286,Ba5.5 O60 Ta21.8,P4/m,,,,,,0.05701427554473145,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1.3281184895364329,,,,,,,,,,,,,,,,,,,0.010722309820695396,,,,,,,,,,,,,,17.6,17.824437739264116,,,,,,,3.905,4.0220184766295635,,,1001160,"@article{cif-reference-0,
    author = ""Gasperin, M"",
    title = "" Structure cristalline du bronze de tungstene: Ba O (Ta\textasciitilde 2\textasciitilde\ O\textasciitilde 5\textasciitilde )\textasciitilde 2\textasciitilde"",
    journal = "" Bulletin de la Societe Francaise de Mineralogie et de Cristallographie (72,1949-100,1977)"",
    volume = ""90"",
    year = ""1967"",
    pages = ""172--175""
}
"
301,0.8923933975006908,Ba4 Cl16 Pd4,Pbcn,,,,,,0.003105655141503514,,,,,,,,0.11869877335600651,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.07067396168561361,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,6.867,6.950028182896233,,,7.5015,7.404246039939058,,,12.588,13.11636094871673,,,1534667,"@article{cif-reference-0,
    author = ""Assoud, A. and Meyer, G."",
    title = ""  Ein neues Chloropalladat(II): Ba Pd Cl4"",
    journal = ""Zeitschrift fuer Anorganische und Allgemeine Chemie"",
    volume = ""628"",
    year = ""2002"",
    pages = ""1246--1247""
}
"
171,0.8924871555872955,Ba2 Mn2 O6,P6_3/mmc,,,,,,0.010606276540359172,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.015230689423170081,,,,,,,0.0008532815340575169,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.694,5.698011976896131,,,,,,,4.806,4.390492254992029,,,1524992,"@article{cif-reference-0,
    author = ""Norlund Christensen, A. and Ollivier, G."",
    title = ""  Hydrothermal and high-pressure preparation of some Ba Mn O3 modifications  and low-temperature magnetic properties of Ba Mn O3 (2H)"",
    journal = ""Journal of Solid State Chemistry"",
    volume = ""4"",
    year = ""1972"",
    pages = ""131--137""
}
"
446,0.8926745777689183,Ba16 Mn8 O24,Cc,,,,,,0.005133127230900249,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.004330732514113616,,,,,,,9.051521193999487e-07,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.846,5.617676324754844,,,11.579,11.912111764754346,93.74,91.16543465191764,12.707,12.86350014784539,,,2002251,"@article{cif-reference-0,
    author = ""Sander, K and Mueller-Buschbaum, Hk"",
    title = ""Synthese und Aufbau von Ba2 Mn O3"",
    journal = "" Zeitschrift fuer Anorganische und Allgemeine Chemie"",
    volume = ""478"",
    year = ""1981"",
    pages = ""52--56""
}
"
411,0.8928511080702309,Ba2 O26 Ti12,P-1,,,,,,0.0059429516191879085,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1.4518007662872951e-05,,,,,,,,,,,,,,,,,,,,,,,0.004720740380621802,,,,,,,,,,7.461,7.457313640829507,72.35,71.64034342309856,7.51,7.750918070202899,74.77,73.9755081001559,9.852,9.187205826074448,61.46,57.25247537099944,1541875,"@article{cif-reference-0,
    author = ""Tillmanns, E."",
    title = ""  Barium hexatitanate, Ba Ti6 O13"",
    journal = ""Crystal Structure Communications"",
    volume = ""1"",
    year = ""1972"",
    pages = ""1--4""
}
"
95,0.8929714388640622,Ag21.544 Ba32 Si30.176,C222,0.0013552124560157108,,,,,0.012974222206433728,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.003998853056365164,,,,,,,,,,,,,,,,,,8.612,8.054858792887117,,,14.917,15.332822662650067,,,19.633,19.94050062916096,,,1509590,"@article{cif-reference-0,
    author = ""Fornasini, M.L. and Merlo, F. and Pani, M."",
    title = ""  RMX compounds formed by alkaline earths, europium and ytterbium. IV:  ternary phases with M = Ag and X =Si, Ge, Sn, Pb"",
    journal = ""Journal of Alloys Compd."",
    volume = ""232"",
    year = ""1996"",
    pages = ""289--295""
}
"
262,0.8933784853813669,Ba2 Ir4 P4,I4/mmm,,,,,,0.010044487377519083,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0004723002611093052,,,,,,,,,,,,,,0.008355551113696812,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3.946,4.043310612840717,,,,,,,12.572,12.699078627790477,,,1531850,"@article{cif-reference-0,
    author = ""Loehken, A. and Mewis, A. and Lux, C. and Johrendt, D."",
    title = ""  Kristall- und elektronische Strukturen von A Ir2 P2 (A: Ca - Ba)"",
    journal = ""Zeitschrift fuer Anorganische und Allgemeine Chemie"",
    volume = ""628"",
    year = ""2002"",
    pages = ""1472--1476""
}
"
420,0.8936601337574605,Ba4 S16 Sm8,Pnma,,,,,,0.00031339811001361784,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0008144751123281685,,,,,9.31536678932029e-05,,,,,,,,,,,,,,,,,4.1219,4.035374212379659,,,12.2464,12.093688205680007,,,14.6816,13.354891394639935,,,1544501,"@article{cif-reference-0,
    author = ""Misawa, Y. and Doi, Y. and Hinatsu, Y."",
    title = ""  Crystal structures and magnetic properties of ternary sulfides BaLn2S4  (Ln = Sm, Gd-Lu)"",
    journal = ""Journal of the Ceramic Society of Japan"",
    volume = ""117"",
    year = ""2009"",
    pages = ""85--88""
}
"
11,0.8938757864286009,Ba8 F32 Zr4,Pnma,,,,,,0.011632312613439331,,,,,,,,,,,,,,,,,0.1622533658572346,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.00011943046862208677,5.6173,5.609187745339861,,,9.7472,9.591730455956107,,,11.8995,12.159886106271436,,,1000153,"@article{cif-reference-0,
    author = ""Le Bail, A. and Laval, J.-P."",
    title = ""  Synthesis and crystal structure of \a-Ba\textasciitilde 2\textasciitilde ZrF\textasciitilde 8\textasciitilde\ and Pb\textasciitilde 2\textasciitilde ZrF\textasciitilde 8\textasciitilde\  determined ab initio from synchrotron and neutron powder diffraction  data"",
    journal = ""  European Journal of Solid State and Inorganic Chemistry"",
    volume = ""35"",
    year = ""1998"",
    pages = ""357--372""
}
"
132,0.8939814399208458,Ba8 Co4 O16,P2_1/c,,,,,,7.473173602965729e-05,,,,,,,,,0.020927574012814407,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,14.950810390268055,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.8878,6.0051889176540785,,,7.6158,8.047393463355492,118.97584277,115.52709235227077,11.87751771,12.308454494039944,,,1519048,"@article{cif-reference-0,
    author = ""Khalid Boulahya and Marina Parras and Angel Vegas and Jose M Gonzalez-Calbet"",
    title = ""  A comparative crystal chemical analysis of Ba2CoO4 and BaCoO3"",
    journal = ""Solid State Sciences"",
    volume = ""2"",
    year = ""1998"",
    pages = ""57--64""
}
"
48,0.8940096290922546,Ba12 Ga8 N16,Pnna,,,,,,0.00992312044455421,,,,,,,,,,,,,,,,,,,0.0011782032486932488,,,,,,,,,,,,,,,,,0.013076218583780037,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,6.201,6.6832988685690795,,,10.07,9.869445853982949,,,10.511,10.940278689493848,,,1005032,"@article{cif-reference-0,
    author = ""Yamane, H and DiSalvo, F J"",
    title = ""Ba3 Ga2 N4"",
    journal = ""Acta Crystallographica C (39,1983-)"",
    volume = ""52"",
    year = ""1996"",
    pages = ""760--761""
}
"
476,0.8940302706936839,Ba12 Ga8 N16,Pnna,,,,,,0.009914076148966854,,,,,,,,,,,,,,,,,,,0.0011758814739374797,,,,,,,,,,,,,,,,,0.013097094817133469,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,6.201,6.683471334230637,,,10.07,9.869648882757632,,,10.511,10.940420460022692,,,2004796,"@article{cif-reference-0,
    author = ""Yamane, H. and DiSalvo, F. J."",
    title = ""  Ba\textasciitilde 3\textasciitilde Ga\textasciitilde 2\textasciitilde N\textasciitilde 4\textasciitilde"",
    journal = ""  Acta Crystallographica, Section C: Crystal Structure Communications"",
    volume = ""52"",
    year = ""1996"",
    pages = ""760--761""
}
"
767,0.8947600234063917,Ba12 Nb8 Se36,P2_1/c,,,,,,6.865724763927293e-05,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.02121160102756945,,,,,,,,,,,,,,,,,0.004151167299845741,,,,,,,,,,,,,,,,,,,7.3591,7.839637243950901,,,12.383,12.205235991345589,97.147,100.01748260661529,17.574,17.861354833520583,,,4337479,"@article{cif-reference-0,
    author = ""Chung, Ming-Yan and Lee, Chi-Shen"",
    title = ""  Ba3TM2Se9 (TM = Nb, Ta): synthesis and characterization of new  polyselenides."",
    journal = ""Inorganic chemistry"",
    volume = ""53"",
    year = ""2014"",
    pages = ""80--84""
}
"
998,0.8950331066062713,Ba2 Mg2 Si2,P4/nmm,,,,,,0.005061348775671072,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.00010080050871037782,,,,,,,,,,,,,,,,,,,,,,,0.07079460553434393,,,,,,,,,,,,,,,,,,4.61,4.613817012070665,,,,,,,7.87,7.727833819760859,,,9008329,"@article{cif-reference-0,
    author = ""Pearson, W. B."",
    title = ""  The Cu2Sb and related structures"",
    journal = ""Zeitschrift fur Kristallographie"",
    volume = ""171"",
    year = ""1985"",
    pages = ""23--39""
}
"
340,0.8952623991711403,Ba16 Br8 Si12,P2_1/c,,,,,,0.002052888439290252,,,0.031042293558626782,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1.315934188461849e-05,,,,,,,,,,,,,,,,,,8.8017,8.907271284157714,,,8.8446,9.575772527325533,101.926,104.4163613909911,15.0402,14.804220805938245,,,1536501,"@article{cif-reference-0,
    author = ""Wengert, S. and Willems, J.B. and Nesper, R."",
    title = ""  Ba4 Si3 Br2: a double salt of barium bromide and barium silicide  containing a novel cyclotrisilicide unit"",
    journal = ""Chemistry - A European Journal"",
    volume = ""7"",
    year = ""2001"",
    pages = ""3209--3213""
}
"
904,0.8957693842883271,Ba32 S68 Sb24,P2/c,,,,,,0.0006317428918006923,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.09207333732746278,6.32588488771699e-05,,,,,,,,,,,,,,,,,,,,,11.41,11.111922642768258,,,13.73,13.508180571114616,90.94,90.36064387419214,22.53,22.89706061522967,,,7222641,"@article{cif-reference-0,
    author = ""Doerrscheidt, W. and Schaefer, H."",
    title = ""  Zur Kenntnis des Bariumthioantimonats(III) Ba8 Sb6 S17"",
    journal = "" Zeitschrift fuer Naturforschung, Teil B. Anorganische Chemie, Organische  Chemie (33,1978-41,1986)"",
    volume = ""36"",
    year = ""1981"",
    pages = ""410--414""
}
"
453,0.896496049591879,Ba16 Fe32 O64,Pnma,,,,,,0.0018667236372769526,,,,,,,,,,,,,,,,,,0.00047130436604733277,,,,,,,,,,,,,,,,,,,,,,,1.395406961706126e-05,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,9.3358,9.636838472050695,,,10.8818,11.402449443191056,,,17.34698,16.13375962602958,,,2002358,"@article{cif-reference-0,
    author = ""Leib, W and Mueller-Buschbaum, Hk"",
    title = "" Zur Verbindungsbildung MO: M2 O3; eine neue Form von Ba Fe2 O4 mit aufgefuellter Tridymitstruktur"",
    journal = "" Zeitschrift fuer Anorganische und Allgemeine Chemie"",
    volume = ""538"",
    year = ""1986"",
    pages = ""71--77""
}
"
358,0.8966379389364905,Ba12 Ge11.268 Sn8.732,Cmcm,,,,,,0.010071341176090506,,,,,,,,,,,,,,,,,,,,,0.006516418366558483,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1.3930962845682115e-05,,,,,,,,,,,,,,,,8.743,8.953421635250535,,,10.652,10.46300325756991,,,10.761,10.82994761104136,,,1537195,"@article{cif-reference-0,
    author = ""Zuercher, F. and Hoffmann, S. and Nesper, R. and Faessler, T.F."",
    title = ""  Novel arachno-type (X5)6- Zintl anions in Sr3 Sr5, Ba3 Sr5, and Ba3 Pb5  and charge influence on Zintl clusters."",
    journal = ""Zeitschrift fuer Anorganische und Allgemeine Chemie"",
    volume = ""627"",
    year = ""2001"",
    pages = ""2211--2219""
}
"
164,0.8967241967351552,Ba10 O32 Re6,P6_3cm,,,,,,0.003678017193943205,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.13536560409740983,,,,,,,,0.07847731424732103,,,,,,,,,,,,,,,,,,,,,,,,,10.912,11.476897475578033,,,,,,,7.774,8.025656072063192,,,1524071,"@article{cif-reference-0,
    author = ""Besse, J.P. and Chevalier, R. and Baud, G. and Zarembowitch, J."",
    title = ""  Mise en evidence de l'ion (O2)(-) dans l'apatite au rhenium Ba5 (Re O5)3  O2"",
    journal = ""Materials Research Bulletin"",
    volume = ""15"",
    year = ""1980"",
    pages = ""1255--1261""
}
"
877,0.8976064409257928,Au6.32 Ba2 Ge1.68,I4/mmm,,,,0.06557291365524626,,8.684227090400111e-06,,,,,,,,,,,,,,,,,,,,,0.06477869096655484,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.65,4.660382943864814,,,,,,,10.56,10.47043649385294,,,7209418,"@article{cif-reference-0,
    author = ""May, N. and Schaefer, H."",
    title = ""  Meue Verbindungen im Th Cr2 Si2 -Typ"",
    journal = "" Zeitschrift fuer Naturforschung, Teil B. Anorganische Chemie, Organische  Chemie (2,1947-32,1977)"",
    volume = ""27"",
    year = ""1972"",
    pages = ""864--865""
}
"
384,0.8991380226200795,Ba8 S12 Zn4,Pnma,,,,,,0.011886055132141672,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0004168140113011931,,,,,,,,,,,,,,,,,,,,0.06875799429832459,,4.21,4.041619395030054,,,12.05,12.238625407195068,,,12.65,12.049236233549214,,,1540011,"@article{cif-reference-0,
    author = ""von Schnering, H.G. and Hoppe, R."",
    title = ""  Zur Kenntnis des Ba2 Zn S3"",
    journal = ""Zeitschrift fuer Anorganische und Allgemeine Chemie"",
    volume = ""312"",
    year = ""1961"",
    pages = ""99--109""
}
"
167,0.8992256028535865,Ba4 O26 Ti11,C2/m,,,,,,0.0004975191630037515,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.00407934613966212,,,,,,,,,,,,,,,,,,,,,,,0.021505733110596364,,,,,,,,,,15.16,14.615945601399863,,,3.8931,4.010232033879479,98.64,94.01195326546996,9.093,9.00892371107214,,,1524553,"@article{cif-reference-0,
    author = ""Hofmeister, W. and Tillmanns, E."",
    title = ""  Ba2 Ti5.5 O13: Ladungsausgleich durch statistische Unterbesetzung"",
    journal = ""Fortschritte der Mineralogie, Beiheft"",
    volume = ""56"",
    year = ""1978"",
    pages = ""42--43""
}
"
906,0.9005094386089981,Ba2 Ge4 Mg4,I4/mmm,,,,,,0.019635419854570155,,,,,,,,,,,,,,,,,,,,,0.04410408563644269,,,,,,,,,,,,-1.493830620035395e-07,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.67,4.664710312916568,,,,,,,11.33,11.101124185013319,,,7222655,"@article{cif-reference-0,
    author = ""Eisenmann, B. and May, N. and Schaefer, H. and Mueller, W. and Weiss, A. and Winter, J. and Ziegleder, G."",
    title = ""  Neue Vertreter des Th Cr2 Si2 -Typs und dessen Verwandtschaft zum  Anti-PbFCl-Gitter"",
    journal = "" Zeitschrift fuer Naturforschung, Teil B. Anorganische Chemie, Organische  Chemie (2,1947-32,1977)"",
    volume = ""25"",
    year = ""1970"",
    pages = ""1350--1352""
}
"
154,0.9005535704787825,Ba4 Te16 Tm8,Pnma,,,,,,0.011503463916607302,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.17899073262874718,,,,4.8688117036754745e-06,,,,,,,,4.4058,4.789670956627308,,,13.5677,15.19492632022019,,,15.9989,15.776915662821777,,,1521661,"@article{cif-reference-0,
    author = ""Narducci, A.A. and Yang, Y.-T. and Digman, M.A. and Sipes, A.B. and Ibers, J.A."",
    title = ""  An investigation of the rare-earth telluride system Ba Ln2 Te4 (Ln = Sm -  Tm, Y): syntheses, crystal structures and magnetic properties"",
    journal = ""Journal of Alloys Compd."",
    volume = ""303"",
    year = ""2000"",
    pages = ""432--439""
}
"
543,0.9005538458715527,Ba4 F16 Mg4,Cmc2_1,,,,,,0.012090270727882315,,,,,,,,,,,,,,,,,0.400434118768832,,,,,,,,,,,,,,,,1.6359482167210455,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.11899,4.036548693008154,,,14.4626,14.669490460742594,,,5.81151,5.808098417686807,,,2104448,"@article{cif-reference-0,
    author = ""Posse, Jose Maria and Grzechnik, Andrzej and Friese, Karen"",
    title = ""  Ternary fluorides Ba<i>M</i>F\textasciitilde 4\textasciitilde\ (<i>M</i> = Zn, Mg and Mn) at low  temperatures"",
    journal = ""Acta Crystallographica Section B"",
    volume = ""65"",
    year = ""2009"",
    pages = ""576--586""
}
"
548,0.9009327692617489,Ba4 F16 Mg4,Cmc2_1,,,,,,0.012419019607272761,,,,,,,,,,,,,,,,,0.4054469030985288,,,,,,,,,,,,,,,,2.311414853954147,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.11886,4.036164741188598,,,14.4761,14.67196472490022,,,5.81296,5.807535640722487,,,2104454,"@article{cif-reference-0,
    author = ""Posse, Jose Maria and Grzechnik, Andrzej and Friese, Karen"",
    title = ""  Ternary fluorides Ba<i>M</i>F\textasciitilde 4\textasciitilde\ (<i>M</i> = Zn, Mg and Mn) at low  temperatures"",
    journal = ""Acta Crystallographica Section B"",
    volume = ""65"",
    year = ""2009"",
    pages = ""576--586""
}
"
797,0.9011145894029079,Ba24 Se36 U6,R-3c,,,,,,0.046562013677336346,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0004881222418904755,,,,,,,,,,,,9.31046630430299e-05,,,,,,,12.5997,12.623742036223412,,,,,,,15.6063,15.883258776137305,,,4342464,"@article{cif-reference-0,
    author = ""Mesbah, Adel and Prakash, Jai and Beard, Jessica C. and Pozzi, Eric A. and Tarasenko, Mariya S. and Leb\`egue, S\'ebastien and Malliakas, Christos D. and Van Duyne, Richard P. and Ibers, James A."",
    title = ""  Positional Flexibility: Syntheses and Characterization of Six Uranium  Chalcogenides Related to the 2H Hexagonal Perovskite Family."",
    journal = ""Inorganic chemistry"",
    volume = ""54"",
    year = ""2015"",
    pages = ""2851--2857""
}
"
547,0.9011189075224577,Ba4 F16 Mg4,Cmc2_1,,,,,,0.012514065587395182,,,,,,,,,,,,,,,,,0.4064806646051184,,,,,,,,,,,,,,,,2.0106849473756525,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.12099,4.036037559502921,,,14.48798,14.673118368635388,,,5.81496,5.807135340745674,,,2104453,"@article{cif-reference-0,
    author = ""Posse, Jose Maria and Grzechnik, Andrzej and Friese, Karen"",
    title = ""  Ternary fluorides Ba<i>M</i>F\textasciitilde 4\textasciitilde\ (<i>M</i> = Zn, Mg and Mn) at low  temperatures"",
    journal = ""Acta Crystallographica Section B"",
    volume = ""65"",
    year = ""2009"",
    pages = ""576--586""
}
"
546,0.9013159010855842,Ba4 F16 Mg4,Cmc2_1,,,,,,0.012364071741143472,,,,,,,,,,,,,,,,,0.40748565720755137,,,,,,,,,,,,,,,,1.740308626237423,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.12398,4.036268696439261,,,14.50096,14.671705976634446,,,5.81748,5.8073774120780195,,,2104452,"@article{cif-reference-0,
    author = ""Posse, Jose Maria and Grzechnik, Andrzej and Friese, Karen"",
    title = ""  Ternary fluorides Ba<i>M</i>F\textasciitilde 4\textasciitilde\ (<i>M</i> = Zn, Mg and Mn) at low  temperatures"",
    journal = ""Acta Crystallographica Section B"",
    volume = ""65"",
    year = ""2009"",
    pages = ""576--586""
}
"
210,0.9014688479925045,Ba4 Ni4 O8,Cmcm,,,,,,0.0003133291091285877,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.00996119952008033,-0.005253834460425497,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.735,5.691564241195972,,,9.19,9.639017452105236,,,4.755,4.602519884693533,,,1527692,"@article{cif-reference-0,
    author = ""Krischner, H. and Torkar, K. and Kolbesen, B.O."",
    title = ""  Beitraege zum System Ba O-Ni O"",
    journal = ""Journal of Solid State Chemistry"",
    volume = ""3"",
    year = ""1971"",
    pages = ""349--357""
}
"
920,0.9015906398488421,Ba1 Be0.75 Si1.25,P6/mmm,,,,,,0.005609508178061097,0.00013717108069792662,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0008095591858040199,,,,,,,,,,,,,,,,,,4.05,4.052914434255636,,,,,,,5.05,5.143469812554637,,,7222885,"@article{cif-reference-0,
    author = ""May, N. and Mueller, W. and Schaefer, H."",
    title = ""  Ternaere Erdalkali-Beryllium-Silicide und -Germanide mit Al B2 -Struktur"",
    journal = "" Zeitschrift fuer Naturforschung, Teil B. Anorganische Chemie, Organische  Chemie (2,1947-32,1977)"",
    volume = ""29"",
    year = ""1974"",
    pages = ""325--327""
}
"
545,0.9017930952404833,Ba4 F16 Mg4,Cmc2_1,,,,,,0.011472691092408728,,,,,,,,,,,,,,,,,0.4057284562611155,,,,,,,,,,,,,,,,1.4695069696766498,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.12743,4.037573156133692,,,14.51455,14.661674972036387,,,5.82028,5.809810364940312,,,2104451,"@article{cif-reference-0,
    author = ""Posse, Jose Maria and Grzechnik, Andrzej and Friese, Karen"",
    title = ""  Ternary fluorides Ba<i>M</i>F\textasciitilde 4\textasciitilde\ (<i>M</i> = Zn, Mg and Mn) at low  temperatures"",
    journal = ""Acta Crystallographica Section B"",
    volume = ""65"",
    year = ""2009"",
    pages = ""576--586""
}
"
921,0.9018979781940759,Ba8 Sb16 Se32,P2_1/c,,,,,,1.4230031780533789e-05,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.019115405776441264,,0.014252969738943702,,,,,,,,,,,,,,,,,,,8.551,8.618803891108064,,,20.76,20.685545968508684,132.1,132.19842652383977,12.46,12.183899835794175,,,7222959,"@article{cif-reference-0,
    author = ""Cordier, G. and Schaefer, H."",
    title = ""  Zur Darstellung und Kristallstruktur von Ba Sb2 Se4"",
    journal = "" Zeitschrift fuer Naturforschung, Teil B. Anorganische Chemie, Organische  Chemie (33,1978-41,1986)"",
    volume = ""34"",
    year = ""1979"",
    pages = ""1053--1056""
}
"
141,0.9034134848960003,Ba4 Cu8 Se8,Pnma,,,,,,0.00028601494980700097,,,,,,,,,,,,0.0025167921923265196,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.01154375520368524,,,,,,,,,,,,,,,,,,,4.208,4.021322003902144,,,9.595,9.416510878057053,,,10.773,10.895445357682881,,,1521194,"@article{cif-reference-0,
    author = ""Huster, J. and Bronger, W."",
    title = ""  alpha- und beta-(Ba Cu2 X2) (X = S, Se) - Darstellung von Einkristallen  in Kaliumchalkogenocyanat-Schmelzen"",
    journal = ""Zeitschrift fuer Anorganische und Allgemeine Chemie"",
    volume = ""625"",
    year = ""1999"",
    pages = ""2033--2040""
}
"
635,0.9037099552187208,Ba8 Cu4.602 Ge40.8348,Pm-3n,,,,,,1.8514298354702166e-05,,,,,,,,,,,,1.2771171700802149,,,,,,,,,0.026371194046185605,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,10.66591,10.51210666020185,,,,,,,,,,,4002393,"@article{cif-reference-0,
    author = ""Johnson, S. and Bentien, A. and Madsen, G.K.H. and Iversen, B.B."",
    title = ""  Crystal structure, band structure, and physical properties of Ba8 Cu(6-x)  Ge(40+x) (0 <= x <= 0.7)"",
    journal = ""Chemistry of Materials (1,1989-)"",
    volume = ""18"",
    year = ""2006"",
    pages = ""4633--4642""
}
"
128,0.903721722407348,Ba12 Ga8 S24,C2/c,,,,,,0.003910402337058957,,,,,,,,,,,,,,,,,,,0.014136095527996143,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.1540567642411766,,,,,,,,,,,,,,,,,,,,,,9.089,9.343367580918665,,,14.477,14.100696094770138,91.81,91.9015462496262,9.028,8.890401218669766,,,1518040,"@article{cif-reference-0,
    author = ""Eisenmann, Brigitte and Jakowski, Mareike and Schafer, Herbert"",
    title = ""  Darstellung und kristallstruktur von Ba4Ga2S7 und Ba3Ga2S6"",
    journal = ""Revue de Chimie Minerale"",
    volume = ""21"",
    year = ""1984"",
    pages = ""12--20""
}
"
957,0.9037840777970495,Ba8 Br20 Cs4,P2_1/c,,,,,,1.5699966436858905e-05,,,0.014631648854761498,,,,,,,,0.01472348839484593,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,9.987,10.146670799989653,,,8.6653,8.69330523320002,90.198,87.74146091733934,13.816,13.916766742602913,,,8103848,"@article{cif-reference-0,
    author = ""Schilling, G. and Meyer, G."",
    title = ""  Crystal structure of cesium dibarium pentabromide, Cs Ba2 Br5 and  didysprosium(II) pentabromide, Li Dy2 Br5"",
    journal = ""Zeitschrift fuer Kristallographie (149,1979-)"",
    volume = ""211"",
    year = ""1996"",
    pages = ""255--256""
}
"
379,0.9038500140516011,Ba2 Ge2 Mn2,P4/nmm,,,,,,0.034046435934464776,,,,,,,,,,,,,,,,,,,,,2.6265998539037507e-05,,,,,,,,,,,,,0.005372012024525645,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.5212,4.631732256210682,,,,,,,7.906,7.690828044142348,,,1539729,"@article{cif-reference-0,
    author = ""Dascoulidou, A. and Mueller, P. and Bronger, W."",
    title = ""  Ternaere Mangan-Verbindungen A Mn X (A= Mg, Ca, Sr, oder Ba; X= Si, Ge  oder Sn): Neutronenbeugungsuntersuchungen zur Charakterisierung der  magnetischen Eigenschaften"",
    journal = ""Zeitschrift fuer Anorganische und Allgemeine Chemie"",
    volume = ""624"",
    year = ""1998"",
    pages = ""124--128""
}
"
875,0.9039748157381531,Ag4 Ba2 Ge4,I4/mmm,0.03134885388932941,,,,,9.775090896948653e-06,,,,,,,,,,,,,,,,,,,,,0.05331544860346563,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.58,4.660755695970724,,,,,,,10.69,10.470932066482087,,,7209360,"@article{cif-reference-0,
    author = ""Winter, J. and Eisenmann, B. and Weiss, A. and May, N. and Ziegleder, G. and Schaefer, H. and Mueller, W."",
    title = ""  Neue Vertreter des Th Cr2 Si2 -Typs und dessen Verwandtschaft zum  Anti-PbFCl-Gitter"",
    journal = "" Zeitschrift fuer Naturforschung, Teil B. Anorganische Chemie, Organische  Chemie (2,1947-32,1977)"",
    volume = ""25"",
    year = ""1970"",
    pages = ""1350--1352""
}
"
873,0.9044226918698254,Ag2 As2 Ba2,P6_3/mmc,1.1230086974979612,,0.01973054980918051,,,0.010312407771108582,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.613,4.588438832336651,,,,,,,8.896,9.174816492647144,,,7209304,"@article{cif-reference-0,
    author = ""Mewis, A."",
    title = ""  Darstellung und Struktur der Verbindungen Mg Cu P, Ba Cu P (As) und Ba Ag  P (As)"",
    journal = "" Zeitschrift fuer Naturforschung, Teil B. Anorganische Chemie, Organische  Chemie (33,1978-41,1986)"",
    volume = ""34"",
    year = ""1979"",
    pages = ""1373--1376""
}
"
858,0.9044951257192042,Ba8 Rh2.7402 Si42.604,Pm-3n,,,,,,6.856284243173792e-06,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0029649970630672797,,,,,,0.00801105034484595,,,,,,,,,,,,,,,,,,10.347,10.40357352395063,,,,,,,,,,,7030194,"@article{cif-reference-0,
    author = ""Jung, Walter and Kessens, Heike and Ormeci, Alim and Schnelle, Walter and Burkhardt, Ulrich and Borrmann, Horst and Nguyen, Hong Duong and Baitinger, Michael and Grin, Yuri"",
    title = ""  Synthesis, crystal structure and physical properties of the clathrate-I  phase Ba(8)Rh(x)Si(46-x-y\\square y)."",
    journal = ""Dalton transactions (Cambridge, England : 2003)"",
    volume = ""41"",
    year = ""2012"",
    pages = ""13960--13968""
}
"
247,0.9048566910087998,Ba4 F40 Zr8,C2/c,,,,,,0.07904898167025123,,,,,,,,,,,,,,,,,0.017598934511766976,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2.4071210471086262e-05,6.064,5.606148527367385,,,15.383,15.75526602062629,106.86668674,105.23370735840216,8.71306187,8.562473332323506,,,1530254,"@article{cif-reference-0,
    author = ""Laval, J.P. and Frit, B. and Lucas, J."",
    title = ""  Crystal structure of the beta Ba Zr2 F10 compound. Relations with the Re  O3-type and the fluorozirconate glasses"",
    journal = ""Journal of Solid State Chemistry"",
    volume = ""72"",
    year = ""1988"",
    pages = ""181--192""
}
"
436,0.9055176280102509,Ba4 O26 Ti12,C2/m,,,,,,0.0022803226173400944,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0074793775311921395,,,,,,,,,,,,,,,,,,,,,,,0.01674735305585468,,,,,,,,,,15.004,14.522532230482547,,,3.953,3.990603983726339,98.01,97.47904417899224,9.085,8.940820017514257,,,2002189,"@article{cif-reference-0,
    author = ""Schmachtel, J and Mueller-Buschbaum, Hk"",
    title = "" Ueber ein Bariumoxotitanat(III,IV) : Ba2 Ti6 O13"",
    journal = "" Zeitschrift fuer Anorganische und Allgemeine Chemie"",
    volume = ""435"",
    year = ""1977"",
    pages = ""243--246""
}
"
79,0.9055176280102509,Ba4 O26 Ti12,C2/m,,,,,,0.0022803226173400944,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0074793775311921395,,,,,,,,,,,,,,,,,,,,,,,0.01674735305585468,,,,,,,,,,15.004,14.522532230482547,,,3.953,3.990603983726339,98.01,97.47904417899224,9.085,8.940820017514257,,,1507755,"@article{cif-reference-0,
    author = ""Schmachtel, J. and Mueller-Buschbaum, Hk."",
    title = ""  Ueber ein Bariumoxotitanat(III,IV) : Ba2 Ti6 O13"",
    journal = "" Zeitschrift fuer Anorganische und Allgemeine Chemie"",
    volume = ""435"",
    year = ""1977"",
    pages = ""243--246""
}
"
762,0.9065362047158416,Ba40 Ge285.728 Rh120,Fddd,,,,,,0.031487691609513965,,,,,,,,,,,,,,,,,,,,,7.2091585595121064e-06,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.04776873899376753,,,,,,,,,,,,,,,,,,,,,,,,8.475,8.4886821185881,,,14.725,14.623279818445766,,,66.445,66.26280769051219,,,4333602,"@article{cif-reference-0,
    author = ""M. Falmbigl and F. Kneidinger and M. Chen and A. Grytsiv and H. Michor and E. Royanian and E. Bauer and H. Effenberger and R. Podloucky and P. Rogl"",
    title = ""  Cage-Forming Compounds in the Ba-Rh-Ge System: From Thermoelectrics to  Superconductivity"",
    journal = ""Inorganic Chemistry"",
    volume = ""52"",
    year = ""2013"",
    pages = ""931--943""
}
"
733,0.9066407794183554,As8 Ba8 Cd4,Cmc2_1,,,0.030904813000656218,,,0.031267607827812745,,,,,,1.867637628976279e-05,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.5922,4.687267026743784,,,17.4047,17.45036792223937,,,8.0526,7.554648720932338,,,4326005,"@article{cif-reference-0,
    author = ""Jian Wang and Min Yang and Ming-Yan Pan and Sheng-Qing Xia and Xu-Tang Tao and Hua He and Gregory Darone and Svilen Bobev"",
    title = ""  Synthesis, Crystal and Electronic Structures, and Properties of the New  Pnictide Semiconductors A2CdPn2 (A= Ca, Sr, Ba, Eu;Pn= P, As)"",
    journal = ""Inorganic Chemistry"",
    volume = ""50"",
    year = ""2011"",
    pages = ""8020--8027""
}
"
9,0.9067250609785162,Ba8 F32 Zr4,Pnma,,,,,,0.011293065183178293,,,,,,,,,,,,,,,,,0.11203994219242759,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,6.545254542616209e-05,5.6157,5.6119241839053995,,,9.7426,9.586259551571763,,,11.8877,12.150573297962165,,,1000151,"@article{cif-reference-0,
    author = ""Le Bail, A. and Laval, J.-P."",
    title = ""  Synthesis and crystal structure of \a-Ba\textasciitilde 2\textasciitilde ZrF\textasciitilde 8\textasciitilde\ and Pb\textasciitilde 2\textasciitilde ZrF\textasciitilde 8\textasciitilde\  determined ab initio from synchrotron and neutron powder diffraction  data"",
    journal = ""  European Journal of Solid State and Inorganic Chemistry"",
    volume = ""35"",
    year = ""1998"",
    pages = ""357--372""
}
"
311,0.9067685716775503,Ba2 H2 I2,P4/nmm,,,,,,0.029341376070762287,,,,,,,,,,,,,,,,,,,,,,0.0011786852540815731,,,,0.0017185682462183128,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.716,4.6411763565336495,,,,,,,7.752,7.36411030549347,,,1534963,"@article{cif-reference-0,
    author = ""Beck, H.P. and Limmer, A."",
    title = ""  Die Verfeinerung der Kristallstrukturen von Ca H Cl, Sr H Cl, Ba H Cl, Ba  H Br und Ba H I"",
    journal = ""Zeitschrift fuer Anorganische und Allgemeine Chemie"",
    volume = ""502"",
    year = ""1983"",
    pages = ""185--190""
}
"
760,0.9068070342148857,Ba8 Ge42.742 Rh1.2,Pm-3n,,,,,,1.522464631658555e-05,,,,,,,,,,,,,,,,,,,,,0.022102320454658278,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.8640395031865975,,,,,,,,,,,,,,,,,,,,,,,,10.708,10.512435660967924,,,,,,,,,,,4333600,"@article{cif-reference-0,
    author = ""M. Falmbigl and F. Kneidinger and M. Chen and A. Grytsiv and H. Michor and E. Royanian and E. Bauer and H. Effenberger and R. Podloucky and P. Rogl"",
    title = ""  Cage-Forming Compounds in the Ba-Rh-Ge System: From Thermoelectrics to  Superconductivity"",
    journal = ""Inorganic Chemistry"",
    volume = ""52"",
    year = ""2013"",
    pages = ""931--943""
}
"
37,0.9071146362362018,Ba0.468 Bi2.532 O4.266,R-3m,,,,,,0.008718398840032579,,0.00469009232100509,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.59676801786981e-08,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.032,3.970726902234896,,,,,,,28.76,28.986871457621017,,,1004077,"@article{cif-reference-0,
    author = ""Conflant, P and Boivin, J C and Nowogrocki, G and Thomas, D"",
    title = "" Etude structurale par diffractometrie x a haute temperature du conducteur anionique Bi\textasciitilde .844\textasciitilde\ Ba\textasciitilde .156\textasciitilde\ O\textasciitilde 1.422\textasciitilde"",
    journal = ""Solid State Ionics"",
    volume = ""9"",
    year = ""1983"",
    pages = ""925--928""
}
"
855,0.907244352506477,Ba3.5 Ga4.04 Sb4,P6_3/mmc,,,,,,0.00023261936286872724,,,,,,,,,,,,,,,,,,,1.772812744700838,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.01227889044265891,,,,,,,,,,,,,,,,,,,,,4.7045,4.610338619932355,,,,,,,18.123,18.50123500295897,,,7024710,"@article{cif-reference-0,
    author = {Bobev, Svilen and Hullmann, Jonathan and Harmening, Thomas and P\""ottgen, Rainer},
    title = {  Novel ternary alkaline-earth and rare-earth metal antimonides from  gallium or indium flux. Synthesis, structural characterization and 121Sb  and 151Eu M\""ossbauer spectroscopy of the series A7Ga8Sb8 (A = Sr, Ba,  Eu) and Ba7In8Sb8.},
    journal = ""Dalton transactions (Cambridge, England : 2003)"",
    volume = ""39"",
    year = ""2010"",
    pages = ""6049--6055""
}
"
106,0.9072939257387418,Au8 Ba4 F48,P-43m,,,,0.09808265552991394,,1.065311777399676,,,,,,,,,,,,,,,,,4.0502696338052644e-07,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,9.901,10.011964677697192,,,,,,,,,,,1510359,"@article{cif-reference-0,
    author = ""Popov, A.I. and Val'kovskii, M.D. and Kiselev, Yu.M. and Chumaevskii, N.A. and Spirin, S.N. and Sokolov, V.B."",
    title = ""  Structure of fluoroaurates(V) earth alkali elements"",
    journal = ""Zhurnal Neorganicheskoi Khimii"",
    volume = ""35"",
    year = ""1990"",
    pages = ""1970--1977""
}
"
412,0.9074777759738725,Ba16 O120 Ti52,Cmce,,,,,,0.004676319926814284,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3.679917251074854e-06,,,,,,,,,,,,,,,,,,,,,,,0.08224344072214974,,,,,,,,,,9.862,9.927607312227657,,,17.062,17.123841173439175,,,14.051,14.209304103886574,,,1541876,"@article{cif-reference-0,
    author = ""Tillmanns, E."",
    title = ""  Tetrabarium tridecatitanate, Ba4 Ti13 O30"",
    journal = ""Crystal Structure Communications"",
    volume = ""11"",
    year = ""1982"",
    pages = ""2087--2092""
}
"
973,0.9076682821588219,Ba4 O16 S4,Pnma,,,,,,0.019124940286444635,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.04947004520633052,,,,,,,,,,,-4.925072380692903e-05,,,,,,,,,,,,,,,,,,,,,,5.457,5.6214771749289625,,,7.157,6.839207272278995,,,8.884,8.563397908035782,,,9000650,"@article{cif-reference-0,
    author = ""Miyake M and Minato I and Morikawa H and Iwai S I"",
    title = ""  Crystal structure and sulphate force constants of barite, celesite, and  anglesite"",
    journal = ""American Mineralogist"",
    volume = ""63"",
    year = ""1978"",
    pages = ""506--510""
}
"
766,0.9081068600170361,Ba2.6226 O31.2548 Ta11.2548,P4/mbm,,,,,,0.2365243812451849,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.5093608656041808,,,,,,,,,,,,,,,,,,,0.013088805809710825,,,,,,,,,,,,,,12.5087,12.495534010311628,,,,,,,3.9143,4.0287245263479035,,,4336766,"@article{cif-reference-0,
    author = ""Xiaojun Kuang and Fengjuan Pan and Jiang Cao and Chaolun Liang and Matthew R. Suchomel and Florence Porcher and Mathieu Allix"",
    title = ""  Defect Structure, Phase Separation, and Electrical Properties of  Nonstoichiometric Tetragonal Tungsten Bronze Ba0.5-xTaO3-x"",
    journal = ""Inorganic Chemistry"",
    volume = ""52"",
    year = ""2013"",
    pages = ""13244--13252""
}
"
206,0.9082389657424043,Ba4 Cu16 S12,Cmcm,,,,,,5.41755816910786e-06,,,,,,,,,,,,0.012935795424222702,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.18963425626909455,,,,,,,,,,,,,,,,,,,,,,4.0584,4.048822092833527,,,13.8637,14.494565712968164,,,10.3733,10.132986784354276,,,1527568,"@article{cif-reference-0,
    author = ""Iglesias, J.E. and Pachali, K.E. and Steinfink, H."",
    title = ""  The crystal structures and phase transition of alpha and beta Ba Cu4 S3"",
    journal = ""Materials Research Bulletin"",
    volume = ""7"",
    year = ""1972"",
    pages = ""1247--1258""
}
"
241,0.9085371133314889,Ba12 O52 V16,C2/c,,,,,,9.366888239655425e-05,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.011530502629188151,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0716077646431178,,,,,,16.1,15.601115217409204,,,8.947,8.520566616066283,114.39,109.85704799102206,10.173,9.798627810047256,,,1529972,"@article{cif-reference-0,
    author = ""Gatehouse, B.M. and Guddat, L.W. and Roth, R.S."",
    title = ""  The crystal structure of Ba3 V4 O13"",
    journal = ""Journal of Solid State Chemistry"",
    volume = ""71"",
    year = ""1987"",
    pages = ""390--395""
}
"
556,0.9086876495460238,Ba4 F16 Mn4,Cmc2_1,,,,,,0.00827989132362257,,,,,,,,,,,,,,,,,0.37040841151721077,,,,,,,,,,,,,,,,,1.838075855835252,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.218739,4.19237942232362,,,15.0985,14.67839625220089,,,6.0007,5.7287134281505185,,,2104462,"@article{cif-reference-0,
    author = ""Posse, Jose Maria and Grzechnik, Andrzej and Friese, Karen"",
    title = ""  Ternary fluorides Ba<i>M</i>F\textasciitilde 4\textasciitilde\ (<i>M</i> = Zn, Mg and Mn) at low  temperatures"",
    journal = ""Acta Crystallographica Section B"",
    volume = ""65"",
    year = ""2009"",
    pages = ""576--586""
}
"
408,0.9088392057315638,Ba12 Re36 S66,R-3c,,,,,,2.8348678102808715e-06,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.022144194587642364,,,0.0003710878593522049,,,,,,,,,,,,,,,,,,,,,,9.157,9.042581228488928,,,,,,,32.081,35.969688346038446,,,1541719,"@article{cif-reference-0,
    author = ""Bronger, W. and Miessen, H.J. and Schmitz, D."",
    title = ""  Eu2 Re6 S11, Darstellung, Kristallstruktur und magnetische Eigenschaften"",
    journal = ""Journal of the Less-Common Metals"",
    volume = ""95"",
    year = ""1983"",
    pages = ""275--282""
}
"
628,0.9088903018869575,Ba5.808 C120 K6.144,Im-3,,,,,,0.00010532916911814205,,,,0.019972250521807792,,,,,,,,,,,,,,,,,,,,,,,,,0.400041091576356,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,11.21661,11.352192413943353,,,,,,,,,,,4002252,"@article{cif-reference-0,
    author = ""Margadonna, S. and Aslanis, E. and Li, W.Z. and Prassides, K. and Fitch, A.N. and Hansen, T.C."",
    title = ""  Crystal structure of superconducting K3 Ba3 C60 : a combined synchrotron  X-ray and neutron diffraction study"",
    journal = ""Chemistry of Materials (1,1989-)"",
    volume = ""12"",
    year = ""2000"",
    pages = ""2736--2740""
}
"
390,0.9089505197531759,Ba4 Cu8 S8,Pnma,,,,,,0.0064966632965911325,,,,,,,,,,,,0.00018160653190529488,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.004058360327763139,,,,,,,,,,,,,,,,,,,,,,4.0612,4.036604878150162,,,9.3081,9.411433804844616,,,10.4084,10.899303511145849,,,1540140,"@article{cif-reference-0,
    author = ""Iglesias, J.E. and Pachali, K.E. and Steinfink, H."",
    title = ""  Structural chemistry of Ba2 Cd S3, Ba2 Cd S3, Ba Cd S2, Ba Cu2 S2 and Ba  Cu2 Se2"",
    journal = ""Journal of Solid State Chemistry"",
    volume = ""9"",
    year = ""1974"",
    pages = ""6--14""
}
"
642,0.9091039028930481,Ba8 N16 Si8,Cmce,,,,,,0.00804468599341443,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0014546481472760481,,,,,,,,,,,,,,,,,,,,2.456821796434684e-05,,,,,,,,,,,,,,,,,,5.657493,5.620209840344559,,,11.592254,11.482744107702755,,,7.652871,7.607195378330464,,,4002795,"@article{cif-reference-0,
    author = ""Wang, Zhenbin and Chu, Iek-Heng and Zhou, Fei and Ong, Shyue Ping"",
    title = ""  Electronic Structure Descriptor for the Discovery of Narrow-Band  Red-Emitting Phosphors"",
    journal = ""Chemistry of Materials"",
    volume = ""28"",
    year = ""2016"",
    pages = ""4024--""
}
"
345,0.9091547905263767,Ba4 In8 Te16,Cccm,,,,,,0.02719136757752791,,,,,,,,,,,,,,,,,,,,,,,,,,,2.8809183444854154e-06,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.015558385166996345,,,,,,,,,,,,6.74,6.293705872396019,,,11.621,12.250146991604456,,,11.634,11.139201013165625,,,1536658,"@article{cif-reference-0,
    author = ""Eisenmann, B. and Jakowski, M. and Schaefer, H."",
    title = ""  Neue ternaere Varianten der Tl Se-Struktur: zur Kenntnis von Ba Al2  Te4(II), Sr Ga2 Te4, Sr In2 Te4 und Ba In2 Te4"",
    journal = ""Revue de Chimie Minerale"",
    volume = ""19"",
    year = ""1982"",
    pages = ""263--273""
}
"
886,0.9093897679795332,Ba8 Bi8 Se24,P2_12_12_1,,,,,,5.562765788994128e-05,,0.09901914711735353,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.849372941428404e-07,,,,,,,,,,,,,,,,,,,4.37,4.61009962982285,,,16.0,15.943151372605286,,,17.24,16.326804808289157,,,7221180,"@article{cif-reference-0,
    author = ""Volk, K. and Cordier, G. and Cook, R. and Schaefer, H."",
    title = ""  Ba Sb Te3 und Ba Pi Se3 Verbindungen mit Bi Se-bzw. Sb  Te-Schichtverbaenden"",
    journal = "" Zeitschrift fuer Naturforschung, Teil B. Anorganische Chemie, Organische  Chemie (33,1978-41,1986)"",
    volume = ""35"",
    year = ""1980"",
    pages = ""136--140""
}
"
721,0.9096827064989025,Ba2 Ga8 Se14,Pc,,,,,,3.181303318173609e-05,,,,,,,,,,,,,,,,,,,0.027924019933114292,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.00016535067904333445,,,,,,,,,,,,,,,,,,,7.6252,7.560155005037318,,,6.5114,6.638799319086219,121.2425947,119.32257304325933,14.70240388,14.768975501187557,,,4316718,"@article{cif-reference-0,
    author = ""Jiyong Yao and Dajiang Mei and Lei Bai and Zheshuai Lin and Wenlong Yin and Peizhen Fu and Yicheng Wu"",
    title = ""  BaGa4Se7: A New Congruent-Melting IR Nonlinear Optical Material"",
    journal = ""Inorganic Chemistry"",
    volume = ""49"",
    year = ""2010"",
    pages = ""9212--9216""
}
"
440,0.9098305157927872,Ba4 Cu8 O8,I4_1/amd,,,,,,0.0013554511066199123,,,,,,,,,,,,0.014036250422467832,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.13727123990163115,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.722,5.685034939291956,,,,,,,10.064,10.65231067083736,,,2002215,"@article{cif-reference-0,
    author = ""Teske, C L and Mueller-Buschbaum, Hk"",
    title = ""Zur Kenntnis von Ba Cu2 O2"",
    journal = "" Zeitschrift fuer Naturforschung, Teil B. Anorganische Chemie, Organische Chemie (2,1947-32,1977)"",
    volume = ""27"",
    year = ""1972"",
    pages = ""296--301""
}
"
756,0.9098591019045774,Al54 As90 Ba54,R-3c,,0.028366608538408493,0.0993264521546512,,,0.008277133895309636,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,14.9727,15.209195716994845,,,,,,,29.689,29.7805759885152,,,4331796,"@article{cif-reference-0,
    author = ""Hua He and Chauntae Tyson and Maia Saito and Svilen Bobev"",
    title = ""  Synthesis, Crystal and Electronic Structures of the New Zintl phases  Ba3Al3Pn5 (Pn= P, As) and Ba3Ga3P5"",
    journal = ""Inorganic Chemistry"",
    volume = ""52"",
    year = ""2013"",
    pages = ""499--505""
}
"
845,0.9099897753231311,Ba1 F6.0008 Th1.0002,P6_3/mmc,,,,,,0.008728183059597317,,,,,,,,,,,,,,,,,0.33878857986030453,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1.0395883313983812e-05,,,,,,,,,,,4.29,4.106211924557728,,,,,,,7.56,8.161093042244174,,,7014534,"@article{cif-reference-0,
    author = ""Friese, Karen and Morgenroth, Wolfgang and Posse, Jos\'e Maria and Grzechnik, Andrzej"",
    title = ""  Disorder in BaThF(6)- refinement of anharmonic displacement parameters  from high-pressure single-crystal X-ray diffraction data."",
    journal = ""Dalton transactions (Cambridge, England : 2003)"",
    volume = ""40"",
    year = ""2011"",
    pages = ""1902--1910""
}
"
23,0.910343693508985,Ba2 F16 Y4,C2/m,,,,,,0.02624635231510297,,,,,,,,,,,,,,,,,0.36996762144331663,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0023160589123978783,,,,6.9829,6.813840499063885,,,10.519,10.479509075958196,99.676,98.4000705236071,4.2644,4.322677478961013,,,1000473,"@article{cif-reference-0,
    author = ""Guilbert, L H and Gesland, J Y and Bulou, A and Retoux, R"",
    title = "" Structure and Raman spectroscopy of Czochralski-grown barium yttrium and barium ytterbium fluorides crystals"",
    journal = ""Materials Research Bulletin"",
    volume = ""28"",
    year = ""1993"",
    pages = ""923--930""
}
"
707,0.9106182839442253,Ba8 N16 Si8,Cmce,,,,,,0.007431838684160946,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.007182129761039454,,,,,,,,,,,,,,,,,,,,1.8667412319063623e-05,,,,,,,,,,,,,,,,,,5.6046,5.622429124523195,,,11.3605,11.455998762424896,,,7.5851,7.606109605035467,,,4311195,"@article{cif-reference-0,
    author = ""Zolt\'an A. G\'al and Phillip M. Mallinson and Heston J. Orchard and Simon J. Clarke"",
    title = ""  Synthesis and Structure of Alkaline Earth Silicon Nitrides: BaSiN2,  SrSiN2, and CaSiN2"",
    journal = ""Inorganic Chemistry"",
    volume = ""43"",
    year = ""2004"",
    pages = ""3998--4006""
}
"
238,0.9108461254230157,Ba8 O20 Re4,Pnma,,,,,,0.013883588300144328,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.007145645785533989,,,,,,,,0.0007994619518994761,,,,,,,,,,,,,,,,,,,,,,,,,5.7745,5.6059103319381425,,,7.3233,7.359244760659719,,,11.4124,11.34648549639116,,,1529756,"@article{cif-reference-0,
    author = ""Cheetham, A.K. and Thomas, D.M."",
    title = ""  An investigation of the low oxidation state chemistry of rhenium in the  Ba O - Re - Re2 O7 phase diagram"",
    journal = ""Journal of Solid State Chemistry"",
    volume = ""71"",
    year = ""1987"",
    pages = ""61--69""
}
"
954,0.911365897114075,Ba8 Cs4 N60,Pnma,,,,,,0.023634590010175944,,,,,,,,,,,5.5699705221791456e-05,,,,,,,,,,,,,,,,,,,,,,,,,0.14644684359431623,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,8.858,8.626308208043664,,,10.966,11.22824218969904,,,12.928,12.346300911063548,,,8103709,"@article{cif-reference-0,
    author = ""Krischner, H. and Saracoglu, A.I. and Kratky, C."",
    title = ""  Die Kristallstruktur des Cs Ba2 (N3)5"",
    journal = ""Zeitschrift fuer Kristallographie (149,1979-)"",
    volume = ""159"",
    year = ""1982"",
    pages = ""225--229""
}
"
867,0.9118942791348011,Ba27.84 S52 Sn12,Pnma,,,,,,0.007118965494154016,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.054223665516231964,,,,,,0.04045988117011904,,,,,,,,,,,,,,,,8.872,8.8923023085372,,,12.386,12.136256191551754,,,24.173,24.029786217023723,,,7044390,"@article{cif-reference-0,
    author = ""Duan, Rui-Huan Huan and Liu, Peng-Fei and Lin, Hua and Huang-Fu, Shang-Xiong and Wu, Li-Ming"",
    title = ""  Syntheses and characterization of three new sulfides with large band  gaps: acentric Ba4Ga4SnS12, centric Ba12Sn4S23 and Ba7Sn3S13"",
    journal = ""Dalton Trans."",
    year = ""2017""
}
"
977,0.9120009115676884,Ba4 O16 S4,Pnma,,,,,,0.011097218362913473,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.03076263138025941,,,,,,,,,,,-1.792755423396822e-05,,,,,,,,,,,,,,,,,,,,,,5.4559,5.634604814288218,,,7.1569,6.843925976170341,,,8.8842,8.552064661462541,,,9004122,"@article{cif-reference-0,
    author = ""Hill R J"",
    title = ""  A further refinement of the barite structure"",
    journal = ""The Canadian Mineralogist"",
    volume = ""15"",
    year = ""1977"",
    pages = ""522--526""
}
"
692,0.9122609380219057,Ba2 In8 Ir2,Pmma,,,,,,0.012670785983610338,,,,,,,,,,,,,,,,,,,,,,,,,,,0.016650542436447972,1.0462511252444113e-05,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.3958,4.5518498689527185,,,7.9064,7.680493233308655,,,8.642,8.905836636000037,,,4305632,"@article{cif-reference-0,
    author = ""Andriy M. Palasyuk and John D. Corbett"",
    title = "" BaIrIn4 and Ba2Ir4In13: Two In-Rich Polar Intermetallic Structures with Different Augmented Prismatic Environments about the Cations"",
    journal = ""Inorganic Chemistry"",
    volume = ""47"",
    year = ""2008"",
    pages = ""9344--9350""
}
"
174,0.9129718539538669,Ba3 Cr3 F18,R-3m,,,,,,0.0023214184762003704,,,,,,,,,,0.03782130586325699,,,,,,,5.207151901387647e-07,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,7.328,7.463851016890432,,,,,,,7.137,6.679632350359026,,,1525278,"@article{cif-reference-0,
    author = ""Siebert, G. and Hoppe, R."",
    title = ""  Ternaere Fluoride mit vierwertigem Chrom: M(II) Cr F6 mit M(II)= Ba, Sr,  Ca, Mg, Zn, Cd, Hg, Ni"",
    journal = ""Zeitschrift fuer Anorganische und Allgemeine Chemie"",
    volume = ""391"",
    year = ""1972"",
    pages = ""126--136""
}
"
373,0.9130838039330091,Ba4 O16,P2_1/c,,,,,,0.004437689899104072,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0008948563521508259,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.132,3.8575486488655977,,,9.464,9.601681178358566,98.58,101.24323370959856,8.308,8.350868112777613,,,1539451,"@article{cif-reference-0,
    author = ""Vannerberg, N.G."",
    title = ""  On the system Ba O2 - H2 O - H2 O2 1. Investigation of the existing  phases and their preparation 2. The structure of Ba O2 H2 O2"",
    journal = ""Arkiv foer Kemi"",
    volume = ""14"",
    year = ""1959"",
    pages = ""147--160""
}
"
251,0.9131591260936447,Ba9 S24 Ta6,P2/m,,,,,,0.00034604091841850286,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.07886491729373621,,,,,,,,0.002957724702855382,,,,,,,,,,,,,,11.9571,12.285309761885953,,,6.8501,6.901617349723617,108.938,105.39477704153049,12.6156,12.699289201842422,,,1530515,"@article{cif-reference-0,
    author = ""Onoda, M. and Saeki, M."",
    title = ""  New Barium Tantalum Sulphides Part 2. Ba3 Ta2 S8"",
    journal = ""Materials Research Bulletin"",
    volume = ""24"",
    year = ""1989"",
    pages = ""625--631""
}
"
447,0.9138269251231497,Ba8 Co4 O16,Pnma,,,,,,0.002718381264900716,,,,,,,,,0.00808801068289973,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,-0.0002334167794778508,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.85,5.639029877286757,,,7.65,7.4899006487630775,,,10.337,10.222650554762408,,,2002259,"@article{cif-reference-0,
    author = ""Mattausch, H and Mueller-Buschbaum, Hk"",
    title = ""Zur Kenntnis von Ba2 Co O4"",
    journal = "" Zeitschrift fuer Anorganische und Allgemeine Chemie"",
    volume = ""386"",
    year = ""1971"",
    pages = ""1--14""
}
"
1000,0.9140791173623144,Ba2 Br2 H2,P4/nmm,,,,,,0.008423523509368864,,,0.006775599430839501,,,,,,,,,,,,,,,,,,,0.0005530677171718542,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.564,4.6438276954415,,,,,,,7.428,7.3944291066970695,,,9009158,"@article{cif-reference-0,
    author = ""Wyckoff, R. W. G."",
    title = ""  Second edition. Interscience Publishers, New York, New York  Note: tetragonal PbFCl structure"",
    journal = ""Crystal Structures"",
    volume = ""1"",
    year = ""1963"",
    pages = ""294--296""
}
"
583,0.9147512581362353,Ba8 I12 O2,P6_3mc,,,,,,0.10279241405154231,,,,,,,,,,,,,,,,,,,,,,,,,,8.315094994746817e-05,,,,,,,,,,,,,,,2.330385893024,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,10.838,10.231278317811425,,,,,,,8.41,8.086559898866343,,,2200255,"@article{cif-reference-0,
    author = ""Marten G. Barker and Francesconi, M. Grazia and Claire Wilson"",
    title = ""  Barium oxide iodide"",
    journal = ""Acta Crystallographica Section E"",
    volume = ""57"",
    year = ""2001"",
    pages = ""i41--i43""
}
"
105,0.914915996727184,Ag16 Ba4 S14,Pmmn,1.3020943087757213e-05,,,,,0.15045929717843162,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.014201783490996732,,,,,,,,,,,,,,,,,,,,,,4.407,4.378835469516043,,,10.869,10.849269458518494,,,15.643,15.614143073509272,,,1509980,"@article{cif-reference-0,
    author = ""Li, H. and Hwu, S.-J."",
    title = ""  Electrochemical synthesis of Ba2 Ag8 S7, a quasi-onedimensional barium  silver(I) sulfide containing mixed S2-/(S2)2- ligands"",
    journal = ""Angew. Chem. Int. ed."",
    volume = ""38"",
    year = ""1999"",
    pages = ""3067--3069""
}
"
938,0.915174558118855,Ba5 Bi3 O10.8,I4/mmm,,,,,,0.00017528242837044482,,0.011115494605104578,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.014161548891035172,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,6.205,6.237805659138734,,,,,,,8.733,8.343063400553676,,,8101508,"@article{cif-reference-0,
    author = ""Dietze, Utta and Steins, Manfred and Lorenz, Michael and Bente, Klaus and Doering, Thomas"",
    title = "" Crystal structure of barium bismuth oxide, Ba2(Ba0.5Bi0.5Bi)O5.4"",
    journal = {Zeitschrift f\""ur Kristallographie - New Crystal Structures},
    volume = ""214"",
    year = ""1999"",
    pages = ""153--153""
}
"
979,0.9158403200412795,Ba4 O16 S4,Pnma,,,,,,0.007427723582833589,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.022190107306672122,,,,,,,,,,,1.2019810169948986e-05,,,,,,,,,,,,,,,,,,,,,,5.454,5.634577093011583,,,7.154,6.838198844300591,,,8.879,8.555456664765066,,,9004485,"@article{cif-reference-0,
    author = ""Jacobsen S D and Smyth J R and Swope R J and Downs R T"",
    title = ""  Rigid-body character of the SO4 groups in celestine, anglesite and  barite"",
    journal = ""The Canadian Mineralogist"",
    volume = ""36"",
    year = ""1998"",
    pages = ""1053--1060""
}
"
773,0.9162646631788313,Au2.76 Ba2 Sn5.24,I4/mmm,,,,1.9367909749468273e-06,,0.04112846822953658,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0022226842809859797,,,,,,,,,,,,,,,,4.8925,4.932802113228885,,,,,,,11.2826,11.235989151715144,,,4338530,"@article{cif-reference-0,
    author = ""Lin, Qisheng and Miller, Gordon J. and Corbett, John D."",
    title = ""  Ordered BaAl4-Type Variants in the BaAuxSn4-x System: A Unified View on  Their Phase Stabilities versus Valence Electron Counts."",
    journal = ""Inorganic chemistry"",
    volume = ""53"",
    year = ""2014"",
    pages = ""5875--5877""
}
"
1017,0.9163352507688182,Ba2 F2 I2,P4/nmm,,,,,,0.00743291639664576,,,,,,,,,,,,,,,,,1.4034133409897526e-05,,,,,,,,,0.005953841126854998,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.654,4.65872129625922,,,,,,,7.962,7.427569434964491,,,9011175,"@article{cif-reference-0,
    author = ""Liebich, W. and Nicollin, D."",
    title = ""  Refinement of the PbFCl types BaFI, BaFBr and CaFCl  Locality: synthetic  Note: matlockite structure"",
    journal = ""Acta Crystallographica, Section B"",
    volume = ""33"",
    year = ""1977"",
    pages = ""2790--2794""
}
"
22,0.9165582100823599,Ba4 F16 Zn4,Cmc2_1,,,,,,0.014994489865519598,,,,,,,,,,,,,,,,,0.4160310918636245,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1.3594249000279623,,4.1843,4.2227442273240605,,,14.496,14.65772413119978,,,5.8253,5.710172390598737,,,1000422,"@article{cif-reference-0,
    author = ""Lapasset, J and Bordallo, H N and Almairac, R and Nouet, J"",
    title = "" Crystal structures of barium zincate fluoride, Ba Zn F4 at 295 and 113 K"",
    journal = "" Zeitschrift fuer Kristallographie (149,1979-)"",
    volume = ""211"",
    year = ""1996"",
    pages = ""934--935""
}
"
21,0.9167229193125198,Ba4 F16 Zn4,Cmc2_1,,,,,,0.016843012397797334,,,,,,,,,,,,,,,,,0.4955764823552601,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2.287649287327866,,4.1974,4.231321383636159,,,14.546,14.601202536655398,,,5.8391,5.710395007848528,,,1000421,"@article{cif-reference-0,
    author = ""Lapasset, J and Bordallo, H N and Almairac, R and Nouet, J"",
    title = "" Crystal structures of barium zincate fluoride, Ba Zn F4 at 295 and 113 K"",
    journal = "" Zeitschrift fuer Kristallographie (149,1979-)"",
    volume = ""211"",
    year = ""1996"",
    pages = ""934--935""
}
"
10,0.9171170870453245,Ba8 F32 Zr4,Pnma,,,,,,0.00760913312215806,,,,,,,,,,,,,,,,,0.12199164837619551,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1.612631504799924e-06,5.6167,5.623302334977221,,,9.7401,9.506934873578295,,,11.8839,12.218649119823478,,,1000152,"@article{cif-reference-0,
    author = ""Le Bail, A. and Laval, J.-P."",
    title = ""  Synthesis and crystal structure of \a-Ba\textasciitilde 2\textasciitilde ZrF\textasciitilde 8\textasciitilde\ and Pb\textasciitilde 2\textasciitilde ZrF\textasciitilde 8\textasciitilde\  determined ab initio from synchrotron and neutron powder diffraction  data"",
    journal = ""  European Journal of Solid State and Inorganic Chemistry"",
    volume = ""35"",
    year = ""1998"",
    pages = ""357--372""
}
"
370,0.9175592929446018,Ba4 O24,C2/c,,,,,,5.166813864408798e-05,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.01302892510045719,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,8.454,8.393441329899723,,,6.398,6.641546149842269,96.53,93.76270659636654,8.084,7.86462153217858,,,1539444,"@article{cif-reference-0,
    author = ""Vannerberg, N.G."",
    title = ""  On the system Ba O2 - H2 O - H2 O2 3. The crystal structure of alpha-,  beta-, and gamma-Ba O2 (H2 O2)2 and Ba O2 H2 O2 (H2 O)2"",
    journal = ""Arkiv foer Kemi"",
    volume = ""14"",
    year = ""1959"",
    pages = ""125--145""
}
"
322,0.9177524254034437,As32 Ba32 Si8,P-43n,,,1.6573912734488102e-07,,,0.0002931733555688082,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.10265138232326278,,,,,,,,,,,,,,,,,,13.307,13.259305472753507,,,,,,,,,,,1536002,"@article{cif-reference-0,
    author = ""Eisenmann, B. and Jordan, H. and Schaefer, H."",
    title = ""  Zintlphasen mit isolierten Si As4 - bzw. Ge As4 - Anionen: Darstellung  und Struktur von Ba4 Si As4 und Ba4 Ge As4 sowie Sr4 Si As4 und Sr4 Ge  As4"",
    journal = ""Zeitschrift fuer Anorganische und Allgemeine Chemie"",
    volume = ""475"",
    year = ""1981"",
    pages = ""74--80""
}
"
129,0.917777584609577,As8 Ba8 Se20,P2_1,,,0.0010536871121524184,,,0.07338689247312852,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.026730470933140443,,,,,,,,,,,,,,,,,,,9.499,9.408190207332591,,,12.396,11.765375710909938,117.50589588,112.31386996917585,10.06866842,9.18000090929904,,,1518077,"@article{cif-reference-0,
    author = ""Cordier, Gerhard and Schwidetzky, Cristoph and Schafer, Herbert"",
    title = ""  Darstellung und struktur von Ba2As2Se5"",
    journal = ""Revue de Chimie Minerale"",
    volume = ""22"",
    year = ""1985"",
    pages = ""93--100""
}
"
774,0.9178389835757715,Au2.804 Ba2 Sn5.196,I4/mmm,,,,1.4281643245069762e-06,,0.041129724095244936,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.002914481588573437,,,,,,,,,,,,,,,,4.8837,4.932860284250892,,,,,,,11.2694,11.238432696848218,,,4338531,"@article{cif-reference-0,
    author = ""Lin, Qisheng and Miller, Gordon J. and Corbett, John D."",
    title = ""  Ordered BaAl4-Type Variants in the BaAuxSn4-x System: A Unified View on  Their Phase Stabilities versus Valence Electron Counts."",
    journal = ""Inorganic chemistry"",
    volume = ""53"",
    year = ""2014"",
    pages = ""5875--5877""
}
"
397,0.9179453616543352,Ba9 Nb4 S21,P6_3/mmc,,,,,,0.00023026811732762434,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0001504732557003497,,,,,,,,,,,,,,0.028694398243039012,,,,,,,,,,,,,,,,,,,,,,6.9743,7.097752389519246,,,,,,,21.599,21.370999403117843,,,1540882,"@article{cif-reference-0,
    author = ""Saeki, Masanobu and Onoda, Mitsuko"",
    title = ""  Preparation and crystal structure of a new barium niobium sulfide,  Ba\textasciitilde 9\textasciitilde Nb\textasciitilde 4\textasciitilde S\textasciitilde 21\textasciitilde"",
    journal = ""Bulletin of the Chemical Society of Japan"",
    volume = ""64"",
    year = ""1991"",
    pages = ""2923--2925""
}
"
140,0.9182820889861376,Ba4 Cu8 S8,Pnma,,,,,,0.0009720770285315881,,,,,,,,,,,,0.004906882247430673,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1.143020018992905e-07,,,,,,,,,,,,,,,,,,,,,,4.053,4.043682358290438,,,9.273,9.036645628770842,,,10.38,10.886161218275559,,,1521193,"@article{cif-reference-0,
    author = ""Huster, J. and Bronger, W."",
    title = ""  alpha- und beta-(Ba Cu2 X2) (X = S, Se) - Darstellung von Einkristallen  in Kaliumchalkogenocyanat-Schmelzen"",
    journal = ""Zeitschrift fuer Anorganische und Allgemeine Chemie"",
    volume = ""625"",
    year = ""1999"",
    pages = ""2033--2040""
}
"
687,0.9185326408164408,Ba5.12 Bi12 Sr2.88,Pnna,,,,,,0.004703933414861432,,0.0076331735161010794,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.9208461624593082,,,,,,,,,,,,,,,6.731,6.851784754490219,,,6.908,7.602894910704497,,,15.908,15.428425619058187,,,4304446,"@article{cif-reference-0,
    author = {Sung-Jin Kim and Simeon Ponou and Thomas F. F\""assler},
    title = "" Cation Substitution Effects in the System Sr2-xBaxBi3 (0 <= x <= 1.3): Structural Distortions Induced by Chemical Pressure"",
    journal = ""Inorganic Chemistry"",
    volume = ""47"",
    year = ""2008"",
    pages = ""3594--3602""
}
"
909,0.9186339811733547,Ba4 Ge8 P8,P4_2mc,,,,,,0.013603252082427526,,,,,,,,,,,,,,,,,,,,,0.02826298307814702,,,,,,,,,,,,,,,,,,,,,0.00029930710526199786,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,7.618,7.813634905979921,,,,,,,8.5,8.264293282184438,,,7222662,"@article{cif-reference-0,
    author = ""Eisenmann, B. and Schaefer, H."",
    title = ""  Zintlphasen mit binaeren Anionen: Zur Kenntnis von Ba Ge2 P2 und Ba Ge2  As2"",
    journal = "" Zeitschrift fuer Naturforschung, Teil B. Anorganische Chemie, Organische  Chemie (33,1978-41,1986)"",
    volume = ""36"",
    year = ""1981"",
    pages = ""415--419""
}
"
169,0.9190355815903273,Ba2 O6 Te2,P2_1/m,,,,,,0.00010668084984549373,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.03149696065269432,,,,,,,,,,,,,,,,,,,,,3.0297008393290713e-05,,,,,,,,,,,,4.633,4.7557792686284985,,,5.943,6.0456327972057435,106.4,110.22049507439495,7.104,7.323599899934601,,,1524714,"@article{cif-reference-0,
    author = ""Kocak, M. and Platte, C. and Troemel, M."",
    title = ""  Ueber verschiedene Formen von Ba Te O3"",
    journal = ""Zeitschrift fuer Anorganische und Allgemeine Chemie"",
    volume = ""453"",
    year = ""1979"",
    pages = ""93--97""
}
"
868,0.9194447652837009,Ba47.92 S92 Sn16,P2_1/c,,,,,,0.0018835784997142109,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.037684656416494725,,,,,,2.183560522172565e-05,,,,,,,,,,,,,,,,13.406,13.707485527088144,,,12.423,11.990659336780853,111.79988238,110.95944789010282,28.76789361,29.70395242415377,,,7044391,"@article{cif-reference-0,
    author = ""Duan, Rui-Huan Huan and Liu, Peng-Fei and Lin, Hua and Huang-Fu, Shang-Xiong and Wu, Li-Ming"",
    title = ""  Syntheses and characterization of three new sulfides with large band  gaps: acentric Ba4Ga4SnS12, centric Ba12Sn4S23 and Ba7Sn3S13"",
    journal = ""Dalton Trans."",
    year = ""2017""
}
"
701,0.920175270193915,Al8 Ba4 Si8,Pnma,,0.014540749196083422,,,,0.0013278327287087831,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.3012031581311228,,,,,,,,,,,,,,,,,,4.2274,4.04178171045749,,,10.0807,10.600275477316295,,,10.8742,10.498724275399159,,,4308098,"@article{cif-reference-0,
    author = ""Cathie L. Condron and H\\%akon Hope and Paula M. B. Piccoli and Arthur J. Schultz and Susan M. Kauzlarich"",
    title = "" Synthesis, Structure, and Properties of BaAl2Si2"",
    journal = ""Inorganic Chemistry"",
    volume = ""46"",
    year = ""2007"",
    pages = ""4523--4529""
}
"
611,0.9217351753856349,Ba24 Sn12 Te60,P2_1/c,,,,,,0.00010238474361996695,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1.0835760854978004e-05,,,,0.0002274542908599836,,,,,,,,,,,,9.6791,9.965973876691914,,,13.1696,13.268013452854396,91.585,89.62338823084824,27.5957,24.08918699436379,,,4000470,"@article{cif-reference-0,
    journal = ""Chemistry of Materials"",
    year = ""2004""
}
"
343,0.9224200544972118,Ba4 Cl16 Zn4,Pbcn,,,,,,0.00048664901421811683,,,,,,,,1.4860851839425478e-05,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.07238992316378051,,6.4899,6.397463343159655,,,6.8237,6.916333160767241,,,15.374,15.472995432048894,,,1536520,"@article{cif-reference-0,
    author = ""Wickleder, C."",
    title = ""  Crystal structure, thermal behavior, and luminescence of Ba Zn Cl4 - II :  Sm(2+) and comparison to Ba Zn Cl4 - I : Sm(2+)"",
    journal = ""Journal of Solid State Chemistry"",
    volume = ""162"",
    year = ""2001"",
    pages = ""237--242""
}
"
377,0.9232473997142805,Ba16 In16 Se40,Pbca,,,,,,0.004928981829945085,,,,,,,,,,,,,,,,,,,,,,,,,,,2.032111856388276e-06,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.027624531560847418,,,,,,,,,,,,,,,,,,,12.225,11.990519223043153,,,13.182,13.259680623033617,,,13.657,13.275546749064931,,,1539701,"@article{cif-reference-0,
    author = ""Eisenmann, B. and Hofmann, A."",
    title = ""  Schichtanionen in den Kristallstrukturen der isotypen Verbindungen  Sr2(Ga2S5), Ba2(In2S5) und Ba2(In2Se5)"",
    journal = ""Zeitschrift fuer Anorganische und Allgemeine Chemie"",
    volume = ""580"",
    year = ""1990"",
    pages = ""151--159""
}
"
454,0.9234942099494642,Ba4 Cr8 O16,Pmmn,,,,,,0.0001326999266627212,,,,,,,,,,0.045188146923982424,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.42459284865724645,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.146,5.1237423549086,,,5.921,5.642166910072417,,,12.286,12.085969017850104,,,2002409,"@article{cif-reference-0,
    author = ""Cuno, E and Mueller-Buschbaum, Hk"",
    title = ""Zur Kenntnis von Ba Cr2 O4"",
    journal = "" Zeitschrift fuer Anorganische und Allgemeine Chemie"",
    volume = ""564"",
    year = ""1988"",
    pages = ""26--30""
}
"
354,0.9237123801596375,Ba1 Nb4 O5.48,P4/mmm,,,,,,4.5967012396957364e-05,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.048204982705038875,,,1.515115352414405,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.189,4.206124620195874,,,,,,,8.221,7.978369063366323,,,1537152,"@article{cif-reference-0,
    author = ""Zubkov, V.G. and Perelyaev, V.A. and Berger, I.F. and Shveikin, G.P. and Voronin, V.I. and Kontsevaya, I.A."",
    title = ""  Neutron scattering study of the niobium monoxide intergrowth phases in  niobium bronze."",
    journal = ""Doklady Akademii Nauk SSSR"",
    volume = ""312"",
    year = ""1990"",
    pages = ""615--618""
}
"
222,0.9237332963439523,Ba3 Ge12 O27,P3,,,,,,0.1318246441550659,,,,,,,,,,,,,,,,,,,,,0.013571282054953991,,,,,,,,,,,,,,,,,,,,1.3480304233238727,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,11.61,11.574562487200868,,,,,,,4.74,4.757349769701012,,,1527995,"@article{cif-reference-0,
    author = ""Robbins, C. and Perloff, A. and Block, S."",
    title = ""  Crystal structure of Ba Ge Ge3 O9 and its relation to benitoite"",
    journal = "" Journal of Research of the National Bureau of Standards, Section A. Physics  and Chemistry"",
    volume = ""70"",
    year = ""1966"",
    pages = ""385--391""
}
"
823,0.9241396174538968,Ba4 Be4 F16,Pnma,,,,,,0.007183343291137727,9.890649542077662e-05,,,,,,,,,,,,,,,,0.009494365464268597,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.65,5.665297888445491,,,6.613,6.615171775265717,,,8.73,8.665949243973238,,,5910312,"@article{cif-reference-0,
    author = ""Wyckoff, R. W. G."",
    title = "" Pages 46 \& 47 from the Structure of Crystals, vol. 3 by Wyckoff R W G.  published by Interscience Publishers, Inc. in 1951 "",
    journal = ""The Structure of Crystals"",
    volume = ""3"",
    year = ""1951"",
    pages = ""46--47""
}
"
697,0.9244637592984002,Ba13.526 Cu4.842 Te28,P6_3/mcm,,,,,,0.007083319637284458,,,,,,,,,,,,0.0007726132121179717,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.004005908936974556,,,,,,,,,,,,14.1332,13.744752296876777,,,,,,,9.2108,9.226062923881265,,,4307113,"@article{cif-reference-0,
    author = ""Yanjie Cui and Abdeljalil Assoud and Jianxiao Xu and Holger Kleinke"",
    title = "" Structures and Physical Properties of New Semiconducting Gold and Copper Polytellurides: Ba7Au2Te14 and Ba6.76Cu2.42Te14"",
    journal = ""Inorganic Chemistry"",
    volume = ""46"",
    year = ""2007"",
    pages = ""1215--1221""
}
"
775,0.925129012393025,Au2.94 Ba2 Sn5.06,I4/mmm,,,,1.3415412366745132e-06,,0.01791373886880139,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.002554010131237782,,,,,,,,,,,,,,,,4.8744,4.9321435632863695,,,,,,,11.2703,11.241672381608373,,,4338532,"@article{cif-reference-0,
    author = ""Lin, Qisheng and Miller, Gordon J. and Corbett, John D."",
    title = ""  Ordered BaAl4-Type Variants in the BaAuxSn4-x System: A Unified View on  Their Phase Stabilities versus Valence Electron Counts."",
    journal = ""Inorganic chemistry"",
    volume = ""53"",
    year = ""2014"",
    pages = ""5875--5877""
}
"
1001,0.9253791556077645,Ba2 Cl2 H2,P4/nmm,,,,,,0.013710734010481365,,,,,,,,1.0854267641968456e-05,,,,,,,,,,,,,,0.024836156642260618,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.408,4.434547405112413,,,,,,,7.202,7.380840436832933,,,9009159,"@article{cif-reference-0,
    author = ""Wyckoff, R. W. G."",
    title = ""  Second edition. Interscience Publishers, New York, New York  Note: tetragonal PbFCl structure"",
    journal = ""Crystal Structures"",
    volume = ""1"",
    year = ""1963"",
    pages = ""294--296""
}
"
852,0.9253875074886567,As12 Ba8 Cd8,C2/m,,,0.011451785859509133,,,0.01023187951483535,,,,,,6.121112259839257e-05,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,17.1877,17.515453968091688,,,4.5472,4.916273127530188,126.639,128.24756094807663,12.7253,12.048621789555218,,,7024287,"@article{cif-reference-0,
    author = ""Saparov, Bayrammurad and He, Hua and Zhang, Xiaohang and Greene, Richard and Bobev, Svilen"",
    title = ""  Synthesis, crystallographic and theoretical studies of the new Zintl  phases Ba2Cd2Pn3 (Pn = As, Sb), and the solid solutions  (Ba(1-x)Sr(x))2Cd2Sb3 and Ba2Cd2(Sb(1-x)As(x))3."",
    journal = ""Dalton transactions (Cambridge, England : 2003)"",
    volume = ""39"",
    year = ""2010"",
    pages = ""1063--1070""
}
"
216,0.9253922584399469,Ba2 Ge2 Zn2,P6_3/mmc,,,,,,0.0044860489459878,,,,,,,,,,,,,,,,,,,,,0.01920045238873149,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.015708933110836515,,4.457,4.562899692840568,,,,,,,9.655,9.549224656141435,,,1527801,"@article{cif-reference-0,
    author = ""Merlo, F. and Pani, M. and Fornasini, M.L."",
    title = ""  R M X compounds formed by alkaline earths, europium and ytterbium - II.  Ternary phases with M= Zn, Cd and X= Si, Ge, Sn, Pb"",
    journal = ""Journal of the Less-Common Metals"",
    volume = ""171"",
    year = ""1991"",
    pages = ""329--336""
}
"
290,0.9255859346423717,Ba0.726 Bi1.274 O2.649,P-4m2,,,,,,0.010223176560824583,,5.1788991116896426e-05,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.1441660667990923,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.35,4.276772398162007,,,,,,,4.49,4.443890932551889,,,1534188,"@article{cif-reference-0,
    author = ""Aurivillius, B."",
    title = ""  An X-ray investigation of the systems Ca O - Bi2 O3, Sr O - Bi2 O3, and  Ba O - Bi2 O3 - O. (Mixed oxides with a defect oxygen lattice)"",
    journal = ""Arkiv foer Kemi, Mineralogi och Geologi, A"",
    volume = ""16"",
    year = ""1943"",
    pages = ""1--13""
}
"
638,0.9259065878336162,Ba64 Co56 O168,Fdd2,,,,,,0.004073110439067874,,,,,,,,,0.007692768114894189,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3.9849708954547525e-06,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,11.48,11.294661502789197,,,17.46,17.33750244197414,,,19.89,20.270468266283714,,,4002472,"@article{cif-reference-0,
    author = ""Darriet, J. and Elcoro, L. and Perez-Mato, J.M. and Gaudin, E. and El Abed, A."",
    title = ""  Crystal structure of Ba12 Co11 O33. Reinvestigation using the superspace  group approach of orthorhombic oxides A1+x (A'x B1-x) O3 based on (A8  O24) and (A8 A'2 O18) layers"",
    journal = ""Chemistry of Materials (1,1989-)"",
    volume = ""14"",
    year = ""2002"",
    pages = ""3349--3363""
}
"
856,0.9261135287503137,Ba3.5 In4.04 Sb4,P6_3/mmc,,,,,,0.002285707700587877,,,,,,,,,,,,,,,,,,,,,,,,,,,0.03149677651150889,,,,,,,,,,,,,,,,,,,,,,,,,,0.0003501274927897056,,,,,,,,,,,,,,,,,,,,,4.8274,4.726929721748255,,,,,,,18.421,20.346487432622983,,,7024711,"@article{cif-reference-0,
    author = {Bobev, Svilen and Hullmann, Jonathan and Harmening, Thomas and P\""ottgen, Rainer},
    title = {  Novel ternary alkaline-earth and rare-earth metal antimonides from  gallium or indium flux. Synthesis, structural characterization and 121Sb  and 151Eu M\""ossbauer spectroscopy of the series A7Ga8Sb8 (A = Sr, Ba,  Eu) and Ba7In8Sb8.},
    journal = ""Dalton transactions (Cambridge, England : 2003)"",
    volume = ""39"",
    year = ""2010"",
    pages = ""6049--6055""
}
"
651,0.9261888520758592,Ba4 F16 Mn4,Cmc2_1,,,,,,0.003650020395562369,,,,,,,,,,,,,,,,,0.1360417909829051,,,,,,,,,,,,,,,,,0.2432903058909825,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.237,4.246090236720438,,,15.17,14.602995933112814,,,6.0214,5.73631861339227,,,4103703,"@article{cif-reference-0,
    author = ""Sun Woo Kim and Hong Young Chang and P. Shiv Halasyamani"",
    title = ""  Selective Pure-Phase Synthesis of the Multiferroic BaMF4 (M = Mg, Mn, Co,  Ni, and Zn) Family"",
    journal = ""Journal of the American Chemical Society"",
    volume = ""132"",
    year = ""2010"",
    pages = ""17684--17685""
}
"
912,0.9262628916381499,Ba16 Ga16 S40,C2/c,,,,,,0.008345377011612611,,,,,,,,,,,,,,,,,,,0.015265196645833798,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.00022722475921836856,,,,,,,,,,,,,,,,,,,,,,15.294,15.752450409550837,,,14.793,14.699252189370398,106.04,106.5125362708428,8.58,8.675302623293836,,,7222718,"@article{cif-reference-0,
    author = ""Eisenmann, B. and Jakowski, M. and Schaefer, H."",
    title = ""  Ba4 Ga4 S10, a new compound with an adamantane like (Ga4 S10)(8-) cage"",
    journal = "" Zeitschrift fuer Naturforschung, Teil B. Anorganische Chemie, Organische  Chemie (33,1978-41,1986)"",
    volume = ""38"",
    year = ""1983"",
    pages = ""1581--1584""
}
"
99,0.9262712623251301,Ag3.78 Ba8 Si42.22,Pm-3n,0.015261754641477648,,,,,1.661391303726605e-05,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.005919609072161264,,,,,,,,,,,,,,,,,,10.478,10.391404978208678,,,,,,,,,,,1509849,"@article{cif-reference-0,
    author = ""Woll, P. and Cordier, G."",
    title = ""  Neue ternaere intermetallische Verbindungen mit Clathratstruktur: Ba8 (T,  Si)6 Si40 und Ba8 (T, Ge)6 Ge40 mit T = Ni, Pd, Pt, Cu, Ag, Au"",
    journal = ""Journal of the Less-Common Metals"",
    volume = ""169"",
    year = ""1991"",
    pages = ""291--302""
}
"
214,0.926364130117363,Ba2 Cd2 Ge2,P6_3/mmc,,,,,,0.0030909407391344823,,,,,,0.028278401639580168,,,,,,,,,,,,,,,0.013019404515115234,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.701,4.562296058913793,,,,,,,9.402,9.5585540693167,,,1527799,"@article{cif-reference-0,
    author = ""Merlo, F. and Pani, M. and Fornasini, M.L."",
    title = ""  R M X compounds formed by alkaline earths, europium and ytterbium - II.  Ternary phases with M= Zn, Cd and X= Si, Ge, Sn, Pb"",
    journal = ""Journal of the Less-Common Metals"",
    volume = ""171"",
    year = ""1991"",
    pages = ""329--336""
}
"
843,0.9270135764403048,Ba1 F6.0008 Th1.0002,P6_3/mmc,,,,,,0.005551064419418216,,,,,,,,,,,,,,,,,0.21695259022638333,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.917317806218053e-06,,,,,,,,,,,4.286,4.105926943743408,,,,,,,7.557,8.165342503786793,,,7014532,"@article{cif-reference-0,
    author = ""Friese, Karen and Morgenroth, Wolfgang and Posse, Jos\'e Maria and Grzechnik, Andrzej"",
    title = ""  Disorder in BaThF(6)- refinement of anharmonic displacement parameters  from high-pressure single-crystal X-ray diffraction data."",
    journal = ""Dalton transactions (Cambridge, England : 2003)"",
    volume = ""40"",
    year = ""2011"",
    pages = ""1902--1910""
}
"
82,0.9270946518678034,Ba4 Lu8 S16,Pnma,,,,,,3.5669099045289514e-06,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0019316754927751008,,,,,,,,,,,,,,,,,,,,0.010552865171575916,,,,,,,,,,,,,,,,,,,,,,3.9556,4.015824440166752,,,12.1143,11.800057975639257,,,14.2781,14.508317236318668,,,1508408,"@article{cif-reference-0,
    author = ""Schurz, Christian M. and Schleid, Thomas"",
    title = ""  Single Crystals of the Isotypic Series BaLu2Ch4 (Ch = S, Se and Te) with  CaFe2O4-Type Structure"",
    journal = ""Crystals"",
    volume = ""1"",
    year = ""2012"",
    pages = ""78--86""
}
"
223,0.9275847768769525,Ba16 S32 Sn8,Pna2_1,,,,,,0.0276961024022288,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.022692827082379987,,,,,,6.199833179072315e-05,,,,,,,,,,,,,,,,7.359,7.443373275957597,,,12.613,12.80235032303881,,,17.823,17.923215675626345,,,1528105,"@article{cif-reference-0,
    author = ""Susa, K. and Steinfink, H."",
    title = ""  Ternary sulfide compounds A B2 S4: the crystal structures of Ge Pb2 S4  and Sn Ba2 S4"",
    journal = ""Journal of Solid State Chemistry"",
    volume = ""3"",
    year = ""1971"",
    pages = ""75--82""
}
"
363,0.9276908875485138,Ba12 O72 Ta24,P6/mmm,,,,,,7.553398755826e-05,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.521092207814686,,,,,,,,,,,,,,,,,,,1.960718835854181e-05,,,,,,,,,,,,,,21.14,21.248772336807757,,,,,,,3.917,4.021916229113865,,,1537578,"@article{cif-reference-0,
    author = ""Layden, G.K."",
    title = ""  Dielectric and structure studies of hexagonal Ba Ta2 O6"",
    journal = ""Materials Research Bulletin"",
    volume = ""3"",
    year = ""1968"",
    pages = ""349--360""
}
"
869,0.9279113666400756,Ba4 F4 S4,C2/m,,,,,,0.005550585219814956,,,,,,,,,,,,,,,,,0.06681856540603975,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.05708309206570385,,,,,,,,,,,,,,,,,,,,,,6.1014,6.186115989244274,,,6.2138,6.08107759902704,103.813,104.8222498968016,7.3925,7.430074867740489,,,7044585,"@article{cif-reference-0,
    author = ""Driss, Dalel and Cadars, Sylvian and Deniard, Philippe and M\'evellec, Jean-Yves and Corraze, Benoit and Janod, Etienne and Cario, Laurent"",
    title = ""  Crystal structure and chemical bonding in the mixed anion compound BaSF"",
    journal = ""Dalton Trans."",
    year = ""2017""
}
"
958,0.9280361397473799,As12 Ba12 In4,Pnma,,,9.771954390063846e-06,,,0.007152492329210602,,,,,,,,,,,,,,,,,,,,,,,,,,,0.009902416806283806,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.601,4.655192078496954,,,13.84,13.595626778961682,,,14.45,14.301502867786965,,,8103915,"@article{cif-reference-0,
    author = ""Somer, M. and Carrillo-Cabrera, W. and Peters, K. and von Schnering, H.G. and Cordier, G."",
    title = ""  Crystal structure of tribarium triarsenidoindate Ba3 In As3"",
    journal = ""Zeitschrift fuer Kristallographie (149,1979-)"",
    volume = ""211"",
    year = ""1996"",
    pages = ""632--632""
}
"
1023,0.9281359927282713,Ba2 Cl2 F2,P4/nmm,,,,,,0.01457145486280236,,,,,,,,5.671631798465104e-05,,,,,,,,,0.0423932845469978,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.3939,4.431158398683387,,,,,,,7.2248,7.391635856288444,,,9013891,"@article{cif-reference-0,
    author = ""Sauvage, M."",
    title = ""  Refinement of the structures of SrFCl and BaFCl  Locality: synthetic  Note: matlockite structure"",
    journal = ""Acta Crystallographica, Section B"",
    volume = ""30"",
    year = ""1974"",
    pages = ""2786--2787""
}
"
36,0.9281975196781909,Ba0.468 Bi2.532 O4.266,R-3m,,,,,,0.0038993431959262067,,0.0027583039571096694,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3.0708101004643376,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.025,3.994556315093419,,,,,,,28.71,28.76988530330893,,,1004076,"@article{cif-reference-0,
    author = ""Conflant, P and Boivin, J C and Nowogrocki, G and Thomas, D"",
    title = "" Etude structurale par diffractometrie x a haute temperature du conducteur anionique Bi\textasciitilde .844\textasciitilde\ Ba\textasciitilde .156\textasciitilde\ O\textasciitilde 1.422\textasciitilde"",
    journal = ""Solid State Ionics"",
    volume = ""9"",
    year = ""1983"",
    pages = ""925--928""
}
"
990,0.9282095366438232,Ba0.8 O16 Ti8,I4/m,,,,,,1.8730430039202977e-05,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.024479660270708085,,,,,,,,,,,,,,,,,,,,,,,0.010806704898296597,,,,,,,,,,10.12,10.11067075596459,,,,,,,2.96,2.9605514028757423,,,9007499,"@article{cif-reference-0,
    author = ""Xiang, Shi-Bin and Fan, Hai-Fu and Wu, Xiao-Jing and Li, Fang-Hua and Pan, Q."",
    title = ""  Direct methods in superspace. II The first application to an unknown  incommensurate modulated structure  Note: this is the average structure, isomorphous with hollandite  Note: y-coordinate of O2 altered from .248 to make regular TiO6 polyhedra  Locality: Shiti barite deposit, Ankang County, Shaanxi, China"",
    journal = ""Acta Crystallographica, Section A"",
    volume = ""46"",
    year = ""1990"",
    pages = ""929--934""
}
"
276,0.9287918996110145,Ba4 O12 Tb4,Imma,,,,,,1.9741104241993546e-05,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.028081488751587547,,,,,,,,,,,,,,,,,,,,0.008590235622343616,,,,,,,,,,,,,6.04407,6.0943812358840885,,,6.07141,6.278230242029205,,,8.5256,8.330592446336476,,,1533176,"@article{cif-reference-0,
    author = ""Fu, W.T. and Visser, D. and Knight, K.S. and Ijdo, D.J.W."",
    title = ""  Temperature-induced phase transitions in Ba Tb O3"",
    journal = ""Journal of Solid State Chemistry"",
    volume = ""177"",
    year = ""2004"",
    pages = ""1667--1671""
}
"
39,0.9289978574626138,Ba0.468 Bi2.532 O4.266,R-3m,,,,,,0.009324225267983183,,0.0024978427114735547,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1.1775502137617244,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.057,3.995191511348271,,,,,,,28.9,28.70623419138484,,,1004079,"@article{cif-reference-0,
    author = ""Conflant, P and Boivin, J C and Nowogrocki, G and Thomas, D"",
    title = "" Etude structurale par diffractometrie x a haute temperature du conducteur anionique Bi\textasciitilde .844\textasciitilde\ Ba\textasciitilde .156\textasciitilde\ O\textasciitilde 1.422\textasciitilde"",
    journal = ""Solid State Ionics"",
    volume = ""9"",
    year = ""1983"",
    pages = ""925--928""
}
"
160,0.9292217733798293,Ba48 I32 Si16,Fddd,,,,,,0.0012993740421117354,,,,,,,,,,,,,,,,,,,,,,,,,,6.810825716886505e-06,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.15526092550929502,,,,,,,,,,,,,,,,,,10.057,10.720531639348069,,,14.064,13.288269738963042,,,29.526,28.914371768753682,,,1522162,"@article{cif-reference-0,
    author = ""Wengert, S. and Nesper, R."",
    title = ""  Ba3 Si I2, a double salt of barium iodide and the Zintl phase Ba2 Si"",
    journal = ""Journal of Solid State Chemistry"",
    volume = ""152"",
    year = ""2000"",
    pages = ""460--465""
}
"
620,0.9296252711346263,Ba12 Cu54.59 Te48,P2_1/m,,,,,,5.260018348794398e-06,,,,,,,,,,,,0.01253965379572055,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.014934183264200646,,,,,,,,,,,,11.9091,11.677792404789116,,,21.174,20.730912730840732,117.071,109.23357930996062,11.9826,11.753813860001141,,,4001574,"@article{cif-reference-0,
    author = ""Assoud, Abdeljalil and Thomas, Stephanie and Sutherland, Brodie and Zhang, Huqin and Tritt, Terry M. and Kleinke, Holger"",
    title = ""  Thermoelectric Properties of the New Polytelluride Ba3Cu14-\dTe12"",
    journal = ""Chemistry of Materials"",
    volume = ""18"",
    year = ""2006"",
    pages = ""3866--""
}
"
38,0.9297095379717294,Ba0.468 Bi2.532 O4.266,R-3m,,,,,,0.00906823374841775,,0.0028677640126276004,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.6054599695865588,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.054,3.9961400556939535,,,,,,,28.88,28.681716588035115,,,1004078,"@article{cif-reference-0,
    author = ""Conflant, P and Boivin, J C and Nowogrocki, G and Thomas, D"",
    title = "" Etude structurale par diffractometrie x a haute temperature du conducteur anionique Bi\textasciitilde .844\textasciitilde\ Ba\textasciitilde .156\textasciitilde\ O\textasciitilde 1.422\textasciitilde"",
    journal = ""Solid State Ionics"",
    volume = ""9"",
    year = ""1983"",
    pages = ""925--928""
}
"
846,0.9301996346651111,Ba1 F6.0008 Th1.0002,P6_3/mmc,,,,,,0.008274026302438772,,,,,,,,,,,,,,,,,0.1927218675920376,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0008952072835570265,,,,,,,,,,,4.293,4.09465799244672,,,,,,,7.568,8.151503110207345,,,7014535,"@article{cif-reference-0,
    author = ""Friese, Karen and Morgenroth, Wolfgang and Posse, Jos\'e Maria and Grzechnik, Andrzej"",
    title = ""  Disorder in BaThF(6)- refinement of anharmonic displacement parameters  from high-pressure single-crystal X-ray diffraction data."",
    journal = ""Dalton transactions (Cambridge, England : 2003)"",
    volume = ""40"",
    year = ""2011"",
    pages = ""1902--1910""
}
"
770,0.9305679984906502,Au1.572 Ba2 Sn6.428,I4mm,,,,9.39064194808351e-06,,0.02658580337334796,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0060500159625375615,,,,,,,,,,,,,,,,4.9246,4.928493056289053,,,,,,,11.2337,11.399865185373775,,,4338527,"@article{cif-reference-0,
    author = ""Lin, Qisheng and Miller, Gordon J. and Corbett, John D."",
    title = ""  Ordered BaAl4-Type Variants in the BaAuxSn4-x System: A Unified View on  Their Phase Stabilities versus Valence Electron Counts."",
    journal = ""Inorganic chemistry"",
    volume = ""53"",
    year = ""2014"",
    pages = ""5875--5877""
}
"
752,0.9306029234442469,Ba4 S20 Sn8,Pccn,,,,,,8.81061112444848e-05,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.054388303157965126,,,,,,0.00893348579239352,,,,,,,,,,,,,,,,6.674,6.426669336564329,,,10.607,10.905675521160312,,,11.394,11.319381755877982,,,4331672,"@article{cif-reference-0,
    author = ""Zhong-Zhen Luo and Chen-Sheng Lin and Wen-Dan Cheng and Hao Zhang and Wei-Long Zhang and Zhang-Zhen He"",
    title = ""  Syntheses, Characterization, and Optical Properties of Ternary Ba-Sn-S  System Compounds: Acentric Ba7Sn5S15, Centric BaSn2S5, and Centric  Ba6Sn7S20"",
    journal = ""Inorganic Chemistry"",
    volume = ""52"",
    year = ""2013"",
    pages = ""273--279""
}
"
374,0.9308639993176082,Ba4 F16 Fe4,Cmc2_1,,,,,,0.003929670306099191,,,,,,,,,,,,,,,,,0.15661178908843176,0.05724662179293185,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.24,4.297343373467466,,,14.873,14.636942926778596,,,5.834,5.729094063950135,,,1539611,"@article{cif-reference-0,
    author = ""Averdunk, F. and Hoppe, R."",
    title = ""  Zur Kenntnis von Ba Fe F4"",
    journal = ""Zeitschrift fuer Anorganische und Allgemeine Chemie"",
    volume = ""559"",
    year = ""1988"",
    pages = ""111--117""
}
"
836,0.9309643183937882,Ba1 F6 Th1,P6_3/mmc,,,,,,0.01076413635884396,,,,,,,,,,,,,,,,,0.2818018002304735,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.01122238343280534,,,,,,,,,,,4.296,4.0831960815964665,,,,,,,7.571,8.192524045129366,,,7014525,"@article{cif-reference-0,
    author = ""Friese, Karen and Morgenroth, Wolfgang and Posse, Jos\'e Maria and Grzechnik, Andrzej"",
    title = ""  Disorder in BaThF(6)- refinement of anharmonic displacement parameters  from high-pressure single-crystal X-ray diffraction data."",
    journal = ""Dalton transactions (Cambridge, England : 2003)"",
    volume = ""40"",
    year = ""2011"",
    pages = ""1902--1910""
}
"
555,0.9310080493617654,Ba4 F16 Mn4,Cmc2_1,,,,,,0.001995519745799996,,,,,,,,,,,,,,,,,0.2798558904422515,,,,,,,,,,,,,,,,,0.11572053682821412,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.220243,4.260822449375107,,,15.1002,14.603541712036812,,,6.00012,5.73942782984305,,,2104461,"@article{cif-reference-0,
    author = ""Posse, Jose Maria and Grzechnik, Andrzej and Friese, Karen"",
    title = ""  Ternary fluorides Ba<i>M</i>F\textasciitilde 4\textasciitilde\ (<i>M</i> = Zn, Mg and Mn) at low  temperatures"",
    journal = ""Acta Crystallographica Section B"",
    volume = ""65"",
    year = ""2009"",
    pages = ""576--586""
}
"
840,0.9311989995124258,Ba1 F6 Th1,P6_3/mmc,,,,,,0.007723777488206873,,,,,,,,,,,,,,,,,0.27520980982890814,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.012367821864618454,,,,,,,,,,,4.293,4.083781677040736,,,,,,,7.568,8.193230066256794,,,7014529,"@article{cif-reference-0,
    author = ""Friese, Karen and Morgenroth, Wolfgang and Posse, Jos\'e Maria and Grzechnik, Andrzej"",
    title = ""  Disorder in BaThF(6)- refinement of anharmonic displacement parameters  from high-pressure single-crystal X-ray diffraction data."",
    journal = ""Dalton transactions (Cambridge, England : 2003)"",
    volume = ""40"",
    year = ""2011"",
    pages = ""1902--1910""
}
"
842,0.9314041844593808,Ba1 F6 Th1,P6_3/mmc,,,,,,0.010080448507366065,,,,,,,,,,,,,,,,,0.21881624659794943,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.011881238173962163,,,,,,,,,,,4.296,4.084095186737403,,,,,,,7.571,8.195577455455604,,,7014531,"@article{cif-reference-0,
    author = ""Friese, Karen and Morgenroth, Wolfgang and Posse, Jos\'e Maria and Grzechnik, Andrzej"",
    title = ""  Disorder in BaThF(6)- refinement of anharmonic displacement parameters  from high-pressure single-crystal X-ray diffraction data."",
    journal = ""Dalton transactions (Cambridge, England : 2003)"",
    volume = ""40"",
    year = ""2011"",
    pages = ""1902--1910""
}
"
839,0.9314098496908044,Ba1 F6 Th1,P6_3/mmc,,,,,,0.011398541778319875,,,,,,,,,,,,,,,,,0.2150816332032804,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.01141851286679445,,,,,,,,,,,4.29,4.084350188985785,,,,,,,7.56,8.194992753889732,,,7014528,"@article{cif-reference-0,
    author = ""Friese, Karen and Morgenroth, Wolfgang and Posse, Jos\'e Maria and Grzechnik, Andrzej"",
    title = ""  Disorder in BaThF(6)- refinement of anharmonic displacement parameters  from high-pressure single-crystal X-ray diffraction data."",
    journal = ""Dalton transactions (Cambridge, England : 2003)"",
    volume = ""40"",
    year = ""2011"",
    pages = ""1902--1910""
}
"
833,0.9315129508924712,Ba1 F6 Th1,P6_3/mmc,,,,,,0.01537532973224099,,,,,,,,,,,,,,,,,0.27622352858837806,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.007654517493689551,,,,,,,,,,,4.29,4.084280932757413,,,,,,,7.56,8.190029870267676,,,7014522,"@article{cif-reference-0,
    author = ""Friese, Karen and Morgenroth, Wolfgang and Posse, Jos\'e Maria and Grzechnik, Andrzej"",
    title = ""  Disorder in BaThF(6)- refinement of anharmonic displacement parameters  from high-pressure single-crystal X-ray diffraction data."",
    journal = ""Dalton transactions (Cambridge, England : 2003)"",
    volume = ""40"",
    year = ""2011"",
    pages = ""1902--1910""
}
"
711,0.9315899223277233,Ba8 Se20 Sn4,P2_1/c,,,,,,0.06615984004289384,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.016371184340165598,,,0.014705502470466923,,,,,,,,,,,,,,,,9.3949,10.066637594254148,,,8.8656,8.576391380924802,113.299,116.6409155270083,12.5745,12.150544245627344,,,4314681,"@article{cif-reference-0,
    author = ""Mariya Zelinska and Abdeljalil Assoud and Christian Graf and Holger Kleinke"",
    title = ""  Reversible Reconstructive Phase Transition of Ba2SnSe5: A New High  Temperature Modification with Completely Different Structural Motifs"",
    journal = ""Inorganic Chemistry"",
    volume = ""49"",
    year = ""2010"",
    pages = ""1090--1093""
}
"
837,0.9317770938368694,Ba1 F6 Th1,P6_3/mmc,,,,,,0.007267003156869322,,,,,,,,,,,,,,,,,0.2254723417565148,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.01292032958754612,,,,,,,,,,,4.286,4.081877375679273,,,,,,,7.557,8.207102770857007,,,7014526,"@article{cif-reference-0,
    author = ""Friese, Karen and Morgenroth, Wolfgang and Posse, Jos\'e Maria and Grzechnik, Andrzej"",
    title = ""  Disorder in BaThF(6)- refinement of anharmonic displacement parameters  from high-pressure single-crystal X-ray diffraction data."",
    journal = ""Dalton transactions (Cambridge, England : 2003)"",
    volume = ""40"",
    year = ""2011"",
    pages = ""1902--1910""
}
"
834,0.93186567760575,Ba1 F6 Th1,P6_3/mmc,,,,,,0.017380569707667697,,,,,,,,,,,,,,,,,0.28169766498828197,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.006915462829076502,,,,,,,,,,,4.293,4.083569866294403,,,,,,,7.568,8.194123779329669,,,7014523,"@article{cif-reference-0,
    author = ""Friese, Karen and Morgenroth, Wolfgang and Posse, Jos\'e Maria and Grzechnik, Andrzej"",
    title = ""  Disorder in BaThF(6)- refinement of anharmonic displacement parameters  from high-pressure single-crystal X-ray diffraction data."",
    journal = ""Dalton transactions (Cambridge, England : 2003)"",
    volume = ""40"",
    year = ""2011"",
    pages = ""1902--1910""
}
"
831,0.9319730829299985,Ba1 F6 Th1,P6_3/mmc,,,,,,0.014869341277930532,,,,,,,,,,,,,,,,,0.18682354272624885,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.009522894600585925,,,,,,,,,,,4.286,4.086160281752709,,,,,,,7.557,8.194626503404354,,,7014520,"@article{cif-reference-0,
    author = ""Friese, Karen and Morgenroth, Wolfgang and Posse, Jos\'e Maria and Grzechnik, Andrzej"",
    title = ""  Disorder in BaThF(6)- refinement of anharmonic displacement parameters  from high-pressure single-crystal X-ray diffraction data."",
    journal = ""Dalton transactions (Cambridge, England : 2003)"",
    volume = ""40"",
    year = ""2011"",
    pages = ""1902--1910""
}
"
698,0.9319927323778924,Ba16 Ca16 Sn48,Cmce,,,,,,0.04507471048517691,,,,,0.03237364133410763,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.012047211857125293,,,,,,,,,,,,,,,,9.4974,9.251935740680088,,,15.912,16.046037750430187,,,17.184,17.57680656159888,,,4308071,"@article{cif-reference-0,
    author = ""Ming-Hui Ge and John D. Corbett"",
    title = "" M2Ba2Sn6 (M =Yb, Ca): Metallic Zintl Phases with a Novel Tin Chain Substructure"",
    journal = ""Inorganic Chemistry"",
    volume = ""46"",
    year = ""2007"",
    pages = ""4138--4144""
}
"
493,0.9321519319267636,Ba4 N30 Rb2,P2/c,,,,,,0.0016095982511427802,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1.477597957284532e-06,,,,,,,,,,,,0.01609585001623478,,,,,,,,,,,,,,,,,,,,,,,,,,8.6681,8.843346093664707,,,5.6287,5.531729726830668,126.3274444,127.80629536612327,14.56340546,13.899323256779121,,,2015590,"@article{cif-reference-0,
    author = ""Vajenine, Grigori V."",
    title = ""  RbBa\textasciitilde 2\textasciitilde (N\textasciitilde 3\textasciitilde )\textasciitilde 5\textasciitilde : a new ternary azide"",
    journal = ""Acta Crystallographica Section C"",
    volume = ""62"",
    year = ""2006"",
    pages = ""i85--i87""
}
"
54,0.9324371362250662,Ba4 O24 P8,P2_1/c,,,,,,0.0004017152645518894,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.04348110092827715,0.0001591450419213781,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,7.522,7.574163467012123,,,6.906,6.835748146563341,124.81645606,126.1822173613134,11.7684239,12.138695202383353,,,1008030,"@article{cif-reference-0,
    author = ""Coing-Boyat, J. and Averbuch-Pouchot, M. T. and Guitel, J. C."",
    title = ""  Structure cristalline du polyphosphate de Baryum \g: Ba(PO\textasciitilde 3\textasciitilde )\textasciitilde 2\textasciitilde \g"",
    journal = ""Acta Crystallographica B (24,1968-38,1982)"",
    volume = ""34"",
    year = ""1978"",
    pages = ""2689--2692""
}
"
832,0.9325519759451799,Ba1 F6 Th1,P6_3/mmc,,,,,,0.0033535631972249937,,,,,,,,,,,,,,,,,0.36562509009579847,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.014682937650593277,,,,,,,,,,,4.255,4.084030235792378,,,,,,,7.498,8.19050880951952,,,7014521,"@article{cif-reference-0,
    author = ""Friese, Karen and Morgenroth, Wolfgang and Posse, Jos\'e Maria and Grzechnik, Andrzej"",
    title = ""  Disorder in BaThF(6)- refinement of anharmonic displacement parameters  from high-pressure single-crystal X-ray diffraction data."",
    journal = ""Dalton transactions (Cambridge, England : 2003)"",
    volume = ""40"",
    year = ""2011"",
    pages = ""1902--1910""
}
"
838,0.9325519759451799,Ba1 F6 Th1,P6_3/mmc,,,,,,0.0033535631972249937,,,,,,,,,,,,,,,,,0.36562509009579847,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.014682937650593277,,,,,,,,,,,4.255,4.084030235792378,,,,,,,7.498,8.19050880951952,,,7014527,"@article{cif-reference-0,
    author = ""Friese, Karen and Morgenroth, Wolfgang and Posse, Jos\'e Maria and Grzechnik, Andrzej"",
    title = ""  Disorder in BaThF(6)- refinement of anharmonic displacement parameters  from high-pressure single-crystal X-ray diffraction data."",
    journal = ""Dalton transactions (Cambridge, England : 2003)"",
    volume = ""40"",
    year = ""2011"",
    pages = ""1902--1910""
}
"
435,0.9327434756980102,Ba1 Bi1 O3,P4/mmm,,,,,,2.809765405874864e-06,,0.032616839662352265,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.013795244348101629,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.364,4.3470647765222195,,,,,,,4.518,4.610677543729722,,,2002187,"@article{cif-reference-0,
    author = ""Arpe, R and Mueller-Buschbaum, Hk"",
    title = ""Ein Beitrag zur Kristallchemie von Ba Bi O3"",
    journal = "" Zeitschrift fuer Anorganische und Allgemeine Chemie"",
    volume = ""434"",
    year = ""1977"",
    pages = ""73--77""
}
"
815,0.9329159111177269,Ba2 Ga8 S14,Pmn2_1,,,,,,0.010192850533881873,,,,,,,,,,,,,,,,,,,0.00010781485108919377,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.169366610555021e-06,,,,,,,,,,,,,,,,,,,,,,5.929,6.1752949855511226,,,6.228,6.330184065468049,,,14.755,14.36403587742227,,,4509224,"@article{cif-reference-0,
    author = ""Lin, Xinsong and Zhang, Ge and Ye, Ning"",
    title = ""  Growth and Characterization of BaGa4S7: A New Crystal for Mid-IR  Nonlinear Optics"",
    journal = ""Crystal Growth \&amp; Design"",
    volume = ""9"",
    year = ""2009"",
    pages = ""1186--""
}
"
145,0.9329459562797836,Ba24 Ge93.28 Sn6.72,P4_332,,,,,,0.008858276626620393,,,,,,,,,,,,,,,,,,,,,0.0002772239833276755,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.5931454154473056,,,,,,,,,,,,,,,,14.7073,14.67674629876594,,,,,,,,,,,1521402,"@article{cif-reference-0,
    author = ""Kim, S.-J. and Hu, S.-Q. and Corbett, J.D. and Hogan, T. and Uher, C. and Huang, B.-Q. and Kanatzidis, M.G."",
    title = ""  Structure and thermoelectric properties of Ba6 Ge25-x, Ba6 Ge23 Sn2, and  Ba6 Ge22 In3: Zintl phases with a chiral clathrate structure"",
    journal = ""Journal of Solid State Chemistry"",
    volume = ""153"",
    year = ""2000"",
    pages = ""321--329""
}
"
309,0.9330324594796797,Ba2 Cl2 H2,P4/nmm,,,,,,0.014960058392361952,,,,,,,,0.00010858404493641066,,,,,,,,,,,,,,0.048933888590989086,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.394,4.426979533457755,,,,,,,7.238,7.451231520676577,,,1534955,"@article{cif-reference-0,
    author = ""Beck, H.P. and Limmer, A."",
    title = ""  Die Verfeinerung der Kristallstrukturen von Ca H Cl, Sr H Cl, Ba H Cl, Ba  H Br und Ba H I"",
    journal = ""Zeitschrift fuer Anorganische und Allgemeine Chemie"",
    volume = ""502"",
    year = ""1983"",
    pages = ""185--190""
}
"
130,0.9331481413281584,Ba40 F152 In24,P4_3,,,,,,3.982355161824669e-05,,,,,,,,,,,,,,,,,0.2353760625282296,,,,,,,,,,0.02764204107007224,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,14.983,14.719339226265648,,,,,,,15.54,16.545795907997558,,,1519023,"@article{cif-reference-0,
    author = ""de Kozak, A. and Dupont, N. and Gredin, P. and Riou, D."",
    title = ""  The crystal structure of Ba5In3F19 : a new structural type in fluoride  crystal chemistry"",
    journal = ""Solid State Sciences"",
    volume = ""1"",
    year = ""1999"",
    pages = ""409--419""
}
"
245,0.9332581384509547,Ba2 Cl2 F2,P4/nmm,,,,,,0.013699126409932167,,,,,,,,4.900851391372859e-05,,,,,,,,,0.030801359463889903,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.4158,4.432777858725736,,,,,,,7.248,7.380356375296868,,,1530187,"@article{cif-reference-0,
    author = ""Kodama, N. and Tanaka, K. and Utsunomiya, T. and Hoshino, Y. and Marumo, F. and Ishizawa, N. and Kato, M."",
    title = ""  An X-ray diffraction study of anharmonic thermal vibrations in the ionic  conductor, barium chloride fluoride Ba Cl F"",
    journal = ""Solid State Ionics"",
    volume = ""14"",
    year = ""1984"",
    pages = ""17--24""
}
"
342,0.9332809429667808,Ba4 Be4 F16,Pnma,,,,,,0.006173915828520507,0.0025870921816217125,,,,,,,,,,,,,,,,-2.3699350487068423e-06,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.3265,5.625292777150009,,,7.0493,6.623415585309756,,,8.8594,8.70636800338093,,,1536505,"@article{cif-reference-0,
    author = ""Werner, F. and Kubel, F."",
    title = ""  Barite-type Ba(BeF\textasciitilde 4\textasciitilde )\textasciitilde x\textasciitilde (SO\textasciitilde 4\textasciitilde )\textasciitilde 1-x\textasciitilde\ (x=1 and approx.0.5)"",
    journal = ""Journal of Chemical Crystallography"",
    volume = ""35"",
    year = ""2005"",
    pages = ""457--462""
}
"
112,0.9333444182536141,Au2 Ba2 Sb2,P6_3/mmc,,,,5.1437387902628356e-05,,0.0008654334327583787,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.015291575000247564,,,,,,,,,,,,,,,,,,,,,4.746,4.7748823237920766,,,,,,,9.298,10.174219386127236,,,1510593,"@article{cif-reference-0,
    author = ""Pani, M. and Fornasini, M.L. and Merlo, F."",
    title = ""  R M X compounds formed by alkaline earths, europium and ytterbium - I.  Ternary phases with M= Cu, Ag, Au; X= Sb, Bi"",
    journal = ""Journal of the Less-Common Metals"",
    volume = ""166"",
    year = ""1990"",
    pages = ""319--327""
}
"
972,0.9333454822723926,Ba4 O16 S4,Pnma,,,,,,0.004747537068940484,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.015064638317918563,,,,,,,,,,,6.218272939655162e-05,,,,,,,,,,,,,,,,,,,,,,5.458,5.635740892802698,,,7.153,6.866625490883832,,,8.884,8.552876397828532,,,9000159,"@article{cif-reference-0,
    author = ""Colville, A. A. and Staudhammer, K."",
    title = ""  A refinement of the structure of barite  from Cow Green mine"",
    journal = ""American Mineralogist"",
    volume = ""52"",
    year = ""1967"",
    pages = ""1877--1880""
}
"
1025,0.9333454822723926,Ba4 O16 S4,Pnma,,,,,,0.004747537068940484,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.015064638317918563,,,,,,,,,,,6.218272939655162e-05,,,,,,,,,,,,,,,,,,,,,,5.458,5.635740892802698,,,7.153,6.866625490883832,,,8.884,8.552876397828532,,,9014007,"@article{cif-reference-0,
    author = ""Colville, A. A. and Staudhammer, K."",
    title = ""  A refinement of the structure of barite  from Cow Green mine"",
    journal = ""American Mineralogist"",
    volume = ""52"",
    year = ""1967"",
    pages = ""1877--1880""
}
"
1,0.9333454952047755,Ba4 O16 S4,Pnma,,,,,,0.004747531052268368,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.015064678124529704,,,,,,,,,,,6.218282557581888e-05,,,,,,,,,,,,,,,,,,,,,,5.458,5.635741215759484,,,7.153,6.866625820186141,,,8.884,8.55287669000866,,,1000037,"@article{cif-reference-0,
    author = ""Colville, A A and Staudhammer, K"",
    title = "" A Refinement of the Structure of Barite"",
    journal = ""American Mineralogist"",
    volume = ""52"",
    year = ""1967"",
    pages = ""1877--1880""
}
"
414,0.9341363755410956,Ba12 Fe4 S20,Pnma,,,,,,5.502010909630652e-05,,,,,,,,,,,,,,,,,,0.037784090891023844,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.009250585884637511,,,,,,,,,,,,,,,,,,,,,,8.5212,8.117355905477629,,,9.516,9.438714510448476,,,12.405,12.890704502236597,,,1542133,"@article{cif-reference-0,
    author = ""Lemley, J.T. and Jenks, J. and Eliezer, Z. and Hoggins, J. and Steinfink, H."",
    title = ""  Ba15 Fe7 S25 and Ba3 Fe S5. Crystal structures, Moessbauer, magnetic and  electrical behavior"",
    journal = ""Journal of Solid State Chemistry"",
    volume = ""16"",
    year = ""1976"",
    pages = ""117--128""
}
"
195,0.9342275152375706,Ba4 O16 W4,I4_1/a,,,,,,0.00022360753295631115,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.155043568355243,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.009924296320432043,,,,,5.614,5.60267225651643,,,,,,,12.719,13.75010360545006,,,1527204,"@article{cif-reference-0,
    author = ""Bylichkina, T.I. and Soleva, L.I. and Porai-Koshits, M.A. and Pobedimskaya, E.A. and Belov, N.V."",
    title = ""  Crystal structures of Ba-molybdate and Ba-tungstate"",
    journal = ""Kristallografiya"",
    volume = ""15"",
    year = ""1970"",
    pages = ""165--167""
}
"
73,0.9342519375317909,Ba1 F6 Ge1,R-3m,,,,,,0.020164227776585063,,,,,,,,,,,,,,,,,0.17984550923316536,,,,0.0008246743602588068,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,7.29160054,7.92181697468307,,,,,,,7.10336432,6.675436336804228,,,1010206,"@article{cif-reference-0,
    author = ""Hoard, J L and Vincent, W B"",
    title = "" Structures of Complex Fluorides. Barium Fluorosilicate and Barium Fluorogermanate"",
    journal = ""Journal of the American Chemical Society"",
    volume = ""62"",
    year = ""1940"",
    pages = ""3126--3129""
}
"
467,0.9344203905337329,Ba8 O88 Ti52,Cmce,,,,,,0.00015704183936776227,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.10354028748763046,,,,,,,,,,,,,,,,,,,,,,,0.02740354316864388,,,,,,,,,,10.0183,9.99556343345536,,,11.5747,11.653236465134592,,,14.094,13.85280794438965,,,2002627,"@article{cif-reference-0,
    author = ""Moehr, S and Mueller-Buschbaum, Hk"",
    title = "" Ein Beitrag zur Synthese und Kristallstruktur eines gemischtvalenten Bariumoxotitanats: Ba2 (Ti3+)12 (Ti4+) O22"",
    journal = ""Journal of Alloys Compd."",
    volume = ""199"",
    year = ""1993"",
    pages = ""203--206""
}
"
168,0.9348908171554376,Ba6 O18 Te4,P6_3/mmc,,,,,,0.00018864284171079887,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.2302149274690659,,,,,,,,,,,,,,,,,,,,,5.313603664197796e-07,,,,,,,,,,,,5.8603,5.881260426284664,,,,,,,14.3037,14.72475137566681,,,1524605,"@article{cif-reference-0,
    author = ""Jacobson, A.J. and Scanlon, J.C. and Cox, D.E. and Longo, J.M. and Poeppelmeier, K.R."",
    title = ""  The preparation and characterization of Ba3 Te2 O9: a new oxide structure"",
    journal = ""Materials Research Bulletin"",
    volume = ""16"",
    year = ""1981"",
    pages = ""359--367""
}
"
126,0.9350190508946966,Ba2 Ga8 S14,Pmn2_1,,,,,,0.028066400796996165,,,,,,,,,,,,,,,,,,,0.001734645738268753,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.2029700102418055e-05,,,,,,,,,,,,,,,,,,,,,,5.934,6.189491672242557,,,6.237,6.341246547330965,,,14.774,14.364432462570779,,,1518018,"@article{cif-reference-0,
    author = ""Eisenmann, Brigitte and Jakowski, Mareike and Schafer, Herbert"",
    title = ""  Zur kenntnis von BaAl4S7 und BaGa4S7"",
    journal = ""Revue de Chimie Minerale"",
    volume = ""20"",
    year = ""1983"",
    pages = ""329--337""
}
"
552,0.9352450257706328,Ba4 F16 Zn4,Cmc2_1,,,,,,0.010863202855740965,,,,,,,,,,,,,,,,,0.19377667281226071,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.2901076100275906,,4.1911,4.233495458636401,,,14.52846,14.645935490076939,,,5.83737,5.71450864067611,,,2104458,"@article{cif-reference-0,
    author = ""Posse, Jose Maria and Grzechnik, Andrzej and Friese, Karen"",
    title = ""  Ternary fluorides Ba<i>M</i>F\textasciitilde 4\textasciitilde\ (<i>M</i> = Zn, Mg and Mn) at low  temperatures"",
    journal = ""Acta Crystallographica Section B"",
    volume = ""65"",
    year = ""2009"",
    pages = ""576--586""
}
"
35,0.9352797333745284,Ba0.468 Bi2.532 O4.266,R-3m,,,,,,0.00822871830350135,,0.0037670708464524567,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.00016672556208192457,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.023,3.9869267291343373,,,,,,,28.66,28.957920844169713,,,1004075,"@article{cif-reference-0,
    author = ""Conflant, P and Boivin, J C and Nowogrocki, G and Thomas, D"",
    title = "" Etude structurale par diffractometrie x a haute temperature du conducteur anionique Bi\textasciitilde .844\textasciitilde\ Ba\textasciitilde .156\textasciitilde\ O\textasciitilde 1.422\textasciitilde"",
    journal = ""Solid State Ionics"",
    volume = ""9"",
    year = ""1983"",
    pages = ""925--928""
}
"
34,0.9355191158139352,Ba0.468 Bi2.532 O4.266,R-3m,,,,,,0.00788496572701892,,0.003828817979210352,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.00026688508717590486,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.005,3.986500928875206,,,,,,,28.54,28.957845143090864,,,1004074,"@article{cif-reference-0,
    author = ""Conflant, P and Boivin, J C and Nowogrocki, G and Thomas, D"",
    title = "" Etude structurale par diffractometrie X a haute temperature du conducteur anionique Bi\textasciitilde .844\textasciitilde\ Ba\textasciitilde .156\textasciitilde\ O\textasciitilde 1.422\textasciitilde"",
    journal = ""Solid State Ionics"",
    volume = ""9"",
    year = ""1983"",
    pages = ""925--928""
}
"
244,0.9356008141825646,Ba4 Pt8 S12,P4_12_12,,,,,,0.07319008262224286,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.016487408492625012,,,,,,0.5049650217190289,,,,,,,,,,,,,,,,,,,,,,6.7648,6.45320708411255,,,,,,,12.3489,13.12250433226603,,,1530109,"@article{cif-reference-0,
    author = ""Huster, J."",
    title = ""  Darstellung und Struktur des Bariumthioplatinats(II), Ba Pt2 S3"",
    journal = ""Journal of the Less-Common Metals"",
    volume = ""84"",
    year = ""1982"",
    pages = ""125--131""
}
"
253,0.9362002045645433,Ba12 S20 Ti4,I4/mcm,,,,,,0.01278573382319674,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.01857706572141783,,,,,,,,,,,,7.316602923645074e-06,,,,,,,,,,8.4646,8.257002629991105,,,,,,,13.7668,13.790059950935282,,,1530517,"@article{cif-reference-0,
    author = ""Onoda, M. and Saeki, M."",
    title = ""  Powder X-Ray Diffraction Data and Crystal Structures of Ternary  Sulphides, Ba2 Ti S4, Ba3 Ti S5 and Tetragonal Ba Cu2 S2"",
    journal = ""Materials Research Bulletin"",
    volume = ""24"",
    year = ""1989"",
    pages = ""1337--1345""
}
"
166,0.9362399514675234,Ba4 O8 S4,Pnma,,,,,,0.023496920179417374,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.04514421290836259,,,,,,,,,,,-1.8693108941484145e-06,,,,,,,,,,,,,,,,,,,,,,5.54,5.7173116732782825,,,7.15,6.86963532428896,,,8.87,8.576160941805606,,,1524206,"@article{cif-reference-0,
    author = ""Chia, H.C. and Yu, F.C. and Chin, C.S."",
    title = ""  Determination of Oxygen Position in the Structure of Barite by Means of  Single-Crystal Neutron Diffraction"",
    journal = ""Scientia Sinica"",
    volume = ""14"",
    year = ""1965"",
    pages = ""1541--1544""
}
"
77,0.9363117364351304,Ba4 Fe8 Se12,Pnma,,,,,,6.734414817388599e-06,,,,,,,,,,,,,,,,,,0.06532127262169145,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0003501371891005473,,,,,,,,,,,,,,,,,,,5.4711,5.755774314792319,,,9.2156,9.204670765121834,,,11.9996,11.782136346702474,,,1504313,"@article{cif-reference-0,
    author = ""Caron, J. and Neilson, J. and Miller, D. and Llobet, A. and McQueen, T."",
    title = ""  Iron displacements and magnetoelastic coupling in the antiferromagnetic  spin-ladder compound BaFe\_{2}Se\_{3}"",
    journal = ""Physical Review B"",
    volume = ""84"",
    year = ""2011"",
    pages = ""180409--""
}
"
488,0.936452462422629,Ba6 O26 P8,P-1,,,,,,0.0033820338786444007,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.02833062991021515,0.06926493366806191,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,7.557,5.7326616576103815,108.26,122.09090941183366,8.618,8.892218347773591,104.5,86.15920737276458,10.582,11.142615898097217,102.37,101.07727358716787,2012601,"@article{cif-reference-0,
    author = ""Bennazha, Jamal and Boukhari, Ali and Holt, Elizabeth M."",
    title = ""  Barium tetraphosphate"",
    journal = ""Acta Crystallographica Section C"",
    volume = ""58"",
    year = ""2002"",
    pages = ""i29--i30""
}
"
830,0.9364896045014623,Ba54 Mo18 N72,P31c,,,,,,0.018904536492769707,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.008916733364650603,0.06434973084589134,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,18.422,17.38035431871269,,,,,,,10.405,10.763506101053409,,,7009095,"@article{cif-reference-0,
    author = ""Francesconi, M. Grazia and Barker, Marten G. and Cooke, Paul A. and Blake, Alexander J."",
    title = ""  Preparation and structural characterisation of the trigonal  nitridometalate Ba3MoN4"",
    journal = ""Journal of the Chemical Society, Dalton Transactions"",
    year = ""2000"",
    pages = ""1709--""
}
"
553,0.9365592301762868,Ba4 F16 Zn4,Cmc2_1,,,,,,0.01049412387517414,,,,,,,,,,,,,,,,,0.1795424778104725,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.23752214775438296,,4.19029,4.234709962307177,,,14.51842,14.6915587960877,,,5.83613,5.714096212117274,,,2104459,"@article{cif-reference-0,
    author = ""Posse, Jose Maria and Grzechnik, Andrzej and Friese, Karen"",
    title = ""  Ternary fluorides Ba<i>M</i>F\textasciitilde 4\textasciitilde\ (<i>M</i> = Zn, Mg and Mn) at low  temperatures"",
    journal = ""Acta Crystallographica Section B"",
    volume = ""65"",
    year = ""2009"",
    pages = ""576--586""
}
"
554,0.9368313717842535,Ba4 F16 Zn4,Cmc2_1,,,,,,0.010487948871990277,,,,,,,,,,,,,,,,,0.17812902073270312,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.23272738952728902,,4.19057,4.2357169116573505,,,14.51281,14.693216804994313,,,5.83568,5.7137069346443585,,,2104460,"@article{cif-reference-0,
    author = ""Posse, Jose Maria and Grzechnik, Andrzej and Friese, Karen"",
    title = ""  Ternary fluorides Ba<i>M</i>F\textasciitilde 4\textasciitilde\ (<i>M</i> = Zn, Mg and Mn) at low  temperatures"",
    journal = ""Acta Crystallographica Section B"",
    volume = ""65"",
    year = ""2009"",
    pages = ""576--586""
}
"
16,0.9368325341477628,Ba2 F18 Ni7,P-1,,,,,,0.01042589188638365,,,,,,,,,,,,,,,,,4.363300695993967e-06,,,,,,,,,,,,,,,,,,,,,,,0.007025311638857664,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,6.937,6.676334986503897,94.37,90.68791751132947,7.229,7.166026336997979,93.16,93.57804998977441,7.456,6.984270974031296,115.86,113.94914414688465,1000248,"@article{cif-reference-0,
    author = ""Renaudin, J and Ferey, G and Kozak, A and Samouel, M and Lacorre, P"",
    title = "" Crystal and magnetic structures of the ferrimagnet Ba\textasciitilde 2\textasciitilde\ Ni\textasciitilde 7\textasciitilde\ F\textasciitilde 18\textasciitilde"",
    journal = ""Solid State Communications"",
    volume = ""65"",
    year = ""1988"",
    pages = ""185--188""
}
"
198,0.9368618480691472,Ba4 Ge4 Pt4,P2_13,,,,,,0.015150493741042503,,,,,,,,,,,,,,,,,,,,,0.05707029379683704,,,,,,,,,,,,,,,,,,,,,,,,,0.012570721199277513,,,,,,,,,,,,,,,,,,,,,,,,,,,,6.747,6.720257366334361,,,,,,,,,,,1527354,"@article{cif-reference-0,
    author = ""Evers, J. and Sendlinger, B. and Oehlinger, G. and Polborn, K."",
    title = ""  Ternaere Phasen M Pt Ge (M= Ca, Eu, Sr, Ba) im La Ir Si- und im Ti Ni  Si-Typ"",
    journal = ""Journal of Alloys Compd."",
    volume = ""182"",
    year = ""1992"",
    pages = ""23--29""
}
"
551,0.9370218289697829,Ba4 F16 Zn4,Cmc2_1,,,,,,0.01039684144686396,,,,,,,,,,,,,,,,,0.17422261120768848,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.2423505839259161,,4.1935,4.236771388084651,,,14.53894,14.653843358471576,,,5.83952,5.714777513171174,,,2104457,"@article{cif-reference-0,
    author = ""Posse, Jose Maria and Grzechnik, Andrzej and Friese, Karen"",
    title = ""  Ternary fluorides Ba<i>M</i>F\textasciitilde 4\textasciitilde\ (<i>M</i> = Zn, Mg and Mn) at low  temperatures"",
    journal = ""Acta Crystallographica Section B"",
    volume = ""65"",
    year = ""2009"",
    pages = ""576--586""
}
"
385,0.9370633351721996,Ba4 Cd4 O8,Pnma,,,,,,0.00017994733735268,,,,,,0.0004248872042031618,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.5459953937055521,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3.66,3.725037689169013,,,6.168,5.973676710200841,,,11.95,11.918797208090954,,,1540013,"@article{cif-reference-0,
    author = ""von Schnering, H.G."",
    title = ""  Die Kristallstruktur des Ba Cd O2"",
    journal = ""Zeitschrift fuer Anorganische und Allgemeine Chemie"",
    volume = ""314"",
    year = ""1962"",
    pages = ""144--155""
}
"
135,0.9372643389630578,As6 Ba3 Cu12,R-3m,,,0.016191151975524752,,,0.00982902013924818,,,,,,,,,,,,6.108534009283242e-05,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.234,4.097491488722662,,,,,,,24.475,23.547824725419147,,,1521018,"@article{cif-reference-0,
    author = ""Duenner, J. and Mewis, A."",
    title = ""  Synthese und Kristallstruktur von A Cu4 As2 (A: Ca - Ba, Eu)"",
    journal = ""Zeitschrift fuer Anorganische und Allgemeine Chemie"",
    volume = ""625"",
    year = ""1999"",
    pages = ""625--628""
}
"
155,0.9372777967089793,Ba2.256 O42 V16,C2/m,,,,,,3.283308906419056e-07,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.009474045347993575,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0014954802737754537,,,,,,15.144,14.720891145831814,,,3.596,3.632264982966288,90.08,95.16011120095314,14.972,14.321788781801683,,,1521683,"@article{cif-reference-0,
    author = ""Oka, Y. and Yao, T. and Yamamoto, N."",
    title = ""  Hydrothermal synthesis and crystal structure of a new barium vanadium  bronze Ba1+x V8 O21 with a tunnel structure"",
    journal = ""Journal of Solid State Chemistry"",
    volume = ""150"",
    year = ""2000"",
    pages = ""330--335""
}
"
550,0.9374528147545508,Ba4 F16 Zn4,Cmc2_1,,,,,,0.010266851745351451,,,,,,,,,,,,,,,,,0.16681951074190632,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.2283748341711783,,4.19684,4.237779752629169,,,14.55067,14.65639481645428,,,5.84241,5.714951173750278,,,2104456,"@article{cif-reference-0,
    author = ""Posse, Jose Maria and Grzechnik, Andrzej and Friese, Karen"",
    title = ""  Ternary fluorides Ba<i>M</i>F\textasciitilde 4\textasciitilde\ (<i>M</i> = Zn, Mg and Mn) at low  temperatures"",
    journal = ""Acta Crystallographica Section B"",
    volume = ""65"",
    year = ""2009"",
    pages = ""576--586""
}
"
850,0.9375909680306255,Ba10 Ga8 Se20,I4/mcm,,,,,,0.015886979207522432,,,,,,,,,,,,,,,,,,,0.016908325281096186,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0003475379439564051,,,,,,,,,,,,,,,,,,,8.7522,9.005040285878485,,,,,,,13.971,12.94738557781063,,,7016527,"@article{cif-reference-0,
    author = ""Yin, Wenlong and Mei, Dajiang and Feng, Kai and Yao, Jiyong and Fu, Peizhen and Wu, Yicheng"",
    title = ""  Ba(5)Ga(4)Se(10): a new selenidogallate containing the novel  [Ga(4)Se(10)](10-) anionic cluster with Ga in a mixed-valence state."",
    journal = ""Dalton transactions (Cambridge, England : 2003)"",
    volume = ""40"",
    year = ""2011"",
    pages = ""9159--9162""
}
"
753,0.9376199314123482,Ba24 S80 Sn28,C2/c,,,,,,8.273373440930829e-05,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.1275655307681257,,,,,,0.0004909167786660692,,,,,,,,,,,,,,,,24.519,24.464040782951542,,,6.355,6.5333078054671985,90.101,81.84914089778573,23.109,23.234867235254427,,,4331673,"@article{cif-reference-0,
    author = ""Zhong-Zhen Luo and Chen-Sheng Lin and Wen-Dan Cheng and Hao Zhang and Wei-Long Zhang and Zhang-Zhen He"",
    title = ""  Syntheses, Characterization, and Optical Properties of Ternary Ba-Sn-S  System Compounds: Acentric Ba7Sn5S15, Centric BaSn2S5, and Centric  Ba6Sn7S20"",
    journal = ""Inorganic Chemistry"",
    volume = ""52"",
    year = ""2013"",
    pages = ""273--279""
}
"
442,0.9376702621421826,Al16 Ba8 O32,P6_3,,1.1568841080255682e-06,,,,0.002019641204782682,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.08070544562482587,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,10.47,11.317185202160442,,,,,,,8.819,7.750306201702169,,,2002225,"@article{cif-reference-0,
    author = ""Hoerkner, W and Mueller-Buschbaum, Hk"",
    title = ""Zur Kristallstruktur von Ba Al2 O4"",
    journal = "" Zeitschrift fuer Anorganische und Allgemeine Chemie"",
    volume = ""451"",
    year = ""1979"",
    pages = ""40--44""
}
"
14,0.937769988781185,Ba12 F52 Zn14,C2/m,,,,,,0.004027375714029038,,,,,,,,,,,,,,,,,0.07290699773739868,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,7.91403186511944e-06,,19.46,19.60861567333784,,,5.956,5.974282300315873,128.88,129.6773716933084,12.243,12.434027522014103,,,1000217,"@article{cif-reference-0,
    author = ""Renaudin, J and Samouel, M and Leblanc, M and Kozak, A de and Ferey, G"",
    title = ""Crystal structure of Ba\textasciitilde 6\textasciitilde Zn\textasciitilde 7\textasciitilde F\textasciitilde 26\textasciitilde"",
    journal = ""Journal of Solid State Chemistry"",
    volume = ""59"",
    year = ""1985"",
    pages = ""103--110""
}
"
15,0.937769988781185,Ba12 F52 Zn14,C2/m,,,,,,0.004027375714029038,,,,,,,,,,,,,,,,,0.07290699773739868,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,7.91403186511944e-06,,19.46,19.60861567333784,,,5.956,5.974282300315873,128.88,129.6773716933084,12.243,12.434027522014103,,,1000226,"@article{cif-reference-0,
    author = ""Renaudin, J and Samouel, M and Leblanc, M and Kozak, A de and Ferey, G"",
    title = ""Crystal structure of Ba\textasciitilde 6\textasciitilde\ Zn\textasciitilde 7\textasciitilde\ F\textasciitilde 26\textasciitilde"",
    journal = ""Journal of Solid State Chemistry"",
    volume = ""59"",
    year = ""1985"",
    pages = ""103--110""
}
"
544,0.9378561525333513,Ba4 F16 Zn4,Cmc2_1,,,,,,0.009602439850925112,,,,,,,,,,,,,,,,,0.1727022637328324,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.19735148452723847,,4.19057,4.240958333559406,,,14.51281,14.666764488978448,,,5.83568,5.715598251865688,,,2104449,"@article{cif-reference-0,
    author = ""Posse, Jose Maria and Grzechnik, Andrzej and Friese, Karen"",
    title = ""  Ternary fluorides Ba<i>M</i>F\textasciitilde 4\textasciitilde\ (<i>M</i> = Zn, Mg and Mn) at low  temperatures"",
    journal = ""Acta Crystallographica Section B"",
    volume = ""65"",
    year = ""2009"",
    pages = ""576--586""
}
"
662,0.9380108991169682,Ba8 O72 Te32,C2/c,,,,,,0.016093422760165555,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.024216483435895872,,,,,,,,,,,,,,,,,,,,,0.002228174401071871,,,,,,,,,,,,19.5354,20.23870805498711,,,4.5099,4.3940942682881365,112.961,113.29478832832751,23.3021,22.757078363847715,,,4114761,"@article{cif-reference-0,
    author = ""Magnus G. Johnston and William T. A. Harrison"",
    title = ""  Lone-Pair Self-Containment in Tellurite Tubes: Hydrothermal Syntheses and  Structures of BaTe3O7 and BaTe4O9"",
    journal = ""Journal of the American Chemical Society"",
    volume = ""124"",
    year = ""2002"",
    pages = ""4576--4577""
}
"
619,0.9380234619981316,Ba12 Cu53.716 Te48,P2_1/m,,,,,,-4.47656595155529e-05,,,,,,,,,,,,0.056142820685864195,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0234967156516312,,,,,,,,,,,,11.9343,11.768611446536354,,,21.222,20.776677146365945,117.077,112.02098787791803,11.9882,11.923478047472793,,,4001573,"@article{cif-reference-0,
    author = ""Assoud, Abdeljalil and Thomas, Stephanie and Sutherland, Brodie and Zhang, Huqin and Tritt, Terry M. and Kleinke, Holger"",
    title = ""  Thermoelectric Properties of the New Polytelluride Ba3Cu14-\dTe12"",
    journal = ""Chemistry of Materials"",
    volume = ""18"",
    year = ""2006"",
    pages = ""3866--""
}
"
844,0.9381423500042939,Ba1 F6.0008 Th1.0002,P6_3/mmc,,,,,,0.03941971276872991,,,,,,,,,,,,,,,,,0.18248372385294231,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0014708393977643727,,,,,,,,,,,4.255,4.106893093393501,,,,,,,7.498,8.176024429594234,,,7014533,"@article{cif-reference-0,
    author = ""Friese, Karen and Morgenroth, Wolfgang and Posse, Jos\'e Maria and Grzechnik, Andrzej"",
    title = ""  Disorder in BaThF(6)- refinement of anharmonic displacement parameters  from high-pressure single-crystal X-ray diffraction data."",
    journal = ""Dalton transactions (Cambridge, England : 2003)"",
    volume = ""40"",
    year = ""2011"",
    pages = ""1902--1910""
}
"
615,0.9382672731740888,Ba16 O36 Ta8,P2_1/c,,,,,,1.9873973030479965e-05,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.07763813529482302,,,,,,,,,,,,,,,,,,,0.0032990283916673347,,,,,,,,,,,,,,6.1106,5.863662343353713,,,16.1109,15.744532860921561,119.8685555,116.74910819659118,12.15552023,12.441751493014232,,,4000951,"@article{cif-reference-0,
    author = ""Ling, Chris D. and Avdeev, Maxim and Kharton, Vladislav V. and Yaremchenko, Aleksey A. and Macquart, Ren\'e B. and Hoelzel, Markus"",
    title = ""  Structures, Phase Transitions, Hydration, and Ionic Conductivity of  Ba4Ta2O9"",
    journal = ""Chemistry of Materials"",
    volume = ""22"",
    year = ""2010"",
    pages = ""532--""
}
"
759,0.9384064796434632,Ba8 Ge42.7 Rh1.2,Pm-3n,,,,,,5.085443721982442e-06,,,,,,,,,,,,,,,,,,,,,0.03502447652873471,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.00810150359601729,,,,,,,,,,,,,,,,,,,,,,,,10.693,10.392636652953028,,,,,,,,,,,4333599,"@article{cif-reference-0,
    author = ""M. Falmbigl and F. Kneidinger and M. Chen and A. Grytsiv and H. Michor and E. Royanian and E. Bauer and H. Effenberger and R. Podloucky and P. Rogl"",
    title = ""  Cage-Forming Compounds in the Ba-Rh-Ge System: From Thermoelectrics to  Superconductivity"",
    journal = ""Inorganic Chemistry"",
    volume = ""52"",
    year = ""2013"",
    pages = ""931--943""
}
"
922,0.9385497195712597,Ba4 Br8 O24,C2/c,,,,,,0.008000527085711895,,,5.587258241839703e-05,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.018227071644736872,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,12.38314615,11.875760620907354,,,7.902,7.522718473661336,129.53356633,130.46768499713323,8.58,8.497342718866257,,,7222997,"@article{cif-reference-0,
    author = ""Lutz, H.D. and Alici, E. and Kellersohn, T. and Kuske, P."",
    title = ""  Zur Polymorphie des Ba (Br O3)2 und Sr (I O3)2, Kristallstruktur,  roentgenographische, schwingungsspektroskopische und thermoanalytische  Untersuchungen"",
    journal = "" Zeitschrift fuer Naturforschung, Teil B. Anorganische Chemie, Organische  Chemie (42,1987-)"",
    volume = ""45"",
    year = ""1990"",
    pages = ""587--592""
}
"
573,0.9385723729701779,Ba4 Ce4 O12,Pnma,,,,,,0.004765487782704258,,,,,,,0.00011551779154349278,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,-0.00012581339497462666,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,6.212,6.352542532385363,,,6.235,5.921971358413318,,,8.781,8.787853270702907,,,2106994,"@article{cif-reference-0,
    author = ""Jacobson, A.J. and Tofield, B.C. and Fender, B.E.F."",
    title = ""  The structures of Ba Ce O3, Ba Pr O3 and Ba Tb O3 by neutron diffraction:  Lattice parameter relations and ionic radii in O-Perovskites"",
    journal = ""Acta Crystallographica B (24,1968-38,1982)"",
    volume = ""28"",
    year = ""1972"",
    pages = ""956--961""
}
"
630,0.9386358859902243,As10 Ba2 Cu15.342,P-31c,,,0.2905846261879105,,,0.006836148924445137,,,,,,,,,,,,0.06300330142375,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,6.7329,6.840816664794601,,,,,,,11.6747,12.768619088581469,,,4002293,"@article{cif-reference-0,
    author = ""Kim, S.-J. and Kannewurf, C.R. and Ireland, J. and Kanatzidis, M.G."",
    title = ""  Ba2 Cu18-x As10: a new mixed-valent ternary copper-rich arsenide with  metallic properties"",
    journal = ""Chemistry of Materials (1,1989-)"",
    volume = ""12"",
    year = ""2000"",
    pages = ""3133--3138""
}
"
362,0.938686053891377,Ba4 Co4 F16,Cmc2_1,,,,,,0.004111562536612481,,,,,,,,,0.041682786039904496,,,,,,,,0.13294905217071815,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.2102,4.303488807888959,,,14.628,14.640683991527755,,,5.8519,5.726608260202983,,,1537511,"@article{cif-reference-0,
    author = ""Keve, E.T. and Abrahams, S.C. and Bernstein, J.L."",
    title = ""  Ferroelectric Paraelastic Paramagnetic Barium Cobalt Fluoride, Ba Co F4,  Crystal Structure"",
    journal = ""Journal of Chemical Physics"",
    volume = ""53"",
    year = ""1970"",
    pages = ""3279--3287""
}
"
931,0.9389728368173361,Ba8 Ga4.44 Ge39.136,Pm-3n,,,,,,3.0442551165957314e-05,,,,,,,,,,,,,,,,,,,0.01147180121788925,,0.01725340339662332,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,10.6861,10.39063710928961,,,,,,,,,,,8100665,"@article{cif-reference-0,
    author = ""Carrillo-Cabrera, Wilder and Cardoso Gil, Raul and Paschen, S. and Grin, Yuri"",
    title = "" Crystal structure of Ba\textasciitilde 8\textasciitilde Ga\textasciitilde 4.44\textasciitilde Ge\textasciitilde 39.14\textasciitilde \\square \textasciitilde 2.42\textasciitilde , Ba\textasciitilde 8\textasciitilde Ga\textasciitilde 8.62\textasciitilde Ge\textasciitilde 36\textasciitilde \\square \textasciitilde 1.38\textasciitilde ,  and Ba\textasciitilde 8\textasciitilde Ga\textasciitilde 12.35\textasciitilde Ge\textasciitilde 33.27\textasciitilde \\square \textasciitilde 0.38\textasciitilde , three clathrate-I variants"",
    journal = {Zeitschrift f\""ur Kristallographie - New Crystal Structures},
    volume = ""217"",
    year = ""2002"",
    pages = ""183--185""
}
"
497,0.9389746777568754,Ba4 Se16 Yb8,Pnma,,,,,,0.029964573721686254,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.060197973453861284,,,,,,,,,,,,,,,,0.000948566472569774,,,4.115,3.6422521725846986,,,12.58,12.359150147153619,,,14.86,15.27776974439429,,,2017318,"@article{cif-reference-0,
    author = ""Bugaris, Daniel E. and Ibers, James A."",
    title = ""  Ba<i>Ln</i>\textasciitilde 2\textasciitilde Se\textasciitilde 4\textasciitilde\ (<i>Ln</i> = Er, Tm and Yb)"",
    journal = ""Acta Crystallographica Section C"",
    volume = ""65"",
    year = ""2009"",
    pages = ""i60--i62""
}
"
348,0.9390434272760895,As15 Ba6 Rb3,P3_121,,,0.03031432093008836,,,7.019832610657097e-05,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3.908875921876876e-06,,,,,,,,,,,,,,,,,,,,,,,,,,7.7844,7.828759453974093,,,,,,,14.309,14.576640014426289,,,1536737,"@article{cif-reference-0,
    author = ""Emmerling, F. and Petri, D. and Roehr, C."",
    title = ""  Neue Arsenide mit As(-)Ketten und -Ringen: Ba As2 und A(I) Ba2 As5 (A(I)  = K, Rb)"",
    journal = ""Zeitschrift fuer Anorganische und Allgemeine Chemie"",
    volume = ""630"",
    year = ""2004"",
    pages = ""2490--2501""
}
"
560,0.9390531708028022,Ba4 Bi4 O12,C2/m,,,,,,0.0006277272838195652,,0.003960765292584882,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2.9627764142620232e-05,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,10.60223213,10.108599786691853,,,6.1237,6.152797427045118,125.32141963,123.00532344759394,6.1736,6.219009447776197,,,2106452,"@article{cif-reference-0,
    author = ""Thornton, G. and Jacobson, A.J."",
    title = ""  A neutron diffraction determination of the structures of Ba2 Sb(V)  Bi(III) O6 and Ba2 Bi(V) Bi(III) O6"",
    journal = ""Acta Crystallographica B (24,1968-38,1982)"",
    volume = ""34"",
    year = ""1978"",
    pages = ""351--354""
}
"
772,0.9395165964626541,Au2 Ba2 Sn6,I4mm,,,,1.8723759273143806e-06,,0.06352382404641588,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.00020616189873908013,,,,,,,,,,,,,,,,4.9974,4.933256186127565,,,,,,,11.1107,11.224331931047663,,,4338529,"@article{cif-reference-0,
    author = ""Lin, Qisheng and Miller, Gordon J. and Corbett, John D."",
    title = ""  Ordered BaAl4-Type Variants in the BaAuxSn4-x System: A Unified View on  Their Phase Stabilities versus Valence Electron Counts."",
    journal = ""Inorganic chemistry"",
    volume = ""53"",
    year = ""2014"",
    pages = ""5875--5877""
}
"
652,0.9396367585551471,Ba4 Co4 F16,Cmc2_1,,,,,,0.0018143329117132057,,,,,,,,,0.03453347365722796,,,,,,,,0.11695377532821008,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.2173,4.309740435490141,,,14.6573,14.620128707174223,,,5.8656,5.729063587808564,,,4103704,"@article{cif-reference-0,
    author = ""Sun Woo Kim and Hong Young Chang and P. Shiv Halasyamani"",
    title = ""  Selective Pure-Phase Synthesis of the Multiferroic BaMF4 (M = Mg, Mn, Co,  Ni, and Zn) Family"",
    journal = ""Journal of the American Chemical Society"",
    volume = ""132"",
    year = ""2010"",
    pages = ""17684--17685""
}
"
725,0.9396868480407143,Ba2 Cr2 S4,Pmmn,,,,,,0.004753632623756692,,,,,,,,,,0.06579418246852702,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.21305154342340432,,,,,,,,,,,,,,,,,,,,,,4.2606,4.242706834768958,,,4.7944,4.696879048336598,,,9.4429,9.822536903314122,,,4321901,"@article{cif-reference-0,
    author = ""Omar Fuentes and Chong Zheng and Catherine E. Check and Jianhua Zhang and Gerardo Chacon"",
    title = ""  Synthesis and Structural Analysis of BaCrS2"",
    journal = ""Inorganic Chemistry"",
    volume = ""38"",
    year = ""1999"",
    pages = ""1889--1893""
}
"
813,0.9397796977547235,Au8 Ba4 S8,I4_1/amd,,,,0.016246471634410994,,0.0697949235604224,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.4585783626264816,,,,,,,,,,,,,,,,,,,,,,6.38972,6.515423279395047,,,,,,,12.7872,12.40412161829227,,,4345844,"@article{cif-reference-0,
    author = ""Zhou, Molin and Jiang, Xin and Jiang, Xingxing and Xiao, Ke and Guo, Yangwu and Huang, Hongwei and Lin, Zheshuai and Yao, Jiyong and Tung, Chen-Ho and Wu, Li-Zhu and Wu, Yicheng"",
    title = ""  BaAu2S2: A Au-Based Intrinsic Photocatalyst for High-Performance  Visible-Light Photocatalysis."",
    journal = ""Inorganic chemistry"",
    volume = ""56"",
    year = ""2017"",
    pages = ""5173--5181""
}
"
825,0.9398377931167997,Ba4 Fe4 O16,Pnma,,,,,,4.7720347983673287e-05,,,,,,,,,,,,,,,,,,0.001911602393208124,,,,,,,,,,,,,,,,,,,,,,,0.0981319886715229,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.446,5.3713506480217585,,,7.301,7.593265898917643,,,9.103,9.44427661634735,,,5910343,"@article{cif-reference-0,
    author = ""Wyckoff, R. W. G."",
    title = "" Pages 46 \& 47 from the Structure of Crystals, vol. 3 by Wyckoff R W G.  published by Interscience Publishers, Inc. in 1951 "",
    journal = ""The Structure of Crystals"",
    volume = ""3"",
    year = ""1951"",
    pages = ""46--47""
}
"
217,0.9398603929790545,Ba2 Pb2 Zn2,P6_3/mmc,,,,,,0.004241648164836422,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.05052805522170333,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0046867808030878096,,4.801,4.72540871115622,,,,,,,9.722,10.164943515630021,,,1527802,"@article{cif-reference-0,
    author = ""Merlo, F. and Pani, M. and Fornasini, M.L."",
    title = ""  R M X compounds formed by alkaline earths, europium and ytterbium - II.  Ternary phases with M= Zn, Cd and X= Si, Ge, Sn, Pb"",
    journal = ""Journal of the Less-Common Metals"",
    volume = ""171"",
    year = ""1991"",
    pages = ""329--336""
}
"
818,0.9401660698879977,Ba8 O16 W8,I4_1/a,,,,,,0.00404619574000557,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.00011577341411970265,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.004151959096585458,,,,,5.64,5.687754639296708,,,,,,,12.7,12.7641471979825,,,5910071,"@article{cif-reference-0,
    author = ""Wyckoff, R. W. G."",
    title = "" Page 64 from the second edition supplement of The Structure of Crystals by Wyckoff R W G. published by Reinhold Publishing Corporation, INC,Camden,N. J. in 1935 and page 285 from the second edition of Structure of Crystals by Wyckoff R W G.published  by The Chemical Catalog Company, INC, New York in 1931"",
    journal = ""The second edition supplement of The Structure of Crystals"",
    year = ""1935"",
    pages = ""64--64""
}
"
182,0.9404994024303651,Ba12 Na8 Sb16,Pnma,,,,,,0.0025520252942792896,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.000148750348946503,,,,,,,,,,,,,,,,0.003956748742333167,,,,,,,,,,,,,,,,,,,,,8.22,7.8161351273117425,,,9.14,9.050330340428795,,,17.136,17.56605525706995,,,1525768,"@article{cif-reference-0,
    author = ""Chi, L. and Corbett, J.D."",
    title = ""  Two ternary phases containing Sb2(4-) ions: Na2 M3 Sb4, M = Sr,Ba.  Synthesis, structure and properties"",
    journal = ""Journal of Solid State Chemistry"",
    volume = ""162"",
    year = ""2001"",
    pages = ""327--332""
}
"
860,0.9406506682777145,Ba6 Fe25 S27,Pm-3m,,,,,,0.02852353314386958,,,,,,,,,,,,,,,,,,0.00011471653211923267,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,6.323944646239679,,,,,,,,,,,,,,,,,,,,,,10.2057,10.036971135965496,,,,,,,,,,,7031941,"@article{cif-reference-0,
    author = ""Stacey, Timothy E. and Borg, Christopher K. H. and Zavalij, Peter J. and Rodriguez, Efrain E."",
    title = ""  Magnetically stabilized Fe8(\m4-S)6S8 clusters in Ba6Fe25S27."",
    journal = ""Dalton transactions (Cambridge, England : 2003)"",
    volume = ""43"",
    year = ""2014"",
    pages = ""14612--14624""
}
"
270,0.9406677045990753,Ba3 O54 V39,R-3,,,,,,2.621181410417325e-06,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.031351620917423544,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0004919239628478529,,,,,,12.6293,12.52923142663592,,,,,,,7.0121,6.778266805304718,,,1532603,"@article{cif-reference-0,
    author = ""Iwasaki, K. and Takizawa, H. and Yamane, H. and Kubota, S. and Takahashi, J. and Endo, T. and Uheda, K."",
    title = ""  Synthesis, crystal structure refinement, electrical and magnetic  properties of Ba V13 O18 and Sr V13 O18"",
    journal = ""Materials Research Bulletin"",
    volume = ""38"",
    year = ""2003"",
    pages = ""141--148""
}
"
636,0.9407822832644811,Ba8 Cu6 Ge40,Pm-3n,,,,,,4.1131405564449296e-05,,,,,,,,,,,,0.03996436199058076,,,,,,,,,0.020232278860894147,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,10.67579,10.390902993734155,,,,,,,,,,,4002394,"@article{cif-reference-0,
    author = ""Johnson, S. and Bentien, A. and Madsen, G.K.H. and Iversen, B.B."",
    title = ""  Crystal structure, band structure, and physical properties of Ba8 Cu(6-x)  Ge(40+x) (0 <= x <= 0.7)"",
    journal = ""Chemistry of Materials (1,1989-)"",
    volume = ""18"",
    year = ""2006"",
    pages = ""4633--4642""
}
"
898,0.9411798547214011,Ba8 Mn4 Te12,Pnma,,,,,,4.169168307132197e-05,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0014978096288288994,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.008359421182545908,,,,,,,,,,,,4.73,4.450901169893355,,,9.72,9.878376598704994,,,18.98,19.791026972919436,,,7221357,"@article{cif-reference-0,
    author = ""Matje, P. and Schaefer, H. and Mueller, W."",
    title = ""  Zur Darstellung und Kristallstruktur von Ba2 Mn Te3"",
    journal = "" Zeitschrift fuer Naturforschung, Teil B. Anorganische Chemie, Organische  Chemie (2,1947-32,1977)"",
    volume = ""32"",
    year = ""1977"",
    pages = ""835--836""
}
"
219,0.9413611106842708,Ba2 Sn2 Zn2,P6_3/mmc,,,,,,0.004985533628778853,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.04500838942632553,,,,,,,,,,,,,,0.00691329751758583,,4.699,4.726863568103845,,,,,,,9.843,10.159728200343624,,,1527804,"@article{cif-reference-0,
    author = ""Merlo, F. and Pani, M. and Fornasini, M.L."",
    title = ""  R M X compounds formed by alkaline earths, europium and ytterbium - II.  Ternary phases with M= Zn, Cd and X= Si, Ge, Sn, Pb"",
    journal = ""Journal of the Less-Common Metals"",
    volume = ""171"",
    year = ""1991"",
    pages = ""329--336""
}
"
785,0.9414205652520804,Ag8 Ba4 Se10,C2/m,7.770330447356024e-06,,,,,0.033514341865036434,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.012862445847405311,,,,,,,,,,,,,,,,,,,16.189,16.297185271456126,,,4.5528,4.42074807097163,124.572,120.25946290420221,9.2497,9.559662489856724,,,4339694,"@article{cif-reference-0,
    author = ""Assoud, Abdeljalil and Xu, Jianxiao and Kleinke, Holger"",
    title = ""  Structures and physical properties of new semiconducting polyselenides  Ba2CudeltaAg4-deltaSe5 with unprecedented linear Se(3)4- units."",
    journal = ""Inorganic chemistry"",
    volume = ""46"",
    year = ""2007"",
    pages = ""9906--9911""
}
"
953,0.9416649780401254,Ba12 O60 Si24,C2/c,,,,,,0.0020925771750822716,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.496618988869022,,,,,,,,,,,,,,,0.014736204242542556,,,,,,,,,,,,,,,,,,23.195,23.28076135271313,,,4.658,4.971273763841684,97.57,101.56493990174499,13.613,15.173607034932335,,,8103557,"@article{cif-reference-0,
    author = ""Hesse, K.F. and Liebau, F."",
    title = ""  Crystal chemistry of silica-rich barium silicates refinement of the  crystal structures of the layer silicates Ba2 (Si4 O10) (l) (Sanbornite),  and Ba2 (Si4 O10) (H)"",
    journal = ""Zeitschrift fuer Kristallographie (149,1979-)"",
    volume = ""153"",
    year = ""1980"",
    pages = ""33--41""
}
"
19,0.9421599362286316,Al4 Ba12 F36,Pnma,,0.01198395723153574,,,,0.0026137826320858136,,,,,,,,,,,,,,,,,7.411930659342074e-05,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.567,5.638538479905771,,,10.063,10.482943673650876,,,14.88,14.761005721534975,,,1000329,"@article{cif-reference-0,
    author = ""Renaudin, J and Ferey, G and de Kozak, A and Samouel, M"",
    title = "" Crystal structure of a polytypic form of Ba\textasciitilde 3\textasciitilde AlF\textasciitilde 9\textasciitilde (form Ib)"",
    journal = "" European Journal of Solid State Inorganic Chemistry"",
    volume = ""28"",
    year = ""1991"",
    pages = ""373--381""
}
"
183,0.9426003012279954,Ba88 Cu90 O180,Im-3m,,,,,,0.0042878204428180465,,,,,,,,,,,,0.033775084000633435,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.13706027055735284,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,18.3742,18.343810142317285,,,,,,,,,,,1525807,"@article{cif-reference-0,
    author = ""Lisboa-Filho, P. N. and Zanetti, S. M. and Mombr\'u, A. W. and Nascente, P. A. P. and Leite, E. R. and Ortiz, W. A. and Ara\'ujo-Moreira, F. M."",
    title = ""  Crystallographic, microstructural and magnetic properties of  polycrystalline PrBa\textasciitilde 2\textasciitilde Cu\textasciitilde 3\textasciitilde O\textasciitilde 7-\d\textasciitilde"",
    journal = ""Superconductor Science and Technology"",
    volume = ""14"",
    year = ""2001"",
    pages = ""522--527""
}
"
429,0.9427244179943421,Al2.07 Ba15 Ga7.86,R-3m,,-0.009248983673131298,,,,0.00019201159166777498,,,,,,,,,,,,,,,,,,,0.0021997047924089685,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,6.077,6.139716803055016,,,,,,,36.659,38.30892165427007,,,2000488,"@article{cif-reference-0,
    author = ""Fornasini, M. L. and Pani, M."",
    title = ""  Ba\textasciitilde 15\textasciitilde Al\textasciitilde 13.4\textasciitilde Ga\textasciitilde 14.5\textasciitilde , a disordered structure derived from Sr\textasciitilde 5\textasciitilde Al\textasciitilde 9\textasciitilde"",
    journal = ""Acta Crystallographica Section C"",
    volume = ""48"",
    year = ""1992"",
    pages = ""2067--2069""
}
"
549,0.9427481784550323,Ba4 F16 Zn4,Cmc2_1,,,,,,0.0031558820478781386,,,,,,,,,,,,,,,,,0.11650735162359198,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.03735212151666077,,4.20369,4.3088586073818975,,,14.57275,14.632973094409307,,,5.84817,5.729804420694271,,,2104455,"@article{cif-reference-0,
    author = ""Posse, Jose Maria and Grzechnik, Andrzej and Friese, Karen"",
    title = ""  Ternary fluorides Ba<i>M</i>F\textasciitilde 4\textasciitilde\ (<i>M</i> = Zn, Mg and Mn) at low  temperatures"",
    journal = ""Acta Crystallographica Section B"",
    volume = ""65"",
    year = ""2009"",
    pages = ""576--586""
}
"
330,0.9427962536942466,Ba4 P4 S12,P2_1/c,,,,,,0.010028756915263415,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.04129041511882021,,,,,,,,,,0.0370745244367426,,,,,,,,,,,,,,,,,,,,,,6.737,6.676704318282953,,,7.58,7.687103155411184,123.25350374,123.42851416845554,11.91496673,12.08023927970321,,,1536180,"@article{cif-reference-0,
    author = ""Joergens, S. and Mewis, A. and Hoffmann, R.D. and Mosel, B.D. and Poettgen, R."",
    title = ""  Neue Hexachalkogeno-hypodiphosphate der Erdalkalimetalle und des  Europiums"",
    journal = ""Zeitschrift fuer Anorganische und Allgemeine Chemie"",
    volume = ""629"",
    year = ""2003"",
    pages = ""429--433""
}
"
980,0.9428217581805562,Ba4 C4 O12,Pnma,,,,,,0.008215307999060457,,,,2.605313323166558e-07,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.086656685775029,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.316,5.468832910285273,,,6.428,6.314563054452856,,,8.892,9.134305141474426,,,9006838,"@article{cif-reference-0,
    author = ""Holl, C. M. and Smyth, J. R. and Laustsen, H. M. S. and Jacobsen, S. D. and Downs, R. T."",
    title = ""  Compression of witherite to 8 GPa and the crystal structure of BaCO3 II  Sample: P = 0.00 GPa"",
    journal = ""Physics and Chemistry of Minerals"",
    volume = ""27"",
    year = ""2000"",
    pages = ""467--473""
}
"
696,0.9429654682214228,Au3.99 Ba14 Te28,P6_3/mcm,,,,3.1866559949876554e-06,,0.004886460459673695,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.008176685043001957,,,,,,,,,,,,14.2593,14.397489902173124,,,,,,,9.2726,8.041020881765245,,,4307112,"@article{cif-reference-0,
    author = ""Yanjie Cui and Abdeljalil Assoud and Jianxiao Xu and Holger Kleinke"",
    title = "" Structures and Physical Properties of New Semiconducting Gold and Copper Polytellurides: Ba7Au2Te14 and Ba6.76Cu2.42Te14"",
    journal = ""Inorganic Chemistry"",
    volume = ""46"",
    year = ""2007"",
    pages = ""1215--1221""
}
"
929,0.9429844767050538,Ba21.5936 Eu2.404 Ge100,P4_132,,,,,,0.00627202392071854,,,,,,,,,,,,,,,,0.0002684474814804711,,,,,0.0039000309774706687,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,14.5271,14.590158448372554,,,,,,,,,,,8100505,"@article{cif-reference-0,
    author = ""Carrillo-Cabrera, Wilder and Cardoso Gil, Raul and Paschen, Silke and Grin, Yuri"",
    title = "" Crystal structure of barium europium germanide, Ba\textasciitilde 6-x\textasciitilde Eu\textasciitilde x\textasciitilde Ge\textasciitilde 25\textasciitilde\  (x = 0.6), a chiral clathrate"",
    journal = {Zeitschrift f\""ur Kristallographie - New Crystal Structures},
    volume = ""218"",
    year = ""2003"",
    pages = ""397--398""
}
"
27,0.9429857215673582,Ba0.9 O18 W6,Pmma,,,,,,0.0008260971583919326,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.016045367952079684,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.007944012027833723,,,,,3.808,3.993635184891879,,,8.859,9.051093740742747,,,10.039,8.997688207432237,,,1001273,"@article{cif-reference-0,
    author = ""Michel, C and Hervieu, M and Tilley, R J D and Raveau, B"",
    title = "" Ba\textasciitilde .15\textasciitilde\ W O\textasciitilde 3\textasciitilde : A Bronze with an Original Pentagonal Tunnel Structure"",
    journal = ""Journal of Solid State Chemistry"",
    volume = ""52"",
    year = ""1984"",
    pages = ""281--291""
}
"
315,0.9429887813506157,Ba5.76 O80 Ti40,I4,,,,,,0.00011413736097674011,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0971223225730065,,,,,,,,,,,,,,,,,,,,,,,0.009286708613957802,,,,,,,,,,10.071,10.142113721841557,,,,,,,14.81,14.748128350659055,,,1535409,"@article{cif-reference-0,
    author = ""Bolotina, N.B. and Dmitrieva, M.T. and Rastsvetaeva, R.K."",
    title = ""  Modulated structure of a new natural member of hollandite family."",
    journal = ""Kristallografiya"",
    volume = ""37"",
    year = ""1992"",
    pages = ""598--605""
}
"
729,0.9430110968569467,Ba8 Sb24 Sn12,Pnma,,,,,,0.0008857863944586492,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.002864989032635604,,,,,2.648019627077577e-05,,,,,,,,,,,,,,,,4.41,4.270290201717403,,,13.351,13.599330922232012,,,24.449,23.663663385070453,,,4323978,"@article{cif-reference-0,
    author = ""Robert Lam and Arthur Mar"",
    title = ""  Synthesis and Structure of Ba2Sn3Sb6, a Zintl Phase Containing Channels  and Chains"",
    journal = ""Inorganic Chemistry"",
    volume = ""35"",
    year = ""1996"",
    pages = ""6959--6963""
}
"
978,0.9430304586737033,Ba1.122 O16 Ti8,I4/m,,,,,,0.005043547947171791,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.18793610653568638,,,,,,,,,,,,,,,,,,,,,,,0.012076051233286695,,,,,,,,,,10.15,10.173489749348487,,,,,,,2.952,2.96128538432287,,,9004464,"@article{cif-reference-0,
    author = ""Foley, J. A. and Hughes, J. M. and Drexler, J. W."",
    title = ""  Redledgeite, Bax([Cr,Fe,V]2xTi8-2x)O16, the I4/m structure and elucidation  of the sequence of tunnel Ba cations"",
    journal = ""The Canadian Mineralogist"",
    volume = ""35"",
    year = ""1997"",
    pages = ""1531--1534""
}
"
880,0.9436485268588342,B36 Ba21 Ir36,R-3m,,,,,1.1106259491051333,0.6500225172461368,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0006104244755628683,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,15.222,14.938860251434692,,,,,,,8.358,8.531707166238453,,,7209479,"@article{cif-reference-0,
    author = ""Jung, W."",
    title = ""  Neue ternaere Boride der Erdalkalimetalle mit Rhodium und Iridium"",
    journal = "" Zeitschrift fuer Naturforschung, Teil B. Anorganische Chemie, Organische  Chemie (33,1978-41,1986)"",
    volume = ""34"",
    year = ""1979"",
    pages = ""1221--1228""
}
"
994,0.9440671052396483,Ba4 F20 Sb4,Pbcm,,,,,,0.0004182069323679026,,,,,,,,,,,,,,,,,0.04156027196249943,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.583611749950858e-05,,,,,,,,,,,,,,,,,,,,,4.676,4.784221921188651,,,9.313,8.556975830830645,,,11.213,11.514080890281464,,,9007854,"@article{cif-reference-0,
    author = ""Gravereau, P. and Mirambet, C. and Fournes, L. and Grannec, J. and Lozano, L."",
    title = ""  Structure of alkaline-earth pentafluoroantimonates(III),  MSbF5 (M = Sr,Ba)"",
    journal = ""Acta Crystallographica, Section C"",
    volume = ""46"",
    year = ""1990"",
    pages = ""2294--2297""
}
"
146,0.944503897354752,Ba24 Ge87.768 In12.232,P4_332,,,,,,0.0031195457330791317,,,,,,,,,,,,,,,,,,,,,0.0030431583369813025,,,,,,0.010884705595625824,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,14.7409,14.512703857587043,,,,,,,,,,,1521403,"@article{cif-reference-0,
    author = ""Kim, S.-J. and Hu, S.-Q. and Uher, C. and Hogan, T. and Huang, B.-Q. and Corbett, J.D. and Kanatzidis, M.G."",
    title = ""  Structure and thermoelectric properties of Ba6 Ge25-x, Ba6 Ge23 Sn2, and  Ba6 Ge22 In3: Zintl phases with a chiral clathrate structure"",
    journal = ""Journal of Solid State Chemistry"",
    volume = ""153"",
    year = ""2000"",
    pages = ""321--329""
}
"
934,0.9446521766040126,As9.96 Au2.04 Ba16,I-43d,,,0.029238068221272506,0.0292420683610218,,0.006638775096258971,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,9.9607,10.303487621101317,,,,,,,,,,,8100731,"@article{cif-reference-0,
    author = {Nuss, J\""urgen and Jansen, Martin},
    title = "" Crystal structure of barium arsenide auride, Ba\textasciitilde 8\textasciitilde As\textasciitilde 5\textasciitilde Au"",
    journal = {Zeitschrift f\""ur Kristallographie - New Crystal Structures},
    volume = ""217"",
    year = ""2002"",
    pages = ""313--313""
}
"
700,0.9446577594967239,Al8 Ba4 Si8,Pnma,,0.20213300884504376,,,,0.0008611238179802088,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.1816359303887025,,,,,,,,,,,,,,,,,,4.234,3.456411701354674,,,10.07,11.256453081988298,,,10.866,10.93165633318908,,,4308097,"@article{cif-reference-0,
    author = ""Cathie L. Condron and H\\%akon Hope and Paula M. B. Piccoli and Arthur J. Schultz and Susan M. Kauzlarich"",
    title = "" Synthesis, Structure, and Properties of BaAl2Si2"",
    journal = ""Inorganic Chemistry"",
    volume = ""46"",
    year = ""2007"",
    pages = ""4523--4529""
}
"
224,0.9446651603205614,Ba4 O12 Pb4,Imma,,,,,,0.0007359660977077889,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.05395606800999303,,0.00032210670441737877,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,6.007,5.853530913978457,,,6.063,6.358936635299292,,,8.476,8.483507227822026,,,1528128,"@article{cif-reference-0,
    author = ""Thornton, G. and Jacobson, A.J."",
    title = ""  A powder neutron diffraction determination of the structure of Ba Pb O3  at 4.2K"",
    journal = ""Materials Research Bulletin"",
    volume = ""11"",
    year = ""1976"",
    pages = ""837--842""
}
"
293,0.9446748381409679,Ba4 I16 La4,C2/c,,,,,,0.004849723721475807,,,,,,,,,,,,,,,,,,,,,,,,,,0.00012791968546681378,,,,0.009656807076651674,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,10.349551,10.268800571531207,,,15.04,15.56096693679402,122.14604652,122.75333025907788,7.4142,7.670821669787772,,,1534525,"@article{cif-reference-0,
    author = ""Gerlitzki, N. and Meyer, G."",
    title = ""  Action of alkaline earth metals on lanthanum triiodide: unusually short  La-La distances in Sr La I4 and Ba La I4"",
    journal = ""Zeitschrift fuer Anorganische und Allgemeine Chemie"",
    volume = ""628"",
    year = ""2002"",
    pages = ""915--916""
}
"
653,0.9447408982863977,Ba4 F16 Ni4,Cmc2_1,,,,,,0.011525485659159203,,,,,,,,,,,,,,,,,0.13955008622385043,,,,,,,,,,,,,,,,,,,,,,,0.15582188459923713,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.1591,4.244537332616109,,,14.492,14.686308978494457,,,5.8078,5.712006877982048,,,4103705,"@article{cif-reference-0,
    author = ""Sun Woo Kim and Hong Young Chang and P. Shiv Halasyamani"",
    title = ""  Selective Pure-Phase Synthesis of the Multiferroic BaMF4 (M = Mg, Mn, Co,  Ni, and Zn) Family"",
    journal = ""Journal of the American Chemical Society"",
    volume = ""132"",
    year = ""2010"",
    pages = ""17684--17685""
}
"
788,0.9447969225556432,Ba4 Te20 U8,I4/mcm,,,,,,0.0058601795583233165,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.00010981191513507565,,,,,0.02349474252975767,,,,,,,8.3194,8.374127696264551,,,,,,,14.562,15.58006221835393,,,4341283,"@article{cif-reference-0,
    author = ""Prakash, Jai and Tarasenko, Mariya S. and Mesbah, Adel and Leb\`egue, S\'ebastien and Malliakas, Christos D. and Ibers, James A."",
    title = ""  Syntheses, Crystal Structures, Transport Properties, and Theoretical  Studies of Five Members of the MAn2Q5 Family: SrU2S5, BaU2Se5, PbU2S5,  BaTh2S5, and BaU2Te5."",
    journal = ""Inorganic chemistry"",
    volume = ""53"",
    year = ""2014"",
    pages = ""11626--11632""
}
"
857,0.9448047342477182,Ba8 Ge16 Pd20,Cmce,,,,,,0.04688620283528649,,,,,,,,,,,,,,,,,,,,,0.00010027254655899979,,,,,,,,,,,,,,,,,,,,,,,0.005860838387257886,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,10.9296,10.878286406882241,,,14.1639,14.233246292535142,,,5.8808,5.845156680469024,,,7029960,"@article{cif-reference-0,
    author = ""Saparov, Bayrammurad and Parker, David S. and Sefat, Athena S."",
    title = ""  Crystal and electronic structures of metallic Ba2Pd5Ge4."",
    journal = ""Dalton transactions (Cambridge, England : 2003)"",
    volume = ""41"",
    year = ""2012"",
    pages = ""12920--12925""
}
"
328,0.9448472099337494,As32 Ba32 Ti8,P-43n,,,0.005068450848861195,,,0.0003512557770497671,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.08809963098826012,,,,,,,,,,13.469,13.283071104795493,,,,,,,,,,,1536175,"@article{cif-reference-0,
    author = ""Nuss, J. and Hoenle, W. and Peters, K. and von Schnering, H.G."",
    title = ""  Tetrapnictidotitanate(IV) M4TiX4 (M = Sr, Ba; X = P, As), hierarchische  Derivate der KGe - Struktur K4Ge4"",
    journal = ""Zeitschrift fuer Anorganische und Allgemeine Chemie"",
    volume = ""622"",
    year = ""1996"",
    pages = ""1879--1885""
}
"
853,0.9449885333074123,Ba8 Cd8 Sb12,C2/m,,,,,,0.0070538797210744995,,,,,,6.18893287628004e-05,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0012383496006940704,,,,,,,,,,,,,,,,,,,,,18.072,17.90099658356416,,,4.8238,4.689257826311225,126.747,127.1725292069683,13.403,13.7625682778922,,,7024288,"@article{cif-reference-0,
    author = ""Saparov, Bayrammurad and He, Hua and Zhang, Xiaohang and Greene, Richard and Bobev, Svilen"",
    title = ""  Synthesis, crystallographic and theoretical studies of the new Zintl  phases Ba2Cd2Pn3 (Pn = As, Sb), and the solid solutions  (Ba(1-x)Sr(x))2Cd2Sb3 and Ba2Cd2(Sb(1-x)As(x))3."",
    journal = ""Dalton transactions (Cambridge, England : 2003)"",
    volume = ""39"",
    year = ""2010"",
    pages = ""1063--1070""
}
"
485,0.9451233235253242,Ba1 O6 Sb2,P-31m,,,,,,0.02815466866153909,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.6968485281791675e-05,,,,,,,,,,,,1.3353891269313827e-05,,,,,,,,,,,,,,,,,,,,,5.3036,5.242123871404412,,,,,,,5.7602,5.739110768874437,,,2009658,"@article{cif-reference-0,
    author = ""DeBoer, B.G. and Young, R.A. and Sakthivel, A."",
    title = ""  X-ray Rietveld structure refinement of Ca, Sr and Ba  <i>meta</i>-antimonates"",
    journal = ""Acta Crystallographica Section C"",
    volume = ""50"",
    year = ""1994"",
    pages = ""476--482""
}
"
769,0.945247347802634,Ba8 Hg4 S20,Pnma,,,,,,0.060157013184824054,,,,,,,,,,,,,,,,,,,,,,,,0.00021238453376837575,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0004433428117279175,,,,,,,,,,,,,,,,,,,,,,8.3708,8.305288872900116,,,8.6768,8.7496921085896,,,12.19,11.903857140756811,,,4338118,"@article{cif-reference-0,
    author = ""Islam, Saiful M. and Im, Jino and Freeman, Arthur J. and Kanatzidis, Mercouri G."",
    title = ""  Ba2HgS5-A Molecular Trisulfide Salt with Dumbbell-like (HgS2)(2-) Ions."",
    journal = ""Inorganic chemistry"",
    volume = ""53"",
    year = ""2014"",
    pages = ""4698--4704""
}
"
695,0.9453089817110072,Ba6 Cd4 Sb8,C2/m,,,,,,2.9448037567506306e-05,,,,,,0.04761072283294914,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0033534221184316248,,,,,,,,,,,,,,,,,,,,,17.8351,17.376376331921456,,,4.8675,4.949613487369598,112.214,108.556161349904,7.6837,7.456244341251408,,,4306710,"@article{cif-reference-0,
    author = ""Bayrammurad Saparov and Sheng-qing Xia and Svilen Bobev"",
    title = "" Synthesis, Structure, and Bonding of the Zintl Phase Ba3Cd2Sb4"",
    journal = ""Inorganic Chemistry"",
    volume = ""47"",
    year = ""2008"",
    pages = ""11237--11244""
}
"
623,0.9455280288059911,Ba8 Cl28 Gd4,P2_1/c,,,,,,0.000192153419820908,,,,,,,,3.185770543646821e-05,,,,,,,,,,,,4.853748539082979e-07,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,6.8261,7.205447261384998,,,15.584,15.776488912772669,90.67,90.7003148209231,10.5578,11.14780873084908,,,4001654,"@article{cif-reference-0,
    author = {Wickleder, M. S. and Egger, P. and Riedener, T. and Furer, N. and G\""udel, H. U. and Hulliger, J.},
    title = ""  Synthesis and Crystal Structure of the New Ternary Halide Series  Ba2MCl7(M = Gd\&\#x2212;Yb, Y) Containing the Highly Efficient  Up-Conversion Material Ba2ErCl7"",
    journal = ""Chemistry of Materials"",
    volume = ""8"",
    year = ""1996"",
    pages = ""2828--""
}
"
131,0.9456038488193683,Ba8 Na16 Si32,Ima2,,,,,,0.002223732958475043,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,-2.732937178455568e-06,,,,,,,,,,,,,,,,,,,3.7457424041894335e-05,,,,,,,,,,,,,,,,,,8.57,8.902850012665848,,,9.524,8.99108651505078,,,17.98,17.734135986204134,,,1519035,"@article{cif-reference-0,
    author = ""Huang, B. and Corbett, J. D."",
    title = ""  Synthesis and structure of the Zintl compounds Na2BaTt4 (Tt = Si, Ge)"",
    journal = ""Solid State Sciences"",
    volume = ""1"",
    year = ""1999"",
    pages = ""555--565""
}
"
201,0.9456968648020297,Ba4 Fe8 S12,Cmcm,,,,,,0.022497390155500327,,,,,,,,,,,,,,,,,,0.004470859459844772,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.055145343542904735,,,,,,,,,,,,,,,,,,,,,,8.7835,8.368686846888494,,,11.219,11.919510327529958,,,5.286,5.2295132384080585,,,1527523,"@article{cif-reference-0,
    author = ""Hong, H.Y.-P. and Steinfink, H."",
    title = ""  The Crystal Chemistry of Phases in the Ba-Fe-S and Se Systems"",
    journal = ""Journal of Solid State Chemistry"",
    volume = ""5"",
    year = ""1972"",
    pages = ""93--104""
}
"
671,0.9458542698491135,Au64 Ba32 P120,Pbcn,,,,0.030366236434987724,,0.00014233131163289198,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.02959266844245489,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,10.4655,9.716370257552759,,,14.6362,15.254922831415568,,,28.9836,29.092520471266443,,,4120322,"@article{cif-reference-0,
    author = ""James Fulmer and Oleg I. Lebedev and Vladimir Roddatis and Derrick C. Kaseman and Sabyasachi Sen and Juli-Anna Dolyniuk and Kathleen Lee and Andrei V. Olenev and Kirill Kovnir"",
    title = {  Clathrate Ba8Au16P30: The ""Gold Standard"" for Lattice Thermal  Conductivity},
    journal = ""Journal of the American Chemical Society"",
    volume = ""135"",
    year = ""2013"",
    pages = ""12313--12323""
}
"
686,0.9460967929998058,Ba1 Ge1 In1,P-3m1,,,,,,0.004646950939161166,,,,,,,,,,,,,,,,,,,,,0.09858690589992868,,,,,,0.010625149236666664,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.56846,4.728901445297616,,,,,,,5.1673,5.045569473305263,,,4302556,"@article{cif-reference-0,
    author = {Michael J. Evans and Verina F. Kranak and Francisco J. Garcia-Garcia and Gregory P. Holland and Luke L. Daemen and Thomas Proffen and Myeong H. Lee and Otto F. Sankey and Ulrich H\""aussermann},
    title = "" Structural and Dynamic Properties of BaInGeH: A Rare Solid-State Indium Hydride"",
    journal = ""Inorganic Chemistry"",
    volume = ""48"",
    year = ""2009"",
    pages = ""5602--5604""
}
"
163,0.9463604885093938,Al9.3 Ba15 Cu5.7,R3m,,0.003249898231091719,,,,0.0004391068211307715,,,,,,,,,,,,0.009847329979295546,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,6.14,6.137512809960878,,,,,,,37.281,38.320405955329996,,,1523416,"@article{cif-reference-0,
    author = ""Cordier, G. and Roehr, C."",
    title = ""  Zur Kenntnis der ternaeren Aluminide Ba5 Cu1.9 Al3.1, Ba16 Ag7 Al27 und  Ba3 Ag14.6 Al6.4"",
    journal = ""Journal of the Less-Common Metals"",
    volume = ""170"",
    year = ""1991"",
    pages = ""333--357""
}
"
4,0.9470339838680126,Ba8 F40 Fe8,P2_1/c,,,,,,0.0060295076679305094,,,,,,,,,,,,,,,,,0.07104277971664812,7.491728304199395e-05,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,9.532,9.423529422604423,,,7.901,7.796346466301949,127.86573317,129.66377000086962,14.41170965,14.960866685488496,,,1000122,"@article{cif-reference-0,
    author = ""Le Bail, A. and Mercier, A. M."",
    title = ""  Helical octahedral cis chains in \a'-BaFeF\textasciitilde 5\textasciitilde"",
    journal = ""  European Journal of Solid State and Inorganic Chemistry"",
    volume = ""32"",
    year = ""1995"",
    pages = ""15--24""
}
"
935,0.9470396625778912,Ba15.972 Ge100 Na7.992,P4_132,,,,,,0.005430952893781106,,,,,,,,,,,,,,,,,,,,,0.0039973704407801425,,,,,,,,,,,,,,,,0.008355349995847298,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,14.4703,14.561553584496549,,,,,,,,,,,8100977,"@article{cif-reference-0,
    author = ""Carrillo-Cabrera, Wilder and Curda, Jan and Peters, Karl and Paschen, Silke and Grin, Yuri and von Schnering, Hans Georg"",
    title = "" Crystal structure of the chiral clathrate, Na\textasciitilde 2\textasciitilde Ba\textasciitilde 4\textasciitilde Ge\textasciitilde 25\textasciitilde"",
    journal = {Zeitschrift f\""ur Kristallographie - New Crystal Structures},
    volume = ""216"",
    year = ""2001"",
    pages = ""183--184""
}
"
702,0.9470812724639947,Al8 Ba4 Si8,Pnma,,0.2712385751598244,,,,0.0022624385209739964,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.227143652653892,,,,,,,,,,,,,,,,,,4.2255,3.4645069468760084,,,10.0736,11.2760301810905,,,10.8653,10.920099187740256,,,4308099,"@article{cif-reference-0,
    author = ""Cathie L. Condron and H\\%akon Hope and Paula M. B. Piccoli and Arthur J. Schultz and Susan M. Kauzlarich"",
    title = "" Synthesis, Structure, and Properties of BaAl2Si2"",
    journal = ""Inorganic Chemistry"",
    volume = ""46"",
    year = ""2007"",
    pages = ""4523--4529""
}
"
387,0.9470866413729305,Ba8 Cd4 Se12,Pnma,,,,,,0.0001357472014149883,,,,,,8.160295142471575e-06,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.008622360460176531,,,,,,,,,,,,,,,,,,,4.4823,4.826219099255961,,,9.2247,9.25836821413881,,,17.8706,17.69713440855988,,,1540137,"@article{cif-reference-0,
    author = ""Iglesias, J.E. and Pachali, K.E. and Steinfink, H."",
    title = ""  Structural chemistry of Ba2CdS3, Ba2CdS3, BaCdS2, BaCu2S2 and BaCu2Se2"",
    journal = ""Journal of Solid State Chemistry"",
    volume = ""9"",
    year = ""1974"",
    pages = ""6--14""
}
"
257,0.9470875173401828,Ba9.92 Mo64 O96,Pbam,,,,,,0.14682653507096938,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1.1562128984592969e-05,,,,,,0.03388093633859239,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,9.517,9.519616601568515,,,9.822,10.175856796386357,,,22.813,24.14827549708254,,,1530886,"@article{cif-reference-0,
    author = ""Torardi, C.C. and McCarley, R.E."",
    title = ""  Synthesis and structure of Ba5 (Mo4 O6)8. A compound having the Na Mo4 O6  structure type and superlattice ordering of barium ions"",
    journal = ""Journal of the Less-Common Metals"",
    volume = ""116"",
    year = ""1986"",
    pages = ""169--186""
}
"
866,0.9472396068074284,Ba5 O15 Ta4,P-3m1,,,,,,0.00109379040633857,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1.9852373030516394e-05,,,,,,,,,,,,,,,,,,,0.0012445686952737883,,,,,,,,,,,,,,5.7892,5.904093671250603,,,,,,,11.8202,11.791203918054974,,,7039792,"@article{cif-reference-0,
    author = ""Hojamberdiev, Mirabbos and Bekheet, Maged F. and Zahedi, Ehsan and Wagata, Hajime and Vequizo, Junie Jhon M. and Yamakata, Akira and Yubuta, Kunio and Gurlo, Aleksander and Domen, Kazunari and Teshima, Katsuya"",
    title = ""  The contrasting effect of the Ta/Nb ratio in (111)-layered B-site  deficient hexagonal perovskite Ba5Nb4-xTaxO15 crystals on  visible-light-induced photocatalytic water oxidation activity of their  oxynitride derivatives."",
    journal = ""Dalton transactions (Cambridge, England : 2003)"",
    volume = ""45"",
    year = ""2016"",
    pages = ""12559--12568""
}
"
482,0.9474361374569742,As8 Ba6 Li8,Immm,,,0.006610186170731793,,,0.008725322580487326,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,-0.0029167450308051346,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.7034,4.643084307604019,,,7.1735,7.120471013975153,,,15.643,15.932283637906801,,,2008761,"@article{cif-reference-0,
    author = ""Monconduit, Laure and Belin, Claude"",
    title = ""  Lithium barium arsenide, Li\textasciitilde 4\textasciitilde Ba\textasciitilde 3\textasciitilde As\textasciitilde 4\textasciitilde , containing isolated As^3-^  and As\textasciitilde 2\textasciitilde ^4-^ anions"",
    journal = ""Acta Crystallographica Section C"",
    volume = ""55"",
    year = ""1999"",
    pages = ""1199--1200""
}
"
274,0.9475183769950166,Ba24 Bi18 F102.0006,R-3,,,,,,0.008995670553499669,,5.905995880914494e-05,,,,,,,,,,,,,,,0.11653682973840462,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,11.23,11.585191443067018,,,,,,,20.7766,19.86698079774739,,,1533098,"@article{cif-reference-0,
    author = ""Dombrovski, E.N. and Serov, T.V. and Ardashnikova, E.I. and Abakumov, A.M. and Dolgikh, V.A. and van Tendeloo, G."",
    title = ""  The structural investigation of Ba4 Bi3 F17"",
    journal = ""Journal of Solid State Chemistry"",
    volume = ""177"",
    year = ""2004"",
    pages = ""312--318""
}
"
138,0.9477892153950507,Ba4 Ce4 O12,Pnma,,,,,,0.002980373211457886,,,,,,,0.003441771816292853,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2.8134683652454843e-06,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,6.2271,6.423233341361671,,,6.2517,5.831935049721636,,,8.7906,8.82904352365548,,,1521059,"@article{cif-reference-0,
    author = ""Genet, F. and Loridant, S. and Ritter, C. and Lucazeau, G."",
    title = ""  Phase transitions in Ba Ce O3 : neutron diffraction and Raman studies"",
    journal = ""Journal of Physics and Chemistry of Solids"",
    volume = ""60"",
    year = ""1999"",
    pages = ""2009--2021""
}
"
213,0.9478222689641134,Ba2 Bi2 Cu2,P6_3/mmc,,,,,,0.00038804629602742693,,0.046756285942747326,,,,,,,,,,0.002437987634236397,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.726,4.773116981297617,,,,,,,9.438,10.065646492638606,,,1527798,"@article{cif-reference-0,
    author = ""Merlo, F. and Pani, M. and Fornasini, M.L."",
    title = ""  R M X compounds formed by alkaline earths, europium and ytterbium - I.  Ternary phases with M= Cu, Ag, Au; X= Sb, Bi"",
    journal = ""Journal of the Less-Common Metals"",
    volume = ""166"",
    year = ""1990"",
    pages = ""319--327""
}
"
202,0.9478567734626516,Ba4 Fe8 Se12,Pnma,,,,,,0.003816591765789376,,,,,,,,,,,,,,,,,,0.029768938879407285,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.00013404767622679766,,,,,,,,,,,,,,,,,,,5.447,5.69154200509131,,,9.16,9.039951876274548,,,11.878,11.729532157306885,,,1527524,"@article{cif-reference-0,
    author = ""Hong, H.Y.-P. and Steinfink, H."",
    title = ""  The Crystal Chemistry of Phases in the Ba-Fe-S and Se Systems"",
    journal = ""Journal of Solid State Chemistry"",
    volume = ""5"",
    year = ""1972"",
    pages = ""93--104""
}
"
314,0.9479506036237562,Ba1.12 O16 Ti8,I4,,,,,,0.0027425343719012347,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.17610891068536075,,,,,,,,,,,,,,,,,,,,,,,0.011668606585063178,,,,,,,,,,10.071,10.177332748578078,,,,,,,2.962,2.9774303936405997,,,1535408,"@article{cif-reference-0,
    author = ""Bolotina, N.B. and Dmitrieva, M.T. and Rastsvetaeva, R.K."",
    title = ""  Modulated structure of a new natural member of hollandite family."",
    journal = ""Kristallografiya"",
    volume = ""37"",
    year = ""1992"",
    pages = ""598--605""
}
"
78,0.9483510232457345,Ba4 Fe8 Se12,Pnma,,,,,,0.00820119733852381,,,,,,,,,,,,,,,,,,0.27860887590699435,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.002094789209511351,,,,,,,,,,,,,,,,,,,5.41411,5.644264647603035,,,9.14086,9.073360293381656,,,11.88345,11.977727329496997,,,1504314,"@article{cif-reference-0,
    author = ""Caron, J. and Neilson, J. and Miller, D. and Llobet, A. and McQueen, T."",
    title = ""  Iron displacements and magnetoelastic coupling in the antiferromagnetic  spin-ladder compound BaFe\_{2}Se\_{3}"",
    journal = ""Physical Review B"",
    volume = ""84"",
    year = ""2011"",
    pages = ""180409--""
}
"
313,0.9483881266090651,Ba3 Bi3 Na3,P-62m,,,,,,0.030593706518449826,,0.0037626476941259113,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.3370486259795368,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,8.591,8.803668137472036,,,,,,,5.091,4.929919146465488,,,1535327,"@article{cif-reference-0,
    author = ""Hirt, H. and Deiseroth, H.J."",
    title = ""  The new polar intermetallic compound Na Ba Bi"",
    journal = ""Zeitschrift fuer Anorganische und Allgemeine Chemie"",
    volume = ""630"",
    year = ""2004"",
    pages = ""1357--1359""
}
"
178,0.9484849857748351,Ba7.8 Mo56 O112,I4,,,,,,1.3187384449045835e-05,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.015000251083803583,,,,,,0.06528198517736372,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,10.216,10.244503926193469,,,,,,,20.2449,20.49140143085758,,,1525610,"@article{cif-reference-0,
    author = ""Barrier, N. and Gougeon, P. and Retoux, R."",
    title = ""  Synthesis, crystal structure and TEM study of the new hollandite - type  Ba8/7 Mo8 O16"",
    journal = ""Journal of Alloys Compd."",
    volume = ""317"",
    year = ""2001"",
    pages = ""120--126""
}
"
561,0.9485898958998872,Ba24 O160 Ti68,C2/c,,,,,,0.0002941754463209449,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0002774461169666624,,,,,,,,,,,,,,,,,,,,,,,0.03768050030893791,,,,,,,,,,9.883,9.788565291374054,,,17.08,17.326658587583456,98.42,98.79576943872512,18.92,19.333725345918385,,,2106453,"@article{cif-reference-0,
    author = ""Tillmanns, E. and Baur, W.H."",
    title = ""  The Crystal Structure of Hexabarium 17-Titanate"",
    journal = ""Acta Crystallographica B (24,1968-38,1982)"",
    volume = ""26"",
    year = ""1970"",
    pages = ""1645--1654""
}
"
375,0.9487005150099832,Ba12 P16 Sn8,P2_1,,,,,,0.0002291395233992123,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.004239235182653947,,,,,,,,,,,,,,,,2.7213079904797512e-05,,,,,,,,,,,,,,,,7.869,7.5031416975695135,,,19.278,18.919340797922672,112.8,114.25238795885825,7.886,7.916865999736085,,,1539688,"@article{cif-reference-0,
    author = ""Eisenmann, B. and Jordan, H. and Schaefer, H."",
    title = ""  Ba3 Sn2 P4, ein neues Inophosphidostannat(III)"",
    journal = ""Zeitschrift fuer Anorganische und Allgemeine Chemie"",
    volume = ""532"",
    year = ""1986"",
    pages = ""73--80""
}
"
1021,0.9488323932682751,Ba4 C4 O12,Pnma,,,,,,0.006490430541659776,,,,0.001425586440449527,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.10599250405043838,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.31459,5.45774684544895,,,6.43409,6.32408283190793,,,8.90428,9.121048616435573,,,9013804,"@article{cif-reference-0,
    author = ""Aragonite and Antao, S. M. and Hassan, I."",
    title = ""  The orthorhombic structure of CaCO3, SrCO3, PbCO3 and BaCO3:  Linear structural trends  Locality: synthetic  Note: HRPXRD"",
    journal = ""The Canadian Mineralogist"",
    volume = ""47"",
    year = ""2009"",
    pages = ""1245--1255""
}
"
464,0.9488620847502329,Au8 Ba36 O48,Pnma,,,,0.021985730249243433,,0.0029896734316207387,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.1512166988231515,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,7.133,6.736899328243191,,,14.093,15.15623647781347,,,17.16499,17.06867752840261,,,2002546,"@article{cif-reference-0,
    author = ""Weinreich, J and Mueller-Buschbaum, Hk"",
    title = ""Zur Kenntnis von Ba9 Au2 O12"",
    journal = ""Journal of Alloys Compd."",
    volume = ""184"",
    year = ""1992"",
    pages = ""187--193""
}
"
952,0.9489101290777762,Ba12 O52 Si20,P2_1/c,,,,,,0.006473979052607657,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.45821337082735925,,,,,,,,,,,,,,,0.017978983165594997,,,,,,,,,,,,,,,,,,13.842,13.191870978794057,,,4.707,4.683659355713589,98.61,114.51407733349649,20.196,21.40083533112671,,,8103556,"@article{cif-reference-0,
    author = ""Hesse, K.F. and Liebau, F."",
    title = ""  Crystal chemistry of silica-rich barium silicates refinement of the  crystal structures of Ba4 (Si6 O16), Ba5 (Si8 O21) and Ba6 (Si10 O26),  silicates with triple quadruple and quintuple chains"",
    journal = ""Zeitschrift fuer Kristallographie (149,1979-)"",
    volume = ""153"",
    year = ""1980"",
    pages = ""3--17""
}
"
997,0.9489907691885593,Ba2 Ge2 Mg2,P4/nmm,,,,,,0.005079266135837881,,,,,,,,,,,,,,,,,,,,,0.011798233445912657,,,,,,,,,,,,-7.710941483191591e-06,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.64,4.614106638245465,,,,,,,7.92,7.904800130944685,,,9008328,"@article{cif-reference-0,
    author = ""Pearson, W. B."",
    title = ""  The Cu2Sb and related structures"",
    journal = ""Zeitschrift fur Kristallographie"",
    volume = ""171"",
    year = ""1985"",
    pages = ""23--39""
}
"
824,0.9490349761853195,Ba4 Mn4 O16,Pnma,,,,,,0.00013078036454552898,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.016021812030512287,,,,,,,0.0017894567938813572,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.472,5.376850272197187,,,7.304,7.556439418225686,,,9.065,9.299864128066874,,,5910329,"@article{cif-reference-0,
    author = ""Wyckoff, R. W. G."",
    title = "" Pages 46 \& 47 from the Structure of Crystals, vol. 3 by Wyckoff R W G.  published by Interscience Publishers, Inc. in 1951 "",
    journal = ""The Structure of Crystals"",
    volume = ""3"",
    year = ""1951"",
    pages = ""46--47""
}
"
865,0.9491497220961228,Ba5 Nb4 O15,P-3m1,,,,,,0.00010270058392350891,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,7.20757253915903e-05,,,0.008924137887641022,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.7946,5.92899615096225,,,,,,,11.7876,11.763298734194827,,,7039788,"@article{cif-reference-0,
    author = ""Hojamberdiev, Mirabbos and Bekheet, Maged F. and Zahedi, Ehsan and Wagata, Hajime and Vequizo, Junie Jhon M. and Yamakata, Akira and Yubuta, Kunio and Gurlo, Aleksander and Domen, Kazunari and Teshima, Katsuya"",
    title = ""  The contrasting effect of the Ta/Nb ratio in (111)-layered B-site  deficient hexagonal perovskite Ba5Nb4-xTaxO15 crystals on  visible-light-induced photocatalytic water oxidation activity of their  oxynitride derivatives."",
    journal = ""Dalton transactions (Cambridge, England : 2003)"",
    volume = ""45"",
    year = ""2016"",
    pages = ""12559--12568""
}
"
571,0.9492328430447594,Ba6 S18 Sn12,P2_1/m,,,,,,0.030812306359348042,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.761566625054585e-05,,,,,,0.00254162404134885,,,,,,,,,,,,,,,,6.139,6.461459937283747,,,13.493,13.629550034610963,101.01582827,100.06901144077085,11.82123018,11.102776094772608,,,2106925,"@article{cif-reference-0,
    author = ""del Bucchia, S. and Jumas, J.C. and Maurin, M."",
    title = ""  Etude du systeme Sn S - Ba S: Structure de Ba Sn2 S3"",
    journal = ""Acta Crystallographica B (24,1968-38,1982)"",
    volume = ""36"",
    year = ""1980"",
    pages = ""2935--2940""
}
"
926,0.9494534649816333,Au28.48 Ba8 Ga67.52,I4/mcm,,,,0.0007975917390761505,,0.01959885207655904,,,,,,,,,,,,,,,,,,,1.5571766054694726e-05,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,8.771,8.862465454423816,,,,,,,26.13,26.054331875561115,,,7229622,"@article{cif-reference-0,
    author = ""Mudring, Anja-Verena and Celania, Chris and Smetana, Volodymyr"",
    title = ""  Bringing Order to Large Scale Disordered Complex Metal Alloys:  Gd2Au15-xSbx and BaAuxGa12-x"",
    journal = ""CrystEngComm"",
    year = ""2017""
}
"
200,0.9494596634701776,Ba16 Fe8 S29.332,P-1,,,,,,0.0046174757043500655,,,,,,,,,,,,,,,,,,0.0003382379566535056,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.031555157401069026,,,,,,,,,,,,,,,,,,,,,,6.7086,6.616471446705588,104.85968753,107.56063462224193,9.002,9.1519569948588,103.82826025,106.86535469012519,12.69271036,12.583421403787725,89.26,94.10847597908167,1527513,"@article{cif-reference-0,
    author = ""Hoggins, J.T. and Steinfink, H. and Rendon-Diazmiron, L.E."",
    title = ""  Crystal structure, Moessbauer, and magnetic behavior of mixed valence  compounds in the Ba-Fe-S system: Ba3 (Ba1-x Alx) Fe2 S6 (S1-y (S2)y)"",
    journal = ""Journal of Solid State Chemistry"",
    volume = ""21"",
    year = ""1977"",
    pages = ""79--90""
}
"
1022,0.9497297489420283,Ba4 C4 O12,Pnma,,,,,,0.007090090258561849,,,,-7.256682154557397e-05,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.09202038510996925,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.3164,5.467154523097983,,,6.43383,6.329510561287691,,,8.9056,9.129658580835699,,,9013805,"@article{cif-reference-0,
    author = ""Aragonite and Antao, S. M. and Hassan, I."",
    title = ""  The orthorhombic structure of CaCO3, SrCO3, PbCO3 and BaCO3:  Linear structural trends  Locality: synthetic  Note: Neutron"",
    journal = ""The Canadian Mineralogist"",
    volume = ""47"",
    year = ""2009"",
    pages = ""1245--1255""
}
"
259,0.9498681104760501,Ba0.3 Eu1.7 F5.7,P6_3/mmc,,,,,,0.00042677628151874497,,,,,,,,,,,,,,,,0.00046613431942769544,0.026239127820502188,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.0636,4.115149590325279,,,,,,,7.1819,7.010811271534613,,,1531054,"@article{cif-reference-0,
    author = ""Achary, S.N. and Patwe, S.J. and Tyagi, A.K."",
    title = ""  Synthesis, characterization of Ba1-x Eux F2+x (0.00 <= x <=1.00) and  Rietveld refinement of some representative compositions in this system"",
    journal = ""Materials Research Bulletin"",
    volume = ""37"",
    year = ""2002"",
    pages = ""2227--2241""
}
"
507,0.9505155848592759,Ba2 F6,P2_1/m,,,,,,0.0002209856124390148,,,,,,,,,,,,,,,,,0.22208279140636195,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.99,4.733881409143226,,,4.312,4.39073736228934,105.64540943,105.20256905375491,6.84124937,6.82527898128029,,,2020754,"@article{cif-reference-0,
    author = ""Massa, Werner and Herdtweck, Eberhardt"",
    title = ""  Erdalkakihydrogenfluoride SrF(HF\textasciitilde 2\textasciitilde ) und BaF(HF\textasciitilde 2\textasciitilde )"",
    journal = ""  Acta Crystallographica, Section C: Crystal Structure Communications"",
    volume = ""39"",
    year = ""1983"",
    pages = ""509--512""
}
"
17,0.9509109804234706,Ba2 F18 Ni7,P-1,,,,,,0.00675479831504398,,,,,,,,,,,,,,,,,5.434971037211019e-05,,,,,,,,,,,,,,,,,,,,,,,0.0009182246002071641,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,6.924,7.183572468258686,94.39,95.09854308804323,7.218,7.016469053824862,93.2,93.78540983222423,7.437,7.131563352706123,115.82,113.64221000120969,1000249,"@article{cif-reference-0,
    author = ""Renaudin, J and Ferey, G and Kozak, A and Samouel, M and Lacorre, P"",
    title = "" Crystal and magnetic structures of the ferrimagnet Ba\textasciitilde 2\textasciitilde\ Ni\textasciitilde 7\textasciitilde\ F\textasciitilde 18\textasciitilde"",
    journal = ""Solid State Communications"",
    volume = ""65"",
    year = ""1988"",
    pages = ""185--188""
}
"
881,0.9510731557950799,Ba4 Cu8 S8,Pna2_1,,,,,,0.0007578671881408805,,,,,,,,,,,,0.0061434835584416505,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,-2.289232664809405e-07,,,,,,,,,,,,,,,,,,,,,,4.0389,4.066037588576504,,,9.2458,9.029104556162133,,,10.3523,10.688056836715985,,,7217015,"@article{cif-reference-0,
    author = ""Ma, Zhimin and Weng, Fan and Wang, Qiuran and Tang, Qun and Zhang, Ganghua and Chong, Zheng and Han, Ray P.S. and Huang, Fu Qiang"",
    title = ""  Low Temperature Synthesis and Structures of the Alkaline Earth Metal  Chalcogenides Ba3Cu4SbS6OH, BaCuSbS3 and BaCu2S2"",
    journal = ""RSC Advances"",
    year = ""2014""
}
"
848,0.9511428703866318,Ba1 F6.0008 Th1.0002,P6_3/mmc,,,,,,6.661167776093714e-05,,,,,,,,,,,,,,,,,0.1249287156868738,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0370482391747245,,,,,,,,,,,4.296,4.199866017964589,,,,,,,7.571,8.098046909947044,,,7014537,"@article{cif-reference-0,
    author = ""Friese, Karen and Morgenroth, Wolfgang and Posse, Jos\'e Maria and Grzechnik, Andrzej"",
    title = ""  Disorder in BaThF(6)- refinement of anharmonic displacement parameters  from high-pressure single-crystal X-ray diffraction data."",
    journal = ""Dalton transactions (Cambridge, England : 2003)"",
    volume = ""40"",
    year = ""2011"",
    pages = ""1902--1910""
}
"
745,0.9512251181288665,Ba4 S12 U2,P4_2/nmc,,,,,,0.006695282339052159,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2.6492637405933097e-06,,,,,,,,,,,,,,,0.009030333232103923,,,,,,,5.4145,5.3096040232015564,,,,,,,15.7322,16.03389528201351,,,4331367,"@article{cif-reference-0,
    author = ""Adel Mesbah and Emilie Ringe and S\'ebastien Leb\`egue and Richard P. Van Duyne and James A. Ibers"",
    title = ""  Ba2An(S2)2S2 (An = U, Th): Syntheses, Structures, Optical, and Electronic  Properties"",
    journal = ""Inorganic Chemistry"",
    volume = ""51"",
    year = ""2012"",
    pages = ""13390--13395""
}
"
742,0.9512652126162484,Ba8 Ni2.598 Si43.3,Pm-3n,,,,,,0.08370781687048333,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1.2419982130144183,,,,,,,,,,,,,,,,0.01319872521992186,,,,,,,,,,,,,,,,,,10.2982,10.210803490863695,,,,,,,,,,,4328969,"@article{cif-reference-0,
    author = ""U. Aydemir and C. Candolfi and A. Ormeci and H. Borrmann and U. Burkhardt and Y. Oztan and N. Oeschler and M. Baitinger and F. Steglich and Yu. Grin"",
    title = ""  Synthesis, Crystal Structure, and Physical Properties of the Type-I  Clathrate Ba8-\dNix( )ySi46-x-y"",
    journal = ""Inorganic Chemistry"",
    volume = ""51"",
    year = ""2012"",
    pages = ""4730--4741""
}
"
329,0.951307417696141,Ba4 P16 Te8,Pnma,,,,,,0.028609203469961538,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0002840980790829993,,,,,,,,,,,,,,,,,,,,8.442477620114217e-05,,,,,,,,,,,,6.484,6.605726981574939,,,7.076,7.0906374106423335,,,16.486,16.33823667205336,,,1536176,"@article{cif-reference-0,
    author = ""Joergens, S. and Johrendt, D. and Mewis, A."",
    title = ""  Ba P4 Te2 - A ternary telluride with P-Te bonds and a structural fragment  of black phosphorus"",
    journal = ""Chemistry - A European Journal"",
    volume = ""9"",
    year = ""2003"",
    pages = ""2405--2410""
}
"
787,0.9514506491719178,Ba4 S20 Th8,P2_1/c,,,,,,4.695562125302537e-06,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.013953540875928067,,,,,,,,,,,0.004436316506036094,,,,,,,,,,,8.61,8.63106839049379,,,7.62,7.797162180673559,90.34,90.5530604719922,12.06,12.28642693489434,,,4341282,"@article{cif-reference-0,
    author = ""Prakash, Jai and Tarasenko, Mariya S. and Mesbah, Adel and Leb\`egue, S\'ebastien and Malliakas, Christos D. and Ibers, James A."",
    title = ""  Syntheses, Crystal Structures, Transport Properties, and Theoretical  Studies of Five Members of the MAn2Q5 Family: SrU2S5, BaU2Se5, PbU2S5,  BaTh2S5, and BaU2Te5."",
    journal = ""Inorganic chemistry"",
    volume = ""53"",
    year = ""2014"",
    pages = ""11626--11632""
}
"
741,0.9517997052552916,Ba8 Ni3.1998 Si42.448,Pm-3n,,,,,,0.0810058123936378,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.8035753055474388,,,,,,,,,,,,,,,,0.013003440160858888,,,,,,,,,,,,,,,,,,10.2922,10.215084855901402,,,,,,,,,,,4328968,"@article{cif-reference-0,
    author = ""U. Aydemir and C. Candolfi and A. Ormeci and H. Borrmann and U. Burkhardt and Y. Oztan and N. Oeschler and M. Baitinger and F. Steglich and Yu. Grin"",
    title = ""  Synthesis, Crystal Structure, and Physical Properties of the Type-I  Clathrate Ba8-\dNix( )ySi46-x-y"",
    journal = ""Inorganic Chemistry"",
    volume = ""51"",
    year = ""2012"",
    pages = ""4730--4741""
}
"
751,0.9518421219447369,Ba42 S90 Sn30,P6_3cm,,,,,,0.00026917908386576083,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.058183405023923954,,,,,,0.047331421208328256,,,,,,,,,,,,,,,,25.1234,25.635260092248593,,,,,,,8.412,8.211079338914843,,,4331670,"@article{cif-reference-0,
    author = ""Zhong-Zhen Luo and Chen-Sheng Lin and Wen-Dan Cheng and Hao Zhang and Wei-Long Zhang and Zhang-Zhen He"",
    title = ""  Syntheses, Characterization, and Optical Properties of Ternary Ba-Sn-S  System Compounds: Acentric Ba7Sn5S15, Centric BaSn2S5, and Centric  Ba6Sn7S20"",
    journal = ""Inorganic Chemistry"",
    volume = ""52"",
    year = ""2013"",
    pages = ""273--279""
}
"
327,0.9518707207213053,Ba32 P32 Ti8,P-43n,,,,,,0.005191491369948849,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,-8.59425646899232e-07,,,,,,,,,,,,,,,,,,,,,,0.07768262028614117,,,,,,,,,,13.166,13.240659068522538,,,,,,,,,,,1536172,"@article{cif-reference-0,
    author = ""Nuss, J. and Hoenle, W. and Peters, K. and von Schnering, H.G."",
    title = ""  Tetrapnictidotitanate(IV) M4TiX4 (M = Sr, Ba; X = P, As), hierarchische  Derivate der KGe - Struktur K4Ge4"",
    journal = ""Zeitschrift fuer Anorganische und Allgemeine Chemie"",
    volume = ""622"",
    year = ""1996"",
    pages = ""1879--1885""
}
"
806,0.9518830134140657,Ba8 Mn4 Se12,Pnma,,,,,,0.014539082825009847,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.179662330602584,,,,,,,,,,,,,,,,,,,,,0.0005698232092905118,,,,,,,,,,,,,,,,,,,4.471,4.626398882486201,,,9.135,9.213200159946947,,,17.736,16.77518336015388,,,4344296,"@article{cif-reference-0,
    author = ""Grey, I.E. and Steinfink, H."",
    title = ""  The crystal structure of Ba2 Mn Se3. Linear antiferromagnetism in Ba2 Mn  X3 (X = S, Se)"",
    journal = ""Inorganic Chemistry"",
    volume = ""10"",
    year = ""1971"",
    pages = ""691--696""
}
"
104,0.952165801056364,Ag32 Ba4 S20,P2_1/m,4.358569343072299e-05,,,,,0.0006334100715527491,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.1193237656143273,,,,,,,,,,,,,,,,,,,,,,7.672,7.4327739790842315,,,17.66599,18.935934831523983,107.89,105.87012453249685,8.937,8.77252848581131,,,1509978,"@article{cif-reference-0,
    author = ""Chong Zheng and Dabrowski, B. and Check, C.E. and Zhang Jianhua"",
    title = ""  Synthesis and structure of a new ternary silver-rich sulfide Ba Ag8 S5"",
    journal = ""Journal of Solid State Chemistry"",
    volume = ""144"",
    year = ""1999"",
    pages = ""409--415""
}
"
771,0.9522094483357865,Au1.642 Ba2 Sn6.358,I4mm,,,,5.546511742523094e-05,,0.06899714710961641,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.00027026243942819653,,,,,,,,,,,,,,,,4.9597,4.925786418349795,,,,,,,11.225,11.369997664739484,,,4338528,"@article{cif-reference-0,
    author = ""Lin, Qisheng and Miller, Gordon J. and Corbett, John D."",
    title = ""  Ordered BaAl4-Type Variants in the BaAuxSn4-x System: A Unified View on  Their Phase Stabilities versus Valence Electron Counts."",
    journal = ""Inorganic chemistry"",
    volume = ""53"",
    year = ""2014"",
    pages = ""5875--5877""
}
"
647,0.9526449837555877,Ba4.92 K2.88 Si46,Pm-3n,,,,,,0.17240793312146435,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.04222365342916866,,,,,,,,,,,,,,,,,,,,,,,,,,,0.10943515275848587,,,,,,,,,,,,,,,,,,10.273,10.211305737364098,,,,,,,,,,,4030734,"@article{cif-reference-0,
    author = ""Yamanaka, S. and Horie, H. O. and Kawaji, H. and Ishikawa, M."",
    title = ""  Preparation and superconductivity of barium containing silicon clathrate  compound, (Ba, K)xSi46"",
    journal = ""European Journal of Solid State and Inorganic Chemistry"",
    volume = ""32"",
    year = ""1995"",
    pages = ""799--807""
}
"
776,0.9527127147646255,Au3.044 Ba2 Sn4.956,P4/nmm,,,,0.00022936081268458688,,0.036818282047265026,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,8.607916142674545e-05,,,,,,,,,,,,,,,,4.8526,4.93079742399432,,,,,,,11.2904,11.357144016511564,,,4338533,"@article{cif-reference-0,
    author = ""Lin, Qisheng and Miller, Gordon J. and Corbett, John D."",
    title = ""  Ordered BaAl4-Type Variants in the BaAuxSn4-x System: A Unified View on  Their Phase Stabilities versus Valence Electron Counts."",
    journal = ""Inorganic chemistry"",
    volume = ""53"",
    year = ""2014"",
    pages = ""5875--5877""
}
"
477,0.9528726682751211,Ba4 F24 Tb4,Cmme,,,,,,0.0066942387730161024,,,,,,,,,,,,,,,,,0.00019732259612147281,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.521334415594859e-05,,,,,,,,,,,,,7.761,7.168983210760654,,,11.513,12.350512029123706,,,5.5234,5.289117669602275,,,2006096,"@article{cif-reference-0,
    author = ""Largeau, Eric and El-Ghozzi, Malika and M\'etin, Jacques and Avignant, Daniel"",
    title = ""  \b-BaTbF\textasciitilde 6\textasciitilde"",
    journal = ""Acta Crystallographica Section C"",
    volume = ""53"",
    year = ""1997"",
    pages = ""530--532""
}
"
333,0.9529783538262925,Ba4 P4 Se12,P2_1/c,,,,,,0.003250671057194043,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.46142868713536817,,,,,,,,,,,,,0.0054241835905319115,,,,,,,,,,,,,,,,,,,7.046,7.365995315302106,,,7.862,8.030040474735959,123.66474182,125.9317275246595,12.44019073,12.40165123060251,,,1536191,"@article{cif-reference-0,
    author = ""Joergens, S. and Mewis, A. and Mosel, B.D. and Hoffmann, R.D. and Poettgen, R."",
    title = ""  Neue Hexachalkogeno-hypodiphosphate der Erdalkalimetalle und des  Europiums"",
    journal = ""Zeitschrift fuer Anorganische und Allgemeine Chemie"",
    volume = ""629"",
    year = ""2003"",
    pages = ""429--433""
}
"
98,0.9533638707646916,Ag16 Ba32 Si48,Fddd,4.862833601412584e-05,,,,,0.002102100049860372,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0026901380671222773,,,,,,,,,,,,,,,,,,8.613,9.152430455118385,,,14.927,14.388895536770034,,,19.639,19.80184383058545,,,1509733,"@article{cif-reference-0,
    author = ""Cardoso Gil, R.H. and Peters, K. and Grin', Yu. and Schultheiss, M. and Carrillo-Cabrera, W. and von Schnering, H.G."",
    title = ""  New examples for the unexpected stability of the 10pi electron Hueckel  arene (Si6)10-"",
    journal = ""Zeitschrift fuer Anorganische und Allgemeine Chemie"",
    volume = ""625"",
    year = ""1999"",
    pages = ""285--293""
}
"
335,0.953511151603144,Al8 Ba12 F48,Pnnm,,0.003912666184135213,,,,0.00021543549788522875,,,,,,,,,,,,,,,,,0.01673801583359049,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,9.522,9.544910006121881,,,9.885,9.89091756983815,,,10.203,9.750170731823411,,,1536380,"@article{cif-reference-0,
    author = ""Kaiser, V. and Babel, D."",
    title = ""  Zur Kristallstruktur von Ba3 Al2 F12"",
    journal = ""Zeitschrift fuer Anorganische und Allgemeine Chemie"",
    volume = ""630"",
    year = ""2004"",
    pages = ""794--798""
}
"
689,0.9536555970178812,Ba3.44 Bi12 Sr4.56,Pnna,,,,,,-0.0002477574740481435,,0.0041893222892106854,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,-0.00035354426661122573,,,,,,,,,,,,,,,6.704,6.929538868987429,,,6.8883,7.105230289583167,,,15.881,15.575941325479373,,,4304448,"@article{cif-reference-0,
    author = {Sung-Jin Kim and Simeon Ponou and Thomas F. F\""assler},
    title = "" Cation Substitution Effects in the System Sr2-xBaxBi3 (0 <= x <= 1.3): Structural Distortions Induced by Chemical Pressure"",
    journal = ""Inorganic Chemistry"",
    volume = ""47"",
    year = ""2008"",
    pages = ""3594--3602""
}
"
593,0.9537157850238002,Ba8 Cd4 Te12,Pnma,,,,,,9.90837656114362e-05,,,,,,0.0005033706940838472,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.010357192298261366,,,,,,,,,,,,4.7502,4.4285839803383045,,,9.8405,9.984148447402598,,,19.1008,19.87450680604281,,,2236699,"@article{cif-reference-0,
    author = ""Yang, Min and Xia, Sheng-Qing and Tao, Xu-Tang"",
    title = ""  Redetermination of Ba\textasciitilde 2\textasciitilde CdTe\textasciitilde 3\textasciitilde\ from single-crystal X-ray data"",
    journal = ""Acta Crystallographica Section E"",
    volume = ""68"",
    year = ""2012"",
    pages = ""i77--""
}
"
919,0.9537767215427692,Ba2 In4 Te8,I4/mcm,,,,,,1.378137567585221e-05,,,,,,,,,,,,,,,,,,,,,,,,,,,2.4410488610423387e-05,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,6.858418690537039e-05,,,,,,,,,,,,8.44,8.552598681058813,,,,,,,7.2,7.237441996263577,,,7222838,"@article{cif-reference-0,
    author = ""Franke, E.R. and Schaefer, H."",
    title = ""  Zur Strukturchemie ternaerer Telluride der Alkali- und Erdalkalimetalle  mit den Elementen der dritten Hauptgruppe"",
    journal = "" Zeitschrift fuer Naturforschung, Teil B. Anorganische Chemie, Organische  Chemie (2,1947-32,1977)"",
    volume = ""27"",
    year = ""1972"",
    pages = ""1308--1315""
}
"
1003,0.9539381151947908,Ba9 O27 Si9,R-3m,,,,,,0.0007356844896115329,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.00014532521246661385,,,,,,,,,,,,,,,0.007106380055483303,,,,,,,,,,,,,,,,,,5.3002,5.353664895830428,,,,,,,19.2351,21.01482589084438,,,9010192,"@article{cif-reference-0,
    author = ""Yusa, H. and Sata, N. and Ohishi, Y."",
    title = ""Rhombohedral (9R) and hexagonal (6H) perovskites in barium silicates under  high pressure Sample: P = 27.9 GPa"",
    journal = ""American Mineralogist"",
    volume = ""92"",
    year = ""2007"",
    pages = ""648--654""
}
"
720,0.9539712360870763,As8 Ba4 Ga8,P2_1/c,,,1.4096179029695423e-05,,,0.004085037092420779,,,,,,,,,,,,,,,,,,,0.014042944713889376,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,7.495,7.448268227958145,,,9.901,9.679762472163091,115.381,111.69764527430085,7.643,7.580584882861494,,,4316405,"@article{cif-reference-0,
    author = ""Hua He and Ryan Stearrett and Edmund R. Nowak and Svilen Bobev"",
    title = ""  BaGa2Pn2 (Pn= P, As): New Semiconducting Phosphides and Arsenides with  Layered Structures"",
    journal = ""Inorganic Chemistry"",
    volume = ""49"",
    year = ""2010"",
    pages = ""7935--7940""
}
"
590,0.9540298649593418,Ba8 O28 P8,Pnma,,,,,,0.0046302982154977634,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,8.10411785609667e-06,-3.4526523662110264e-05,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.6139,5.619011833946164,,,9.2875,9.50451722279738,,,13.8064,13.81816036543763,,,2228080,"@article{cif-reference-0,
    author = ""Zakaria, Driss and Erragh, Fatima and Oudahmane, Abdelghani and El-Ghozzi, Malika and Avignant, Daniel"",
    title = ""  \a-Ba\textasciitilde 2\textasciitilde P\textasciitilde 2\textasciitilde O\textasciitilde 7\textasciitilde"",
    journal = ""Acta Crystallographica Section E"",
    volume = ""66"",
    year = ""2010"",
    pages = ""i76--i77""
}
"
916,0.9541270361326253,Ba4 In8 Ir4,Cmcm,,,,,,0.053186988398820884,,,,,,,,,,,,,,,,,,,,,,,,,,,0.020010059975392243,0.053072869742446856,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.433,4.355732895664984,,,11.513,11.060797802262229,,,8.06,8.242102260314722,,,7222797,"@article{cif-reference-0,
    author = ""Riecken, J.F. and Poettgen, R."",
    title = ""  Structure Refinement of Ba Ir In2"",
    journal = "" Zeitschrift fuer Naturforschung, Teil B. Anorganische Chemie, Organische  Chemie (42,1987-)"",
    volume = ""60"",
    year = ""2005"",
    pages = ""118--120""
}
"
577,0.9542735870763246,Ba2 Fe8 O14,P6_3/m,,,,,,2.3468042883895914e-05,,,,,,,,,,,,,,,,,,0.011621043487246293,,,,,,,,,,,,,,,,,,,,,,,0.17807974823758949,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.16,5.073874193339214,,,,,,,13.811,14.342004146876219,,,2107115,"@article{cif-reference-0,
    author = ""Okamoto, S. and Okamoto, S.I. and Ito, T."",
    title = ""  The crystal structure of barium diferrite"",
    journal = ""Acta Crystallographica B (24,1968-38,1982)"",
    volume = ""29"",
    year = ""1973"",
    pages = ""832--838""
}
"
640,0.954775859280472,Ba4 N16 Si10,Pmn2_1,,,,,,0.0007442614429829486,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.123837267047973e-06,,,,,,,,,,,,,,,,,,,,0.004888968476168969,,,,,,,,,,,,,,,,,,5.82944063,5.605649768010483,,,7.02306716,7.161658260557388,,,9.46391874,9.70450525304778,,,4002764,"@article{cif-reference-0,
    author = ""Wang, Zhenbin and Chu, Iek-Heng and Zhou, Fei and Ong, Shyue Ping"",
    title = ""  Electronic Structure Descriptor for the Discovery of Narrow-Band  Red-Emitting Phosphors"",
    journal = ""Chemistry of Materials"",
    volume = ""28"",
    year = ""2016"",
    pages = ""4024--""
}
"
186,0.9548171646915108,Ba4 O12 Pb4,C2/m,,,,,,0.0016475676471470965,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1.274167388651593e-08,,0.0009182497633536646,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,8.53109835,8.957165142234013,,,8.4808,8.616372075210467,134.64550901,135.75575603542467,6.0118,5.903640825823861,,,1526064,"@article{cif-reference-0,
    author = ""Moussa, S.M. and Kennedy, B.J. and Vogt, T."",
    title = ""  Structural variants in A B O3 type perovskite oxides. On the structure of  Ba Pb O3"",
    journal = ""Solid State Communications"",
    volume = ""119"",
    year = ""2001"",
    pages = ""549--552""
}
"
496,0.954899764209167,Ba4 Se16 Tm8,Pnma,,,,,,0.00021936237647675387,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0001757683413768812,,,,,,,,,,,0.03298286552583944,,,,,,,,4.1311,4.035345038641242,,,12.605,12.138511395303832,,,14.919,15.206190415971598,,,2017317,"@article{cif-reference-0,
    author = ""Bugaris, Daniel E. and Ibers, James A."",
    title = ""  Ba<i>Ln</i>\textasciitilde 2\textasciitilde Se\textasciitilde 4\textasciitilde\ (<i>Ln</i> = Er, Tm and Yb)"",
    journal = ""Acta Crystallographica Section C"",
    volume = ""65"",
    year = ""2009"",
    pages = ""i60--i62""
}
"
239,0.9550217710024279,Ba4 F20 Ga4,P2_12_12_1,,,,,,0.009581424245955936,,,,,,,,,,,,,,,,,1.4619799530039929e-05,,0.01176593131796982,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.978,5.169160048355216,,,5.66,5.663225024690086,,,13.93,13.961644685464744,,,1529817,"@article{cif-reference-0,
    author = ""Domesle, R. and Hoppe, R."",
    title = ""  Ueber das system Ba F2 / Ga F3. Zur Kenntnis von Ba Ga F5"",
    journal = ""Revue de Chimie Minerale"",
    volume = ""15"",
    year = ""1978"",
    pages = ""439--458""
}
"
188,0.9550710924817329,Ba2 Nb1.784 S6,P6_3/mmc,,,,,,0.0007907710989613413,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.010971919384453773,,,,,,,,,,,,,,0.01150072083834136,,,,,,,,,,,,,,,,,,,,,,6.839,6.763233092122035,,,,,,,5.745,5.689389095801701,,,1526171,"@article{cif-reference-0,
    author = ""Grippa, A.Yu. and Abakumov, A.M. and D'yachenko, O.G. and Antipov, E.V."",
    title = ""  Crystal structure of Ba Nb0.9 S3 single crystals"",
    journal = ""Kristallografiya"",
    volume = ""46"",
    year = ""2001"",
    pages = ""423--426""
}
"
41,0.9552976382754977,Ba6 Co25 S27,Pm-3m,,,,,,0.027350423365627374,,,,,,,,,0.00011042358262374287,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2.4550681156344067,,,,,,,,,,,,,,,,,,,,,,10.033,10.03926492359587,,,,,,,,,,,1005012,"@article{cif-reference-0,
    author = ""Snyder, G J and Badding, M E and DiSalvo, F J"",
    title = "" Synthesis, structure and properties of Ba\textasciitilde 6\textasciitilde Co\textasciitilde 25\textasciitilde S\textasciitilde 27\textasciitilde : a perovskite- like superstructure of Co\textasciitilde 8\textasciitilde S\textasciitilde 6\textasciitilde\ and Ba\textasciitilde 6\textasciitilde S clusters"",
    journal = ""Inorganic Chemistry"",
    volume = ""31"",
    year = ""1992"",
    pages = ""2107--2110""
}
"
613,0.9553807627363081,Ba12 O27 Ta6,P-62c,,,,,,0.012745426938095125,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.19417335175984693,,,,,,,,,,,,,,,,,,,2.663976552524662e-06,,,,,,,,,,,,,,10.26904,10.18799514763063,,,,,,,8.4729,8.282305785018668,,,4000947,"@article{cif-reference-0,
    author = ""Ling, Chris D. and Avdeev, Maxim and Kharton, Vladislav V. and Yaremchenko, Aleksey A. and Macquart, Ren\'e B. and Hoelzel, Markus"",
    title = ""  Structures, Phase Transitions, Hydration, and Ionic Conductivity of  Ba4Ta2O9"",
    journal = ""Chemistry of Materials"",
    volume = ""22"",
    year = ""2010"",
    pages = ""532--""
}
"
300,0.9554302797948875,Ba32 Se80 Sn16,P2_12_12_1,,,,,,0.016497955800522893,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0027367889149107726,,,0.5504130624582063,,,,,,,,,,,,,,,,12.3572,11.22703772800576,,,17.2354,17.628675075324008,,,18.1337,18.691369858488443,,,1534660,"@article{cif-reference-0,
    author = ""Assoud, A. and Kleinke, H. and Soheilnia, N."",
    title = ""  The new semiconducting polychalcogenide Ba2 Sn Se5 exhibiting Se3(2-)  units and distorted Sn Se6 octahedra"",
    journal = ""Journal of Solid State Chemistry"",
    volume = ""178"",
    year = ""2005"",
    pages = ""1087--1093""
}
"
557,0.9562016257506368,B32 Ba4 O52,P4_122,,,,,0.00019195067353591221,0.005327407505605754,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.16461426589266265,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,8.56,8.924228507071934,,,,,,,13.2,13.317990816774007,,,2105432,"@article{cif-reference-0,
    author = ""Ihara, M. and Krogh-Moe, J."",
    title = ""  On the crystal structure of barium tetraborate, Ba O (B2 O3)4"",
    journal = ""Acta Crystallographica B (24,1968-38,1982)"",
    volume = ""25"",
    year = ""1969"",
    pages = ""2153--2154""
}
"
691,0.9562326713984125,Ba168 Cd32 Sb144,Cmce,,,,,,0.0005965494802875767,,,,,,0.14595761441981933,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.903712253023479e-05,,,,,,,,,,,,,,,,,,,,,18.191,16.680661136620383,,,19.103,19.746747958666294,,,37.062,40.74400847244944,,,4305049,"@article{cif-reference-0,
    author = ""Sheng-Qing Xia and Svilen Bobev"",
    title = "" Zintl Phase Variations Through Cation Selection. Synthesis and Structure of A21Cd4Pn18 (A = Eu, Sr, Ba; Pn = Sb, Bi)"",
    journal = ""Inorganic Chemistry"",
    volume = ""47"",
    year = ""2008"",
    pages = ""1919--1921""
}
"
1009,0.9562334701196166,Ba4 C4 O12,Pnma,,,,,,0.004427933877760034,,,,5.6799317240083855e-08,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.006171019574195035,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.3264,5.366997831974824,,,6.5751,6.282950567717688,,,8.9247,9.368897267590375,,,9010932,"@article{cif-reference-0,
    author = ""Antao, S. M. and Hassan, I."",
    title = ""  BaCO3: high-temperature crystal structures and the Pmcn --> R3m phase  transition at 811 C  Locality: synthetic  Sample: T = 401 C"",
    journal = ""Physics and Chemistry of Minerals"",
    volume = ""34"",
    year = ""2007"",
    pages = ""573--580""
}
"
594,0.9562376863795166,Ba4 Er8 S16,Pnma,,,,,,-1.4737690805660889e-06,,,,,,,,,,,,,,,0.0006037986590553369,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.00881721669959626,,,,,,,,,,,,,,,,,,,,,,3.9884,4.0146110996193825,,,12.1455,11.714564204369331,,,14.3837,14.518882110755486,,,2237449,"@article{cif-reference-0,
    author = ""Mesbah, Adel and Stojko, Wojciech and Ibers, James. A"",
    title = ""  Barium dierbium(III) tetrasulfide"",
    journal = ""Acta Crystallographica Section E"",
    volume = ""69"",
    year = ""2013"",
    pages = ""i17--""
}
"
802,0.9562711414902344,Al12.88 Ba7.392 Si28.98,Pm-3n,,0.02021392968437007,,,,0.003988547355563541,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2.629672449562524e-06,,,,,,,,,,,,,,,,,,10.6246,10.396682321976234,,,,,,,,,,,4343829,"@article{cif-reference-0,
    author = ""Condron, C.L. and Kauzlarich, S.M. and Porter, R. and Guo, T."",
    title = ""  Crystal structures, Raman spectroscopy, and magnetic properties of Ba7.5  Al13 Si29 and Eu0.27 Ba7.22 Al13 Si29"",
    journal = ""Inorganic Chemistry"",
    volume = ""44"",
    year = ""2005"",
    pages = ""9185--9191""
}
"
595,0.9563442067765202,Ba4 O24 P8,P2_12_12_1,,,,,,0.0021205062622628047,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0017451778396648447,0.41621124529560893,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.4979,4.628272984491824,,,8.3377,8.517289506855139,,,13.3911,12.887210232367893,,,2239027,"@article{cif-reference-0,
    author = ""Weil, Matthias"",
    title = ""  Redetermination of \b-Ba(PO\textasciitilde 3\textasciitilde )\textasciitilde 2\textasciitilde"",
    journal = ""Acta Crystallographica Section E"",
    volume = ""70"",
    year = ""2014"",
    pages = ""i7--""
}
"
827,0.9563687460690358,Ba20 F76 Mn12,I4cm,,,,,,0.000547067073685402,,,,,,,,,,,,,,,,,0.3448481625676075,,,,,,,,,,,,,,,,,1.619094526314127,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,14.689,14.69408332988924,,,,,,,7.703,7.446642404133693,,,6000508,"@article{cif-reference-0,
    author = ""Dahlke, P. and Graulich, J. and Welsch, M. and Pebler, J. and Babel, D."",
    title = ""  Structural and magnetochemical studies of Ba5Mn3F19 and related compounds  A(5)(II)M(3)(III)F(19)"",
    journal = ""Zeitschrift Fur Anorganische Und Allgemeine Chemie"",
    volume = ""626"",
    year = ""2000"",
    pages = ""1255--1263""
}
"
956,0.9566407892872253,Ba4 C4 O12,Pnma,,,,,,0.004829836775039579,,,,7.802646221731886e-05,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.03238222952835324,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.29,5.413617857962397,,,6.49,6.324325606568498,,,8.85,9.196715940008861,,,8103832,"@article{cif-reference-0,
    author = ""Colby, M.Y. and la Coste, J.B."",
    title = ""  The crystal structure of witherite."",
    journal = "" Zeitschrift fuer Kristallographie, Kristallgeometrie, Kristallphysik,  Kristallchemie (-144,1977)"",
    volume = ""90"",
    year = ""1935"",
    pages = ""1--7""
}
"
520,0.9567732566023036,Ba12 P16 Sn8,P2_1/c,,,,,,0.006139983704197512,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2.306485711556632e-06,,,,,,,,,,,,,,,,0.02929736422742225,,,,,,,,,,,,,,,,7.869,7.764422564720426,,,19.278,19.434844968123777,112.8,114.97412466423694,7.886,7.867241985355867,,,2101314,"@article{cif-reference-0,
    author = ""Marsh, R. E. and Bernal, I."",
    title = ""  More space-group changes"",
    journal = ""Acta Crystallographica Section B"",
    volume = ""51"",
    year = ""1995"",
    pages = ""300--307""
}
"
747,0.9570259969899457,Au1.6 Ba4 Tl6.4,Imma,,,,7.340076297651593e-05,,0.000626929311583334,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.00414076348718362,,,,,,,,,5.14,5.676536456343412,,,8.317,8.183071429526398,,,8.809,8.985693015711108,,,4331417,"@article{cif-reference-0,
    author = ""Corbett, J.D. and Dai, J.-C."",
    title = ""  Substitution of Au or Hg into Ba Tl2 and Ba In2. New ternary examples of  smaller Ce Cu2-type intermetallic phases"",
    journal = ""Inorganic Chemistry"",
    volume = ""45"",
    year = ""2006"",
    pages = ""2104--2111""
}
"
668,0.9570811687736794,Au41.67 Ba12 Cd12.33,R-3c,,,,7.143842740643635e-06,,0.008690604390918111,,,,,,0.20270756750387728,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,8.8352,8.767688958266438,,,,,,,22.51,22.60315413754799,,,4120176,"@article{cif-reference-0,
    author = ""Qisheng Lin and Trinath Mishra and John D. Corbett"",
    title = ""  Hexagonal-Diamond-like Gold Lattices, Ba and (Au,T)3 Interstitials, and  Delocalized Bonding in a Family of Intermetallic Phases Ba2Au6(Au,T)3 (T  = Zn, Cd, Ga, In, or Sn)"",
    journal = ""Journal of the American Chemical Society"",
    volume = ""135"",
    year = ""2013"",
    pages = ""11023--11031""
}
"
490,0.9571438603905003,Ba28 Cl8 F48,P-6,,,,,,0.007377957528606962,,,,,,,,0.045434325743214383,,,,,,,,,0.10520931621424649,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,21.3281,21.19253017014018,,,,,,,4.1993,4.370643450204277,,,2015343,"@article{cif-reference-0,
    author = ""Bernsteiner, Anita and Kubel, Frank"",
    title = ""  A hexagonal 2<i>a</i>,<i>c</i> superstructure of Ba\textasciitilde 7\textasciitilde F\textasciitilde 12\textasciitilde Cl\textasciitilde 2\textasciitilde"",
    journal = ""Acta Crystallographica Section C"",
    volume = ""62"",
    year = ""2006"",
    pages = ""i41--i42""
}
"
1020,0.9573925418608765,Ba6 O96 Ta45,R-3,,,,,,3.390555190719941e-05,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,-3.1695848979780087e-05,,,,,,,,,,,,,,,,,,,0.006734913795644984,,,,,,,,,,,,,,7.773,8.087391470851982,,,,,,,35.414,34.60529814436346,,,9012070,"@article{cif-reference-0,
    author = ""Siegrist, T. and Cava, R. J. and Krajewski, J. J."",
    title = ""  Reduced alkaline earth tantalates"",
    journal = ""Materials Research Bulletin"",
    volume = ""32"",
    year = ""1997"",
    pages = ""881--887""
}
"
574,0.957495327213688,Ba4 O12 Pr4,Pnma,,,,,,0.001903996857956921,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1.3520022095355492e-05,,,,0.0036533324646220344,,,,,,,,,,,,,,,,,,,,,,,,,,,,,6.181,6.3595984201460665,,,6.214,6.00067112459399,,,8.722,8.648431368271146,,,2106995,"@article{cif-reference-0,
    author = ""Jacobson, A.J. and Tofield, B.C. and Fender, B.E.F."",
    title = ""  The Structures of Ba Ce O3, Ba Pr O3 and Ba Tb O3 by neutron diffraction:  Lattice parameter relations and ionic radii in O-Perovskites"",
    journal = ""Acta Crystallographica B (24,1968-38,1982)"",
    volume = ""28"",
    year = ""1972"",
    pages = ""956--961""
}
"
932,0.9575009163027225,Ba8 Ga8.62 Ge36,Pm-3n,,,,,,0.07468475980444905,,,,,,,,,,,,,,,,,,,0.6085047771364999,,1.7255605744788042e-05,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,10.7274,10.853676454846624,,,,,,,,,,,8100666,"@article{cif-reference-0,
    author = ""Carrillo-Cabrera, Wilder and Cardoso Gil, Raul and Paschen, S. and Grin, Yuri"",
    title = "" Crystal structure of Ba\textasciitilde 8\textasciitilde Ga\textasciitilde 4.44\textasciitilde Ge\textasciitilde 39.14\textasciitilde \\square \textasciitilde 2.42\textasciitilde , Ba\textasciitilde 8\textasciitilde Ga\textasciitilde 8.62\textasciitilde Ge\textasciitilde 36\textasciitilde \\square \textasciitilde 1.38\textasciitilde ,  and Ba\textasciitilde 8\textasciitilde Ga\textasciitilde 12.35\textasciitilde Ge\textasciitilde 33.27\textasciitilde \\square \textasciitilde 0.38\textasciitilde , three clathrate-I variants"",
    journal = {Zeitschrift f\""ur Kristallographie - New Crystal Structures},
    volume = ""217"",
    year = ""2002"",
    pages = ""183--185""
}
"
402,0.9575388332368432,As8 Ba2 Cu16,I4/m,,,0.0006150476109511831,,,0.00011644246713679127,,,,,,,,,,,,0.00017511520418949498,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,10.455,10.338775390442397,,,,,,,3.969,4.0307719740907615,,,1541132,"@article{cif-reference-0,
    author = ""Pilchowski, I. and Gruehn, R. and Mewis, A. and Wenzel, M."",
    title = ""  Ba Cu8 P4 und Ba Cu8 As4: Darstellung, Strukturbestimmung und  elektronenmikroskopische Untersuchungen"",
    journal = ""Zeitschrift fuer Anorganische und Allgemeine Chemie"",
    volume = ""588"",
    year = ""1990"",
    pages = ""109--116""
}
"
487,0.9576149549342479,Ba12 O4 Sb8,Pbam,,,,,,7.829634122559076e-05,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.49040519082174155,,,,,,,,,,,,0.0019983409541625167,,,,,,,,,,,,,,,,,,,,,5.101,4.813269787118942,,,12.4228,13.003218712186573,,,12.63,12.718408840900768,,,2011977,"@article{cif-reference-0,
    author = {Boss, Michael and Pickhard, Frank and Zumdick, Markus and R\""ohr, Caroline},
    title = ""  Barium antimonide oxide, Ba\textasciitilde 3\textasciitilde Sb\textasciitilde 2\textasciitilde O"",
    journal = ""Acta Crystallographica Section C"",
    volume = ""57"",
    year = ""2001"",
    pages = ""503--504""
}
"
392,0.9577421380146447,Al8 As24 Ba24,Cmce,,0.05399971645046615,2.4257622727820903e-05,,,0.0036546953064978916,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,6.8636,6.793279954189928,,,19.854,19.870481583560906,,,13.2849,13.702636592947819,,,1540502,"@article{cif-reference-0,
    author = ""Stoyko, Stanislav and Voss, Leonard and He, Hua and Bobev, Svilen"",
    title = ""  Synthesis, Crystal and Electronic Structures of the Pnictides AE3TrPn3  (AE = Sr, Ba; Tr = Al, Ga; Pn = P, As)"",
    journal = ""Crystals"",
    volume = ""5"",
    year = ""2015"",
    pages = ""433--""
}
"
212,0.9578052535461321,Ba2 Hg2 Sn2,P6_3/mmc,,,,,,0.0006400447527500364,,,,,,,,,,,,,,,,,,,,,,,,0.031433237824409384,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.011448067081454674,,,,,,,,,,,,,,,,4.862,4.719783003100497,,,,,,,9.721,10.012308727572595,,,1527795,"@article{cif-reference-0,
    author = ""Merlo, F. and Pani, M. and Fornasini, M.L."",
    title = ""  R M X compounds formed by alkaline earths, europium and ytterbium - II.  Ternary phases with M= Zn, Cd and X= Si, Ge, Sn, Pb"",
    journal = ""Journal of Alloys Compd."",
    volume = ""196"",
    year = ""1993"",
    pages = ""145--148""
}
"
139,0.9578218319706223,Ba2 Ce2 O6,R-3c,,,,,,0.0052289708543838435,,,,,,,0.007291903909264578,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.170217747635446e-06,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,6.261791,6.082365334356993,,,,,,,15.29999797,15.426814741846245,,,1521063,"@article{cif-reference-0,
    author = ""Genet, F. and Ritter, C. and Loridant, S. and Lucazeau, G."",
    title = ""  Phase transitions in Ba Ce O3 : neutron diffraction and Raman studies"",
    journal = ""Journal of Physics and Chemistry of Solids"",
    volume = ""60"",
    year = ""1999"",
    pages = ""2009--2021""
}
"
803,0.9578959361410465,Ba4 Hg3.68 In4.32,Imma,,,,,,1.7014609476733946e-06,,,,,,,,,,,,,,,,,,,,,,,,0.0002390435280853435,,,0.0002629716344558342,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.145,5.351572063228878,,,8.373,7.850293247348472,,,8.715,8.561227080853646,,,4343831,"@article{cif-reference-0,
    author = ""Dai, J.-C. and Corbett, J.D."",
    title = ""  Substitution of Au or Hg into Ba Tl2 and Ba In2. New ternary examples of  smaller Ce Cu2-type intermetallic phases"",
    journal = ""Inorganic Chemistry"",
    volume = ""45"",
    year = ""2006"",
    pages = ""2104--2111""
}
"
914,0.9579679676735434,Ba4 O10 Sb4,Cmcm,,,,,,0.009335188658379331,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.04313574699967842,,,,,,,,,,,,0.028723791065551046,,,,,,,,,,,,,,,,,,,,,4.01,4.11790846250818,,,14.506,14.103609442436008,,,6.366,6.336727830574101,,,7222748,"@article{cif-reference-0,
    author = ""Emmerling, F. and Roehr, C. and Zimper, S."",
    title = ""  Neue Barium-Oxoantimonate(III): Darstellung und Kristallstruktur von Ba3  (Sb O3)2 und Ba2 (Sb2 O5)"",
    journal = "" Zeitschrift fuer Naturforschung, Teil B. Anorganische Chemie, Organische  Chemie (42,1987-)"",
    volume = ""59"",
    year = ""2004"",
    pages = ""503--512""
}
"
218,0.9580117307638234,Ba2 Si2 Zn2,P6_3/mmc,,,,,,0.01657808862146292,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2.4043481819522763e-05,,,,,,,,,,,,,,,,0.006658657166314245,,4.387,4.427499742744376,,,,,,,9.683,9.824822016858638,,,1527803,"@article{cif-reference-0,
    author = ""Merlo, F. and Pani, M. and Fornasini, M.L."",
    title = ""  R M X compounds formed by alkaline earths, europium and ytterbium - II.  Ternary phases with M= Zn, Cd and X= Si, Ge, Sn, Pb"",
    journal = ""Journal of the Less-Common Metals"",
    volume = ""171"",
    year = ""1991"",
    pages = ""329--336""
}
"
580,0.9584760704592865,Ba8 O16 Ti4,P2_1/c,,,,,,0.0001655361645237357,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.06191462386371129,,,,,,,,,,,,,,,,,,,,,,,0.0041161956331227855,,,,,,,,,,6.096,5.944961079494391,,,7.681,7.5678068984141955,117.77349655,118.75534467229367,11.9017686,12.66840693115093,,,2107242,"@article{cif-reference-0,
    author = ""Wu, K.K. and Brown, I.D."",
    title = ""  The crystal structure of beta-barium orthotitanate, beta-Ba Ti O4, and  the bond strength-bond length curve of Ti-O"",
    journal = ""Acta Crystallographica B (24,1968-38,1982)"",
    volume = ""29"",
    year = ""1973"",
    pages = ""2009--2012""
}
"
107,0.9585325527645728,Au8 Ba4 F32,I-4,,,,0.034198400867665,,0.00734114765819813,,,,,,,,,,,,,,,,,0.009150596533667258,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,9.788,9.886198488576976,,,,,,,7.6,7.534590655994209,,,1510360,"@article{cif-reference-0,
    author = ""Mueller, B.G."",
    title = ""  Neue Fluoroaurate(III)"",
    journal = ""Zeitschrift fuer Anorganische und Allgemeine Chemie"",
    volume = ""555"",
    year = ""1987"",
    pages = ""57--63""
}
"
597,0.9586482087577469,Ba8 Cl16 O64,Fddd,,,,,,0.00039364891819901934,,,,,,,,0.2585203182028112,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.019165402035155845,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,7.2857,7.242723147454264,,,11.688,11.555626768423773,,,14.304,14.094459060985306,,,2240592,"@article{cif-reference-0,
    author = ""Lee, Jeonghoo H. and Kang, Ji Hoon and Lim, Sung-Chul and Hong, Seung-Tae"",
    title = ""  Crystal structure of barium perchlorate anhydrate, Ba(ClO\textasciitilde 4\textasciitilde )\textasciitilde 2\textasciitilde , from  laboratory X-ray powder data"",
    journal = ""Acta Crystallographica Section E"",
    volume = ""71"",
    year = ""2015"",
    pages = ""588--591""
}
"
321,0.9586600438156342,Ba18 Cu101.7306 S81,R-3,,,,,,0.00038494478961661723,,,,,,,,,,,,0.008329236434252828,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,-2.414354085363639e-06,,,,,,,,,,,,,,,,,,,,,,21.05,21.501790284797934,,,,,,,9.258,9.07608630943983,,,1535994,"@article{cif-reference-0,
    author = ""Chang, J.S. and Wang, Y. and Hong, H.Y.-P. and Lee, G.H."",
    title = ""  Crystal structure and electric conductiviy of Ba Cu5.65 S4.5"",
    journal = ""Materials Research Bulletin"",
    volume = ""25"",
    year = ""1990"",
    pages = ""863--869""
}
"
661,0.9586821176226967,Ba4 O28 Te12,P2_1/c,,,,,,0.014793777760212564,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1.6271812795587864e-05,,,,,,,,,,,,,,,,,,,,,0.001857404863486247,,,,,,,,,,,,10.2765,9.731114945527034,,,5.251,5.539925768728965,121.37499023,124.78377272268173,15.67598974,15.183651463549326,,,4114760,"@article{cif-reference-0,
    author = ""Magnus G. Johnston and William T. A. Harrison"",
    title = ""  Lone-Pair Self-Containment in Tellurite Tubes: Hydrothermal Syntheses and  Structures of BaTe3O7 and BaTe4O9"",
    journal = ""Journal of the American Chemical Society"",
    volume = ""124"",
    year = ""2002"",
    pages = ""4576--4577""
}
"
897,0.9587054304663432,As8 Ba4 Zn8,Pnma,,,0.0027122236929410033,,,0.0007315654333348127,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,8.006818257095443e-08,,4.246,4.323639269080674,,,10.01,10.766788190715701,,,10.91,10.944074048081587,,,7221354,"@article{cif-reference-0,
    author = ""Kluefers, P. and Mewis, A."",
    title = ""  Zur Struktur der Verbindungen Ba Zn2 P2 und Ba Zn2 As2"",
    journal = "" Zeitschrift fuer Naturforschung, Teil B. Anorganische Chemie, Organische  Chemie (33,1978-41,1986)"",
    volume = ""33"",
    year = ""1978"",
    pages = ""151--155""
}
"
281,0.9587088965056154,Ba6 Cr2 S10,P6_3cm,,,,,,0.0075124082465048685,,,,,,,,,,1.1061435340196991e-05,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.29008404779363633,,,,,,,,,,,,,,,,,,,,,,9.1208,9.170924273050401,,,,,,,6.193,6.295533447146872,,,1533192,"@article{cif-reference-0,
    author = ""Fukuoka, H. and Miyaki, Y. and Yamanaka, S."",
    title = ""  High-pressure synthesis and structures of novel chromium sulfides, Ba3 Cr  S5 and Ba3 Cr2 S6 with one-dimensional chain structures"",
    journal = ""Journal of Solid State Chemistry"",
    volume = ""176"",
    year = ""2003"",
    pages = ""206--212""
}
"
816,0.9587112807945046,Al16.08 Ba8 Si29.92,Pm-3n,,0.010884546603330792,,,,0.005377048238914691,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.049954110465188e-05,,,,,,,,,,,,,,,,,,10.5888,10.398433618892192,,,,,,,,,,,4514310,"@article{cif-reference-0,
    author = ""Zhao, Ran and Bobev, Svilen and Krishna, Lakshmi and Yang, Ting and Weller, J. Mark and Jing, Hangkun and Chan, Candace K."",
    title = ""  Anodes for Lithium-Ion Batteries Based on Type I Silicon Clathrate  Ba8Al16Si30 - Role of Processing on Surface Properties and  Electrochemical Behavior."",
    journal = ""ACS applied materials \&amp; interfaces"",
    volume = ""9"",
    year = ""2017"",
    pages = ""41246--41257""
}
"
928,0.9587217009710274,Ba36 In30 N6,R-3c,,,,,,0.023359258898770975,,,,,,,,,,,,,,,,,,,,,,,,,,,7.327809162900684e-05,,,,,,,,,2.0707710256343574,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,8.234,7.946485937147969,,,,,,,44.12,46.29885744592922,,,8100237,"@article{cif-reference-0,
    author = ""Schlechte, Andreas and Prots, Yurii and Niewa, Rainer"",
    title = "" Crystal structure of hexabarium mononitride pentaindide, (Ba\textasciitilde 6\textasciitilde N) [In\textasciitilde 5\textasciitilde ]"",
    journal = {Zeitschrift f\""ur Kristallographie - New Crystal Structures},
    volume = ""219"",
    year = ""2004"",
    pages = ""349--350""
}
"
430,0.9590356924947574,Ba4 S16 Sm8,Pnma,,,,,,-0.0051669878258209226,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.00276478985348123,,,,,1.0206559084639445e-06,,,,,,,,,,,,,,,,,4.121,4.026450055080278,,,12.262,12.029305323059125,,,14.713,13.354778917423637,,,2000733,"@article{cif-reference-0,
    author = ""Carpenter, J. D. and Hwu, S.-J."",
    title = ""  Single-crystal structure of BaSm\textasciitilde 2\textasciitilde S\textasciitilde 4\textasciitilde"",
    journal = ""Acta Crystallographica Section C"",
    volume = ""48"",
    year = ""1992"",
    pages = ""1164--1167""
}
"
854,0.959053179580716,Ba8 Ge41.98 Ni3.498,Pm-3n,,,,,,7.597152075487303e-05,,,,,,,,,,,,,,,,,,,,,0.016005033275879932,,,,,,,,,,,,,,,,,,,0.0009265006677970833,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,10.6798,10.37264799203403,,,,,,,,,,,7024661,"@article{cif-reference-0,
    author = {Nguyen, L. T. K. and Aydemir, U. and Baitinger, M. and Bauer, E. and Borrmann, H. and Burkhardt, U. and Custers, J. and Haghighirad, A. and H\""ofler, R and Luther, K. D. and Ritter, F. and Assmus, W. and Grin, Yu and Paschen, S.},
    title = ""  Atomic ordering and thermoelectric properties of the n-type clathrate  Ba8Ni3.5Ge42.1square0.4."",
    journal = ""Dalton transactions (Cambridge, England : 2003)"",
    volume = ""39"",
    year = ""2010"",
    pages = ""1071--1077""
}
"
452,0.9591666283404731,Ba1 In1 O2.499,Pm-3m,,,,,,0.001286865115907173,,,,,,,,,,,,,,,,,,,,,,,,,,,0.03626235350446942,,,,,,,,,,,,,,3.4098662662294155e-06,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.219,4.31148688873677,,,,,,,,,,,2002351,"@article{cif-reference-0,
    author = ""Mader, K and Mueller-Buschbaum, Hk"",
    title = "" Notiz ueber einen Perowskit der Zusammensetzung Ba In O2.5"",
    journal = "" Zeitschrift fuer Anorganische und Allgemeine Chemie"",
    volume = ""528"",
    year = ""1985"",
    pages = ""125--128""
}
"
434,0.9592146256385786,Ba90 Cu90 O180,Im-3m,,,,,,0.014305017576348757,,,,,,,,,,,,1.2441960511052895e-05,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1.2939216035723923e-05,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,18.26999,18.129112147269225,,,,,,,,,,,2002177,"@article{cif-reference-0,
    author = ""Kipka, R and Mueller-Buschbaum, Hk"",
    title = "" Ueber Oxocuprate. XX. Ein Erdalkalioxocuprat(II) mit geschlossenen Baugruppen: Ba Cu O2"",
    journal = "" Zeitschrift fuer Naturforschung, Teil B. Anorganische Chemie, Organische Chemie (2,1947-32,1977)"",
    volume = ""32"",
    year = ""1977"",
    pages = ""121--123""
}
"
510,0.9593138131596329,Ba6 Bi6 O18,R-3,,,,,,0.0024029461186031273,,0.0043748949865165055,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.05893275885992842,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,6.17944,6.196855215219303,,,,,,,15.0393,14.285492030704113,,,2100571,"@article{cif-reference-0,
    author = ""Kennedy, Brendan J. and Howard, Christopher J. and Knight, Kevin S. and Zhang, Zhaoming and Zhou, Qingdi"",
    title = ""  Structures and phase transitions in the ordered double perovskites  Ba\textasciitilde 2\textasciitilde Bi^III^Bi^V^O\textasciitilde 6\textasciitilde\ and Ba\textasciitilde 2\textasciitilde Bi^III^Sb^V^O\textasciitilde 6\textasciitilde"",
    journal = ""Acta Crystallographica Section B"",
    volume = ""62"",
    year = ""2006"",
    pages = ""537--546""
}
"
581,0.9593923713844382,Ba8 Bi8 O24,R-3,,,,,,0.002416447630293058,,0.004217667351246707,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.05889062655456119,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,6.17270117,6.195955382913642,,,,,,,15.01519091,14.285040747582169,,,2107420,"@article{cif-reference-0,
    author = ""Cox, D.E. and Sleight, A.W."",
    title = ""  Mixed-valent Ba2 Bi(III) Bi(V) O6: Structure and properties vs  temperature"",
    journal = ""Acta Crystallographica B (24,1968-38,1982)"",
    volume = ""35"",
    year = ""1979"",
    pages = ""1--10""
}
"
400,0.959399975543795,Ba1.992 Bi2 O6,R-3m,,,,,,0.0020630113499003518,,0.004560439357630921,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.05510217770251855,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,6.17727523,6.1972336745094,,,,,,,15.03820961,14.284582562908353,,,1541114,"@article{cif-reference-0,
    author = ""Pei, S. and Hinks, D.G. and Dabrowski, B. and Jorgensen, J.D. and Richards, D.R. and Mitchell, A.W. and Sinha, S.K. and Newsam, J.M. and Jacobson, A.J. and Vaknin, D."",
    title = ""  Structural phase diagram of the Ba1-x Kx Bi O3 system"",
    journal = ""Physical Review, Serie 3. B - Condensed Matter (18,1978-)"",
    volume = ""41"",
    year = ""1990"",
    pages = ""4126--4141""
}
"
564,0.9594955691596139,Ba20 Fe36 S72,P4/ncc,,,,,,0.005280513568764015,,,,,,,,,,,,,,,,,,0.0361093134035031,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.23205713644535775,,,,,,,,,,,,,,,,,,,,,,7.776,7.884434638121755,,,,,,,49.86,51.254040140528524,,,2106511,"@article{cif-reference-0,
    author = ""Grey, I.E."",
    title = ""  The structure of Ba5 Fe9 S18"",
    journal = ""Acta Crystallographica B (24,1968-38,1982)"",
    volume = ""31"",
    year = ""1975"",
    pages = ""45--48""
}
"
558,0.9595774236519049,Ba8 Cl12 O2,P6_3mc,,,,,,0.006602601075346428,,,,,,,,0.02972672017243233,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.08116004585221667,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,9.97,10.26640258236001,,,,,,,7.49,7.235916195722292,,,2106314,"@article{cif-reference-0,
    author = ""Frit, B. and Holmberg, B. and Galy, J."",
    title = ""  Structure cristalline de l'oxychlorure de barium, Ba4 O Cl6"",
    journal = ""Acta Crystallographica B (24,1968-38,1982)"",
    volume = ""26"",
    year = ""1970"",
    pages = ""16--19""
}
"
863,0.9598208524454367,Ba8 Se16 Sn4,P2_1/c,,,,,,2.1485087325372626e-05,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.00895741720675405,,,0.27263206427790254,,,,,,,,,,,,,,,,8.5819,8.737895237751157,,,9.2554,10.16010155927517,114.276,115.59045919817589,12.46,13.764712446278326,,,7036957,"@article{cif-reference-0,
    author = ""Wu, Kui and Su, Xin and Yang, Zhihua and Pan, Shilie"",
    title = ""  An investigation of new infrared nonlinear optical material: BaCdSnSe4,  and three new related centrosymmetric compounds: Ba2SnSe4, Mg2GeSe4, and  Ba2Ge2S6."",
    journal = ""Dalton transactions (Cambridge, England : 2003)"",
    volume = ""44"",
    year = ""2015"",
    pages = ""19856--19864""
}
"
961,0.959899600383178,Ba8 O2 Sb4,I4/mmm,,,,,,1.307092617585247e-05,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3.018015855213787,,,,,,,,,,,,0.0017448979785055628,,,,,,,,,,,,,,,,,,,,,5.116,5.16914158866362,,,,,,,17.946,18.095514360824428,,,8104197,"@article{cif-reference-0,
    author = ""Roehr, C. and George, R."",
    title = ""  Crystal structure of barium antimonide oxide, Ba4 Sb2 O"",
    journal = ""Zeitschrift fuer Kristallographie (149,1979-)"",
    volume = ""211"",
    year = ""1996"",
    pages = ""478--478""
}
"
74,0.9599713575382947,Ba1 Ce1 O3,Pm-3m,,,,,,0.0009212167539925721,,,,,,,0.010059962785279463,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.121890842692902e-06,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.377,4.379360410715593,,,,,,,,,,,1010406,"@article{cif-reference-0,
    author = ""Hoffmann, A"",
    title = "" Sauerstoffsaeuren des vierwertigen Cerium und Thorium"",
    journal = ""Naturwissenschaften"",
    volume = ""22"",
    year = ""1934"",
    pages = ""206--206""
}
"
799,0.9602015543045885,Ba12 S40 Sb18.668,P2_1/c,,,,,,0.041450916949593644,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.042203061136173475,0.004668012588581352,,,,,,,,,,,,,,,,,,,,,8.955,9.103449265395634,,,8.225,8.2592699862951,100.29,101.19575389558813,26.756,26.327921194889505,,,4343566,"@article{cif-reference-0,
    author = ""Choi, K.-S. and Kanatzidis, M.G."",
    title = ""  Sulfosalts with alkaline earth metals. Centrosymmetric vs acentric  interplay in Ba3 Sb4.66 S10 and Ba2.62 Pb1.38 Sb4 S10 based on the  Ba/Pb/Sb ratio. Phases related to arsenosulfide minerals of the rathite  group and novel polysulfide Sr6 Sb6 S17"",
    journal = ""Inorganic Chemistry"",
    volume = ""39"",
    year = ""2000"",
    pages = ""5655--5662""
}
"
426,0.960270794227645,Ba4 F24 Zr4,Cmme,,,,,,0.0009929090059569508,,,,,,,,,,,,,,,,,2.68415969242056e-06,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.004144123169463245,7.681,8.012508144805288,,,11.357,10.703634196568917,,,5.511,5.674793418465492,,,1545777,"@article{cif-reference-0,
    author = ""Mehlhorn, Von B and Hoppe, R"",
    title = ""  Neue Hexafluorozirkonate(IV): BaZrF6, PbZrF6, EuZrF6, SrZrF6"",
    journal = ""Zeitschrift fur anorganische und allgemeine Chemie"",
    volume = ""425"",
    year = ""1976"",
    pages = ""180--188""
}
"
292,0.9604695758961588,Ba8 Mo24 S36,P6_3/mmc,,,,,,0.00469901612447601,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.021954380651249127,,,,,,,,,,,,,,,,,2.027158127350327e-06,,,,,,,,,,,,,,,,,,,,,,10.6985,10.65713950670384,,,,,,,14.2264,14.469001117241316,,,1534490,"@article{cif-reference-0,
    author = ""Salloum, D. and Gougeon, P. and Potel, M. and Gautier, R."",
    title = ""  Ba4 Mo12 S18: A superconductor containing the dimeric unit (Mo6)2 S24,  the missing link between the Mo6 S14 and Mo9 S17 units"",
    journal = ""Angew. Chem. Int. ed."",
    volume = ""44"",
    year = ""2005"",
    pages = ""1363--1365""
}
"
266,0.9605710803295688,Ba4 N8 O24,Pa-3,,,,,,0.004502370304094434,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3.1425473083283943e-07,,,,,0.027900646333086025,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,8.11021,8.129268663583488,,,,,,,,,,,1532289,"@article{cif-reference-0,
    author = ""Trounov, V.A. and Tserkovnaya, E.A. and Gurin, V.N. and Korsukova, M.M. and Derkachenko, L.I. and Nikanorov, S.P."",
    title = ""  Effect of centrifugation on the crystal structure of barium nitrate"",
    journal = ""Pis'ma v Zhurnal Tekhnicheskoi Fiziki"",
    volume = ""28"",
    year = ""2002"",
    pages = ""89--94""
}
"
381,0.9607543038585095,Ba4 O8 Sn2,I4/mmm,,,,,,0.007366664578651019,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1.5054832805395745e-05,,,,,,,,,,,,,,,,,0.0001397917971599907,,,,,,,,,,,,,,,,4.13,4.3424544073204645,,,,,,,13.27,13.375209707485105,,,1539932,"@article{cif-reference-0,
    author = ""Weiss, R. and Faivre, R."",
    title = ""  Preparation et structure de plompates et stannates alcalinoterreux du  type A2 B O4"",
    journal = "" Comptes Rendus Hebdomadaires des Seances de l'Academie des Sciences (1884 -  1965)"",
    volume = ""248"",
    year = ""1959"",
    pages = ""106--108""
}
"
749,0.960815444674415,Au2 Ba2 Tl6,I4/mmm,,,,0.007021379678176099,,1.780826426656085e-06,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0032511832631627762,,,,,,,,,4.8604,4.879257766049475,,,,,,,12.18,12.368924314204929,,,4331420,"@article{cif-reference-0,
    author = ""Corbett, J.D. and Liu Shengfeng"",
    title = ""  Synthesis, structure and bonding of Ba Au Tl3 and Ba Au In3:  stabilization of (Ba Al4)-type examples of the heavier triels through  gold substitution"",
    journal = ""Inorganic Chemistry"",
    volume = ""43"",
    year = ""2004"",
    pages = ""4988--4993""
}
"
878,0.9608551889359499,B4 Ba2 Rh4,I4/mmm,,,,,0.008219481805596191,0.00525244136039824,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.02245085738339154,,,,,,,,,,,,,,,,,,,,,,,,3.915,3.910051332796542,,,,,,,11.25,11.100447362285772,,,7209430,"@article{cif-reference-0,
    author = ""Jung, W."",
    title = ""  Neue ternaere Boride der Erdalkalimetalle mit Rhodium und Iridium"",
    journal = "" Zeitschrift fuer Naturforschung, Teil B. Anorganische Chemie, Organische  Chemie (33,1978-41,1986)"",
    volume = ""34"",
    year = ""1979"",
    pages = ""1221--1228""
}
"
277,0.9609495124459557,Ba1 O3 Tb1,Pm-3m,,,,,,0.0011435745567688871,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.954844790270714e-06,,,,,,,,,,,,,,,,,,,,0.015061155634542822,,,,,,,,,,,,,4.29692,4.311705014433953,,,,,,,,,,,1533177,"@article{cif-reference-0,
    author = ""Fu, W.T. and Visser, D. and Knight, K.S. and Ijdo, D.J.W."",
    title = ""  Temperature-induced phase transitions in Ba Tb O3"",
    journal = ""Journal of Solid State Chemistry"",
    volume = ""177"",
    year = ""2004"",
    pages = ""1667--1671""
}
"
731,0.9609993857993655,Ba8 In4 S16,P-1,,,,,,0.0014368502978069882,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0015278733405044301,,,,,,,,,,,,,,,,,,,,,,,,,3.701457027282294e-05,,,,,,,,,,,,,,,,,,,,,,6.236,6.210830827590867,104.236,104.85996217333592,10.014,9.6923463550097,90.412,89.96993762554538,13.033,12.765255923370965,91.052,93.81878233132393,4325421,"@article{cif-reference-0,
    author = ""Ji-Wei Liu and Peng Wang and Ling Chen"",
    title = ""  Contribution of Disulfide S22-Anions to the Crystal and Electronic  Structures in Ternary Sulfides, Ba12In4S19, Ba4M2S8 (M = Ga, In)"",
    journal = ""Inorganic Chemistry"",
    volume = ""50"",
    year = ""2011"",
    pages = ""5706--5713""
}
"
123,0.9610208583459884,B16 Ba8 Se52,P2_1/c,,,,,0.0035557306403367003,0.0003310251938224121,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.004868541695517657,,,,,,,,,,,,,,,,,,,12.79,12.723081386537887,,,11.56,11.839710715409877,103.22,102.21662206160228,12.862,12.702386033873278,,,1511727,"@article{cif-reference-0,
    author = ""Krebs, B. and Lindemann, A. and Koester, C. and Doech, M. and Hammerschmidt, A."",
    title = ""  2D-polymeric anion networks: the two novel perselenoborates Ba B2 Se6 and  Ba2 B4 Se13"",
    journal = ""Zeitschrift fuer Anorganische und Allgemeine Chemie"",
    volume = ""628"",
    year = ""2002"",
    pages = ""1561--1567""
}
"
165,0.9612242025008999,Ba8 Ga15.9912 Si30.0088,Pm-3n,,,,,,0.005973739723211243,,,,,,,,,,,,,,,,,,,0.0002540626001382058,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.11489601459979676,,,,,,,,,,,,,,,,,,10.5397,10.408148997901721,,,,,,,,,,,1524075,"@article{cif-reference-0,
    author = ""Blake, N.P. and Metiu, H. and Latturner, S. and Bryan, D. and Stucky, G.D. and Mollnitz, L."",
    title = ""  Structure and stability of the clathrates Ba8 Ga16 Ge30, Sr8 Ga16 Ge30,  Ba8 Ga16 Si30, and Ba8 In16 Sn30"",
    journal = ""Journal of Chemical Physics"",
    volume = ""114"",
    year = ""2001"",
    pages = ""10063--10074""
}
"
56,0.9612565644137401,Al4 Ba2 O8,P6_322,,-1.5256480255848928e-05,,,,0.00024916899512883103,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,-4.744478482649406e-06,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.227,5.137900213414966,,,,,,,8.802,8.977149930573303,,,1008089,"@article{cif-reference-0,
    author = ""Do Dinh, C and Bertaut, C"",
    title = "" Parametres atomiques de Ba Al\textasciitilde 2\textasciitilde\ O\textasciitilde 4\textasciitilde\ et etudes des solutions solides Ba Fe\textasciitilde x\textasciitilde\ Al\textasciitilde 2-x\textasciitilde\ O\textasciitilde 4\textasciitilde\ et Ba Ga\textasciitilde x\textasciitilde\ Al\textasciitilde 2-x\textasciitilde\ O\textasciitilde 4\textasciitilde"",
    journal = "" Bulletin de la Societe Francaise de Mineralogie et de Cristallographie (72,1949-100,1977)"",
    volume = ""88"",
    year = ""1965"",
    pages = ""413--416""
}
"
688,0.961329134410922,Ba4.32 Bi12 Sr3.68,Pnna,,,,,,0.0032110030474276517,,0.003311386342010236,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0017176005222070555,,,,,,,,,,,,,,,6.717,6.8936163128869365,,,6.893,7.149147351481958,,,15.887,15.612861846315202,,,4304447,"@article{cif-reference-0,
    author = {Sung-Jin Kim and Simeon Ponou and Thomas F. F\""assler},
    title = "" Cation Substitution Effects in the System Sr2-xBaxBi3 (0 <= x <= 1.3): Structural Distortions Induced by Chemical Pressure"",
    journal = ""Inorganic Chemistry"",
    volume = ""47"",
    year = ""2008"",
    pages = ""3594--3602""
}
"
793,0.9615320846010661,Au39.764 Ba8 Ga16.236,Pnma,,,,2.1704598316073736e-05,,-0.006702780451695121,,,,,,,,,,,,,,,,,,,0.4864559197462052,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,7.1888,7.660142900368137,,,8.835,7.806916996626189,,,20.388,20.062863995009376,,,4341900,"@article{cif-reference-0,
    author = ""Smetana, Volodymyr and Steinberg, Simon and Card, Nathan and Mudring, Anja-Verena and Miller, Gordon J."",
    title = ""  Crystal Structure and Bonding in BaAu5Ga2 and AeAu4+xGa3-x (Ae = Ba and  Eu): Hexagonal Diamond-Type Au Frameworks and Remarkable Cation/Anion  Partitioning in the Ae-Au-Ga Systems."",
    journal = ""Inorganic chemistry"",
    volume = ""54"",
    year = ""2015"",
    pages = ""1010--1018""
}
"
631,0.9616520247692433,Ba12.872 Bi24 Se48,P6_3/m,,,,,,0.001611573138901052,,0.004619988485155684,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.11920638569999083,,,,,,,,,,,,,,,,,,,26.157,26.418795726046685,,,,,,,4.3245,4.313809830800875,,,4002340,"@article{cif-reference-0,
    author = ""Iordanidis, L. and Brazis, P.W. and Kyratsi, T. and Kanatzidis, M.G. and Ireland, J. and Hogan, T. and Lane, M. and Kannewurf, C.R. and Chen, W. and Ghelani, N. and Dyck, J.S. and Uher, C."",
    title = ""  A2 Bi8 Se13 (A = Rb, Cs), Cs Bi3.67 Se6 and Ba Bi2 Se4: new ternary  semiconducting bismuth selenides"",
    journal = ""Chemistry of Materials (1,1989-)"",
    volume = ""13"",
    year = ""2001"",
    pages = ""622--633""
}
"
768,0.9617671888071897,Ba12 Se36 Ta8,P2_1/c,,,,,,0.00040462054513754606,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.05704998884959568,,,,,0.0010101895920563082,,,,,,,,,,,,,,7.3579,7.574765734654556,,,12.3741,12.04574858048479,97.359,96.8508100417723,17.593,17.359190972146887,,,4337480,"@article{cif-reference-0,
    author = ""Chung, Ming-Yan and Lee, Chi-Shen"",
    title = ""  Ba3TM2Se9 (TM = Nb, Ta): synthesis and characterization of new  polyselenides."",
    journal = ""Inorganic chemistry"",
    volume = ""53"",
    year = ""2014"",
    pages = ""80--84""
}
"
308,0.9617756202850326,Ba24 F101.9988 Yb18,R-3,,,,,,0.025050620848382683,,,,,,,,,,,,,,,,,-0.013776787260297671,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1.6950078161654042e-06,,,11.0,10.890973682764987,,,,,,,20.262,20.686679937006865,,,1534931,"@article{cif-reference-0,
    author = ""Maksimov, B.A. and Buchinskaya, I.I. and Solans, H. and Dudka, A.P. and Genkina, E.A. and Font-Altaba, M. and Badria-Font, M. and Loshmanov, A.A. and Golubev, A.M. and Simonov, V.I."",
    title = ""  The fluorite-matrix-based Ba4 R3 F17 (R= Y, Yb) crystal structure.  Ordering of cations and specific features of the anionic motif."",
    journal = ""Kristallografiya"",
    volume = ""41"",
    year = ""1996"",
    pages = ""51--59""
}
"
288,0.9618656063460647,Ba4 Cu4 F16,Cmc2_1,,,,,,2.9254206627448534e-05,,,,,,,,,,,,0.0004515544728818356,,,,,0.15173701097981937,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.476,4.3782778101951285,,,13.972,14.567535757546095,,,5.551,5.457026755201342,,,1534092,"@article{cif-reference-0,
    author = ""von Schnering, H.G. and Kolloch, B. and Kolodziejczyk, A."",
    title = ""  Structure of ternary copper(II) and chromium(II) fluorides"",
    journal = ""Angewandte Chemie (German Edition)"",
    volume = ""83"",
    year = ""1971"",
    pages = ""440--440""
}
"
1006,0.9621152772643498,Ba4 C4 O12,Pnma,,,,,,0.005062154137357222,,,,0.00018726256121176857,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.011054217506347807,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.314,5.44622176904278,,,6.4642,6.3294029479378,,,8.9146,9.240313917532367,,,9010929,"@article{cif-reference-0,
    author = ""Antao, S. M. and Hassan, I."",
    title = ""  BaCO3: high-temperature crystal structures and the Pmcn --> R3m phase  transition at 811 C  Locality: synthetic  Sample: T = 93 C"",
    journal = ""Physics and Chemistry of Minerals"",
    volume = ""34"",
    year = ""2007"",
    pages = ""573--580""
}
"
361,0.9623386428485875,Ba12 S28 Sn8,P2_1/c,,,,,,0.008974448855742856,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.039243672252592496,,,,,,-0.0003855118167181634,,,,,,,,,,,,,,,,11.073,11.324176059564135,,,6.771,6.640465385210552,100.77,99.48078360566006,18.703,19.470318180990866,,,1537473,"@article{cif-reference-0,
    author = ""Jumas, J.C. and Olivier-Fourcade, J. and Ribes, M. and Vermot-Gaud-Daniel, F. and Philippot, E. and Maurin, M."",
    title = ""  Etude structurale de thiocomposes a groupements anioniques de type  -pyro-, Na6 X2 S7 (X= Ge, Sn) et Ba3 Sn2 S7"",
    journal = ""Revue de Chimie Minerale"",
    volume = ""11"",
    year = ""1974"",
    pages = ""13--26""
}
"
380,0.9624081667276255,Ba4 O8 Pb2,I4/mmm,,,,,,0.011770670536164197,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2.5452029215458635e-07,,0.0006591521237022126,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.296,4.34869187717147,,,,,,,13.3,13.358288937093793,,,1539930,"@article{cif-reference-0,
    author = ""Weiss, R. and Faivre, R."",
    title = ""  Preparation et structure de plombates et stannates alcalinoterreux du  type A2 B O4"",
    journal = "" Comptes Rendus Hebdomadaires des Seances de l'Academie des Sciences (1884 -  1965)"",
    volume = ""248"",
    year = ""1959"",
    pages = ""106--108""
}
"
727,0.9625593426892172,Ba1 Ge3 Mg4,P4/mmm,,,,,,0.04069934918892324,,,,,,,,,,,,,,,,,,,,,1.1029181196609338e-05,,,,,,,,,,,,0.41129074022145606,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.6335,4.658801684319276,,,,,,,8.746,8.803095379045201,,,4322260,"@article{cif-reference-0,
    author = {Fabio Z\""urcher and Steffen Wengert and Reinhard Nesper},
    title = ""  Chemical Twinning in Zintl Phases"",
    journal = ""Inorganic Chemistry"",
    volume = ""38"",
    year = ""1999"",
    pages = ""4567--4569""
}
"
1007,0.9625757942097605,Ba4 C4 O12,Pnma,,,,,,0.004873998461390474,,,,-3.4931162091197623e-07,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.009414028508763956,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.319,5.435167934573852,,,6.5019,6.301922435844327,,,8.9189,9.260431695667892,,,9010930,"@article{cif-reference-0,
    author = ""Antao, S. M. and Hassan, I."",
    title = ""  BaCO3: high-temperature crystal structures and the Pmcn --> R3m phase  transition at 811 C  Locality: synthetic  Sample: T = 196 C"",
    journal = ""Physics and Chemistry of Minerals"",
    volume = ""34"",
    year = ""2007"",
    pages = ""573--580""
}
"
347,0.9626550386486268,As20 Ba8 K4.0,Cmc2_1,,,0.002651193031820444,,,0.005365263916558556,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0026207054264421542,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,7.872,7.948096845845005,,,10.529,10.610269622686243,,,11.77,11.57544311759479,,,1536735,"@article{cif-reference-0,
    author = ""Emmerling, F. and Petri, D. and Roehr, C."",
    title = ""  Neue Arsenide mit As(-)Ketten und -Ringen: Ba As2 und A(I) Ba2 As5 (A(I)  = K, Rb)"",
    journal = ""Zeitschrift fuer Anorganische und Allgemeine Chemie"",
    volume = ""630"",
    year = ""2004"",
    pages = ""2490--2501""
}
"
740,0.9626759253362203,Ba8 Ni3.702 Si41.41,Pm-3n,,,,,,0.00046073605466646184,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3.8060441206908985e-05,,,,,,,,,,,,,,,,0.007732596018015568,,,,,,,,,,,,,,,,,,10.2906,10.383537423184588,,,,,,,,,,,4328967,"@article{cif-reference-0,
    author = ""U. Aydemir and C. Candolfi and A. Ormeci and H. Borrmann and U. Burkhardt and Y. Oztan and N. Oeschler and M. Baitinger and F. Steglich and Yu. Grin"",
    title = ""  Synthesis, Crystal Structure, and Physical Properties of the Type-I  Clathrate Ba8-\dNix( )ySi46-x-y"",
    journal = ""Inorganic Chemistry"",
    volume = ""51"",
    year = ""2012"",
    pages = ""4730--4741""
}
"
494,0.962842282700905,B4 Ba2 F16,C2/m,,,,,0.001163975054376685,0.006526267684463755,,,,,,,,,,,,,,,,,0.002602834750449137,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,12.513,12.932957348539178,,,5.0135,4.800612215820164,111.854,104.6209547386561,4.7628,4.901316153115706,,,2016138,"@article{cif-reference-0,
    author = ""Buni\(c, Tina and Tav\(car, Ga\(sper and Goreshnik, Evgeny and \(Zemva, Boris"",
    title = ""  Strontium tetrafluoridoborate and barium tetrafluoridoborate"",
    journal = ""Acta Crystallographica Section C"",
    volume = ""63"",
    year = ""2007"",
    pages = ""i75--i76""
}
"
903,0.9632182553293822,Ba32 N38 Nb10,P-1,,,,,,0.0062338474076694865,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0019190428925119042,,4.243032617545516e-05,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,10.9933,10.429645890063236,104.03577957,96.69807168717503,11.4041,11.298259106578401,101.55478295,94.29367144057309,14.33065735,13.335955425160137,97.757,91.39467844520787,7222625,"@article{cif-reference-0,
    author = ""Hoehn, P. and Kniep, R."",
    title = ""  Ba16 Nb5 N19 - a nitridoniobate(V) containing isolated (Nb N4)(7-) and  (Nb2 N7)(11-) units"",
    journal = "" Zeitschrift fuer Naturforschung, Teil B. Anorganische Chemie, Organische  Chemie (42,1987-)"",
    volume = ""56"",
    year = ""2001"",
    pages = ""604--610""
}
"
438,0.9634965191166607,Ba8 O20 Tl8,Pnma,,,,,,0.003087691685621483,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,-1.0657256487804596e-08,,,,,,,,,,,,,,,,,,,,,,,,0.0031608137596713807,,,,,,,,,6.05,6.169108218053017,,,6.264,6.165442010538485,,,17.258,16.892876622331517,,,2002209,"@article{cif-reference-0,
    author = ""Schenck, R von and Mueller-Buschbaum, Hk"",
    title = "" Darstellung und Kristallstruktur von Ba2 Tl2 O5"",
    journal = "" Zeitschrift fuer Anorganische und Allgemeine Chemie"",
    volume = ""405"",
    year = ""1974"",
    pages = ""197--201""
}
"
102,0.9635450868264598,Ag7.056 Al26.944 Ba16,P2_1/c,0.0039987350705626475,0.005959583642258721,,,,1.1873134136145702e-05,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,6.18703629,6.12827382899871,,,20.041,20.309685843011938,120.1779416,113.9271512156183,12.263,13.549039246601057,,,1509957,"@article{cif-reference-0,
    author = ""Cordier, G. and Roehr, C."",
    title = ""  Zur kenntnis der ternaeren aluminide Ba5 Cu1,9 Al3,1, Ba Ag2,4 Al2,6,  Ba16 Ag7 Al27 und Ba3 Ag14,6 Al6,4"",
    journal = ""Journal of the Less-Common Metals"",
    volume = ""170"",
    year = ""1991"",
    pages = ""333--357""
}
"
191,0.9636548904765769,As24 Ba4 Co40,Pnma,,,0.03356739141618057,,,0.00024563444805411323,,,,,,,,,0.009034650400398489,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,6.858,6.862024015994184,,,8.955,9.330278463344776,,,16.405,16.169932380555657,,,1526581,"@article{cif-reference-0,
    author = ""Keimes, V. and Hellmann, A. and Huhnt, C. and Mewis, A. and Schuette, N."",
    title = ""  Sr Ni10 P6, Eu Ni10 P6 und Ba Co10 As6: Phasenumwandlungen und  Kristallstrukturen"",
    journal = ""Zeitschrift fuer Anorganische und Allgemeine Chemie"",
    volume = ""626"",
    year = ""2000"",
    pages = ""1653--1659""
}
"
303,0.9637076443214745,Ba6 O12 W2,P1,,,,,,0.0035699265914419143,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0014920972398553263,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.002003994507747912,,,,,6.1071,6.225955959608821,89.98,88.02075034839226,6.1072,6.219537018240359,89.98,87.64791562114634,8.671,8.66715582055946,89.96,89.06732176088691,1534803,"@article{cif-reference-0,
    author = ""Balashov, V.L. and Kharlanov, A.A. and Kondratov, O.I. and Fomichev, V.V."",
    title = ""  Model of crystal structure and analysis of oscillation in Ba3WO6"",
    journal = ""Zhurnal Neorganicheskoi Khimii"",
    volume = ""36"",
    year = ""1991"",
    pages = ""456--459""
}
"
801,0.9637235065463857,Ba2 S6 Ta2,P6_3/mmc,,,,,,-3.634215637376563e-05,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.041450131990495166,,,,,,,,0.002167185286941815,,,,,,,,,,,,,,6.846,6.880571395377687,,,,,,,5.744,5.660532412601591,,,4343774,"@article{cif-reference-0,
    author = ""Gardner, R.A. and Vlasse, M. and Wold, A."",
    title = ""  Electrical properties and crystal structure of barium tantalum sulfide,  Ba Ta S3"",
    journal = ""Inorganic Chemistry"",
    volume = ""8"",
    year = ""1969"",
    pages = ""2784--2787""
}
"
437,0.9639095108557747,Ba8 Cr4 O16,Pna2_1,,,,,,0.008069035048863457,,,,,,,,,,0.014824318008933664,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.3007757566993941,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.89,5.821149342331009,,,7.67,8.028043744811002,,,10.39,11.443784196724659,,,2002206,"@article{cif-reference-0,
    author = ""Mattausch, H J and Mueller-Buschbaum, Hk"",
    title = ""Zur Kristallstruktur von Ba2 Cr O4"",
    journal = "" Zeitschrift fuer Anorganische und Allgemeine Chemie"",
    volume = ""407"",
    year = ""1974"",
    pages = ""129--134""
}
"
993,0.9639208591629164,Ba4 H32 O20,Pnma,,,,,,0.00047863599050110056,,,,,,,,,,,,,,,,,,,,,,-0.0029616661030423645,,,,,,,,,,,,,,,,,,,3.000502725724069e-06,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.965,6.2136852912659695,,,7.64,7.813982604465747,,,11.403,11.094469138500328,,,9007746,"@article{cif-reference-0,
    author = ""Lutz, H. D. and Kellersohn, T. and Vogt, T."",
    title = ""  Hydrogen bonding in barium hydroxide trihydrate by neutron diffraction"",
    journal = ""Acta Crystallographica, Section C"",
    volume = ""46"",
    year = ""1990"",
    pages = ""361--363""
}
"
608,0.9642420688200999,Ba6 Ni2 O8,R-3c,,,,,,8.39110351245024e-06,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.24626783140181152,-0.0008903534289387777,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,7.86086497,7.710910434681544,,,,,,,16.5359247,17.585417954323795,,,2311078,"@article{cif-reference-0,
    author = ""Lander, J.J."",
    title = ""  The crystal structures of Ni O (Ba O)3, Ni O Ba O, Ba Ni O3, and  intermediate phases with composition near Ba2 Ni2 O5, with a note on Ni O"",
    journal = ""Acta Crystallographica (1,1948-23,1967)"",
    volume = ""4"",
    year = ""1951"",
    pages = ""148--156""
}
"
278,0.9642947131448903,Ba7.712 Ge3.072 Si42.706,Pm-3n,,,,,,0.0055275267492395,,,,,,,,,,,,,,,,,,,,,1.7644496661895335e-06,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.007129174898744137,,,,,,,,,,,,,,,,,,10.325,10.400306842062655,,,,,,,,,,,1533189,"@article{cif-reference-0,
    author = ""Fukuoka, H. and Yamanaka, S. and Kiyoto, J."",
    title = ""  Superconductivity and crystal structure of the solid solutions of Ba8-d  Si46-x Gex (0 <= x <= 23) with type I clathrate structure"",
    journal = ""Journal of Solid State Chemistry"",
    volume = ""175"",
    year = ""2003"",
    pages = ""237--244""
}
"
459,0.9645281917932804,Ba9 O27 Tm12,R3,,,,,,7.183292303627377e-06,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,-0.025102197221908644,,,,,,,,,,,,,,,,,,,,,,,,,0.027574441469142976,,,,,,,,6.0556,6.181228084891725,,,,,,,24.9572,26.004145570510453,,,2002469,"@article{cif-reference-0,
    author = ""Mueller-Buschbaum, Hk and Scheikowski, M"",
    title = "" Zur Kristallstruktur von Ba3 Ln4 O9 (Ln = Tm, Ho)"",
    journal = "" Zeitschrift fuer Anorganische und Allgemeine Chemie"",
    volume = ""591"",
    year = ""1990"",
    pages = ""181--187""
}
"
13,0.9645872267891057,Ba6 Cu11 F34,P-1,,,,,,0.002759845316293352,,,,,,,,,,,,0.012414988397046878,,,,,1.0620725360311542e-05,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,7.49,7.470078189256472,82.98,76.3089558674421,10.031,10.437604321270477,73.88,71.82379976268298,10.271,10.423115315983443,70.42,72.69455401117173,1000214,"@article{cif-reference-0,
    author = ""Renaudin, J and Pannetier, J and de Kozak, A and Samouel, M and Ferey, G"",
    title = "" Complex copper(II) fluorides IV. Crystal structure of Ba\textasciitilde 6\textasciitilde\ Cu\textasciitilde 11\textasciitilde\ F\textasciitilde 34\textasciitilde : First evidence of trinuclear edge-sharing units and defective NaCl-type blocks in crystal chemistry of fluorides"",
    journal = ""Journal of Solid State Chemistry"",
    volume = ""62"",
    year = ""1986"",
    pages = ""164--171""
}
"
1004,0.9646017594475156,Ba6 O18 Si6,P6_3/mmc,,,,,,0.0008233010684572108,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2.3682501385043382e-05,,,,,,,,,,,,,,,0.14420836824142355,,,,,,,,,,,,,,,,,,5.1125,5.136676219091483,,,,,,,12.3871,12.205355544828453,,,9010193,"@article{cif-reference-0,
    author = ""Yusa, H. and Sata, N. and Ohishi, Y."",
    title = ""Rhombohedral (9R) and hexagonal (6H) perovskites in barium silicates under  high pressure Sample: P = 48.5 GPa"",
    journal = ""American Mineralogist"",
    volume = ""92"",
    year = ""2007"",
    pages = ""648--654""
}
"
283,0.9646808294634699,Ba7.963 Ga9.9984 Si34.0102,Pm-3n,,,,,,0.005367435595755387,,,,,,,,,,,,,,,,,,,0.00019515397217527265,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.01961236035919672,,,,,,,,,,,,,,,,,,10.474,10.403303733551272,,,,,,,,,,,1533210,"@article{cif-reference-0,
    author = ""Nataraj, D. and Nagao, J."",
    title = ""  Structure and Raman scattering study on Ba8 Gax Si46-x (x = 10 and 16)  type I clathrates"",
    journal = ""Journal of Solid State Chemistry"",
    volume = ""177"",
    year = ""2004"",
    pages = ""1905--1911""
}
"
3,0.9646862053862286,Al8 Ba24 F72,Pnc2,,0.02941229590324683,,,,0.0018280765773935972,,,,,,,,,,,,,,,,,0.014364383437005211,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,7.5318,7.753329413003028,,,14.5732,14.400108494977712,,,14.8674,12.92807679162031,,,1000104,"@article{cif-reference-0,
    author = ""Le Bail, A"",
    title = "" $-beta-Ba\textasciitilde 3\textasciitilde AlF\textasciitilde 9\textasciitilde , a complex structure determined from conventional X- ray powder diffraction"",
    journal = ""Journal of Solid State Chemistry"",
    volume = ""103"",
    year = ""1993"",
    pages = ""287--291""
}
"
252,0.9648243563827158,Ba8 S16 Ti4,Pnma,,,,,,0.002333421353105769,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2.44997226986187e-07,,,,,,,,,,,,0.0025868193231601837,,,,,,,,,,6.854,7.081336860577413,,,9.0556,9.403577012712287,,,12.304,11.986320645021765,,,1530516,"@article{cif-reference-0,
    author = ""Onoda, M. and Saeki, M."",
    title = ""  Powder X-Ray Diffraction Data and Crystal Structures of Ternary  Sulphides, Ba2 Ti S4, Ba3 Ti S5 and Tetragonal Ba Cu2 S2"",
    journal = ""Materials Research Bulletin"",
    volume = ""24"",
    year = ""1989"",
    pages = ""1337--1345""
}
"
113,0.9649521910681208,Au2 Ba4 Pt2,Cmcm,,,,0.00013444199252836934,,6.76474967611816e-06,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.00013105881977592277,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.3915,4.349425042934328,,,11.9149,12.661738893111126,,,4.792,4.926372475598018,,,1510594,"@article{cif-reference-0,
    author = ""Konuma, M. and Jansen, M. and Saltykov, V. and Nuss, J."",
    title = ""  Investigation of the quasi binary system Ba Au - Ba Pt"",
    journal = ""Zeitschrift fuer Anorganische und Allgemeine Chemie"",
    volume = ""635"",
    year = ""2009"",
    pages = ""70--75""
}
"
351,0.9649608006976889,Ba4 Cu36 Si16,I4/mcm,,,,,,2.0105362820596183e-05,,,,,,,,,,,,0.005192945319538997,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.14357138513155557,,,,,,,,,,,,,,,,,,8.198,8.204941813352136,,,,,,,11.735,11.910231355944696,,,1537043,"@article{cif-reference-0,
    author = ""Kranenberg, C. and Mewis, A."",
    title = ""  A Cu9 X4 - neue Verbindungen mit der Ce Ni8.5 Si4.5 Struktur (A: Sr, Ba;  X: Si, Ge)"",
    journal = ""Zeitschrift fuer Anorganische und Allgemeine Chemie"",
    volume = ""629"",
    year = ""2003"",
    pages = ""1023--1026""
}
"
1005,0.9652482253638771,Ba4 C4 O12,Pnma,,,,,,0.005219016375853024,,,,1.0620753401943857e-06,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.009978244502965401,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.3103,5.469194838434787,,,6.4365,6.341353107512772,,,8.9122,9.266603432652536,,,9010928,"@article{cif-reference-0,
    author = ""Antao, S. M. and Hassan, I."",
    title = ""  BaCO3: high-temperature crystal structures and the Pmcn --> R3m phase  transition at 811 C  Locality: synthetic  Sample: T = 25 C"",
    journal = ""Physics and Chemistry of Minerals"",
    volume = ""34"",
    year = ""2007"",
    pages = ""573--580""
}
"
161,0.9652945932279803,Ba48 Ge16 I32,Fddd,,,,,,8.649016638591421e-05,,,,,,,,,,,,,,,,,,,,,0.08115589669928566,,,,,0.001920843645313774,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,10.064,10.77328716047077,,,14.082,13.264662151833942,,,29.605,28.498601691573565,,,1522163,"@article{cif-reference-0,
    author = ""Wengert, S. and Nesper, R."",
    title = ""  Ba3 Si I2, a double salt of barium iodide and the Zintl phase Ba2 Si"",
    journal = ""Journal of Solid State Chemistry"",
    volume = ""152"",
    year = ""2000"",
    pages = ""460--465""
}
"
122,0.9654334615834917,B16 Ba8 F64,P2_1/c,,,,,0.03749181229867709,0.0023158493239551436,,,,,,,,,,,,,,,,,4.432008896752889e-06,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,8.339,8.208272723494858,,,16.53,16.604811062900065,118.96040672,119.40060572450412,11.18269668,10.919083035313541,,,1511646,"@article{cif-reference-0,
    author = ""Huang, J.-S. and Lin, Q.-W. and Cheng, W.-D. and Chen, J.-T."",
    title = ""  Structure of barium tetrafluoroborate Ba2 (B F4)4"",
    journal = ""Jiegon Huaxue"",
    volume = ""17"",
    year = ""1998"",
    pages = ""245--248""
}
"
789,0.9654535184637172,Ba4 Te16 Th4,C2/m,,,,,,0.00028611300114844153,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1.809204851452235e-05,9.014903635136072e-06,,,,,,,,,,,16.14296296,17.044730362129062,,,6.38,6.7383135221174335,128.83039433,129.2842902642371,10.46,10.431639961901995,,,4341616,"@article{cif-reference-0,
    author = ""Prakash, Jai and Leb\`egue, S\'ebastien and Malliakas, Christos D. and Ibers, James A."",
    title = ""  Syntheses, Crystal Structures, Resistivity Studies, and Electronic  Properties of Three New Barium Actinide Tellurides: BaThTe4, BaUTe4, and  BaUTe6."",
    journal = ""Inorganic chemistry"",
    year = ""2014"",
    pages = ""141111074323002--""
}
"
949,0.9654584347526816,B36 Ba12 Ni54,R-3c,,,,,5.7419948150622685e-06,0.002518362325892105,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.006622413890449755,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,10.029,10.036910970373105,,,,,,,14.533,14.568592999199131,,,8103485,"@article{cif-reference-0,
    author = ""Quentmeier, D. and Jung, W."",
    title = ""  The crystal structure of Ba2 Ni9 B6"",
    journal = ""Zeitschrift fuer Kristallographie (149,1979-)"",
    volume = ""151"",
    year = ""1980"",
    pages = ""172--174""
}
"
576,0.9654772402286229,Ba4 O12 Pu4,Pnma,,,,,,0.0013644004721449353,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,8.966220491266606e-06,,,,,,0.0042758386114592865,,,,,,,,,,,,,,,,,,,,,,,,,,,6.193,6.204745280935092,,,6.219,6.2371327005326185,,,8.744,8.600158330604451,,,2107061,"@article{cif-reference-0,
    author = ""Christoph, G.G. and Larson, A.C. and Eller, P.G. and Purson, J.D. and Zahrt, J.D. and Rinehart, G.H. and Penneman, R.A."",
    title = ""  Structure of barium plutonate by neutron powder diffraction"",
    journal = ""Acta Crystallographica B (39,1983-)"",
    volume = ""44"",
    year = ""1988"",
    pages = ""575--580""
}
"
248,0.9656383312815701,Ba4 Mo24 O40,Pnma,,,,,,0.06332383877371697,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0004654439069166104,,,,,,0.03685321688799981,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,8.641,8.592056683227904,,,9.184,9.155561221426616,,,10.154,10.378187800291842,,,1530284,"@article{cif-reference-0,
    author = ""Lii, K.-H. and Wang, C.-C. and Wang, S.-L."",
    title = ""  Zigzag octahedral cluster chains in Ba Mo6 O10"",
    journal = ""Journal of Solid State Chemistry"",
    volume = ""77"",
    year = ""1988"",
    pages = ""407--411""
}
"
137,0.9657491294238139,Ba8 F24 Pd4,Cmce,,,,,,0.005143515053351405,,,,,,,,,,,,,,,,,0.15378242477323437,,,,,,,,,,,,,,,,,,,,,,,,,,,0.05322199479562478,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,6.163,6.164300479512627,,,17.09,17.482585100750132,,,6.158,6.153943570417328,,,1521027,"@article{cif-reference-0,
    author = ""de Nadai, C. and Demourgues, A. and Gravereau, P. and Grannec, J."",
    title = ""  Crystal structure of new palladium fluorides A2 Pd F6 and A A' Pd F6  (A(2+) = Ba(2+), Sr(2+), Pb(2+))"",
    journal = ""Journal of Solid State Chemistry"",
    volume = ""148"",
    year = ""1999"",
    pages = ""242--249""
}
"
943,0.9658153226903066,Ba8 Cl28 Eu4,P2_1/c,,,,,,0.0007300366105286882,,,,,,,,2.475646245130081e-06,,,,,,,,4.843952929466151e-05,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,6.8164,7.1350740978751475,,,15.5896,15.793190153419843,90.674,89.0303803219834,10.5431,11.24879249636154,,,8101640,"@article{cif-reference-0,
    author = {Masselmann, S\""onke and Meyer, Gerd},
    title = "" Crystal structure of barium heptachloroeuropate(III), Ba\textasciitilde 2\textasciitilde [EuCl\textasciitilde 7\textasciitilde ]"",
    journal = {Zeitschrift f\""ur Kristallographie - New Crystal Structures},
    volume = ""213"",
    year = ""1998"",
    pages = ""690--690""
}
"
723,0.9660105497414914,Ba12 Fe4 O20,Pnma,,,,,,0.00784994463772656,,,,,,,,,,,,,,,,,,8.247030622892628e-06,,,,,,,,,,,,,,,,,,,,,,,0.041356533487071676,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,7.6113,7.737486475850036,,,8.1506,8.041548637303398,,,10.3012,10.530547786089583,,,4318034,"@article{cif-reference-0,
    author = {James L. Delattre and Angelica M. Stacy and Victor G. Young, and Gary J. Long and Rapha\""el Hermann and Fernande Grandjean},
    title = ""  Study of the Structural, Electronic, and Magnetic Properties of the  Barium-Rich Iron(IV) Oxides, Ba2FeO4 and Ba3FeO5"",
    journal = ""Inorganic Chemistry"",
    volume = ""41"",
    year = ""2002"",
    pages = ""2834--2838""
}
"
509,0.9661532519514893,Ba4 Bi4 O12,C2/m,,,,,,0.0023708776763410222,,0.0037026208712298333,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1.9819622936390857e-05,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,10.62054925,10.136442676757744,,,6.13219,6.172706346845156,125.3880212,124.56310105924189,6.18505,6.376941191619279,,,2100570,"@article{cif-reference-0,
    author = ""Kennedy, Brendan J. and Howard, Christopher J. and Knight, Kevin S. and Zhang, Zhaoming and Zhou, Qingdi"",
    title = ""  Structures and phase transitions in the ordered double perovskites  Ba\textasciitilde 2\textasciitilde Bi^III^Bi^V^O\textasciitilde 6\textasciitilde\ and Ba\textasciitilde 2\textasciitilde Bi^III^Sb^V^O\textasciitilde 6\textasciitilde"",
    journal = ""Acta Crystallographica Section B"",
    volume = ""62"",
    year = ""2006"",
    pages = ""537--546""
}
"
282,0.9664060913719489,Ba18 Cr12 S36,R-3c,,,,,,0.0042227122817398354,,,,,,,,,,0.003343595479223468,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3.071596172143795e-05,,,,,,,,,,,,,,,,,,,,,,11.8179,11.803716545093716,,,,,,,12.796,13.130118858170384,,,1533193,"@article{cif-reference-0,
    author = ""Fukuoka, H. and Miyaki, Y. and Yamanaka, S."",
    title = ""  High-pressure synthesis and structures of novel chromium sulfides, Ba3 Cr  S5 and Ba3 Cr2 S6 with one-dimensional chain structures"",
    journal = ""Journal of Solid State Chemistry"",
    volume = ""176"",
    year = ""2003"",
    pages = ""206--212""
}
"
280,0.9664183363103849,Ba7.872 Ge11.968 Si33.312,Pm-3n,,,,,,0.004526109191806218,,,,,,,,,,,,,,,,,,,,,0.006659963879264081,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0178752056313142,,,,,,,,,,,,,,,,,,10.413,10.417552368487422,,,,,,,,,,,1533191,"@article{cif-reference-0,
    author = ""Fukuoka, H. and Kiyoto, J. and Yamanaka, S."",
    title = ""  Superconductivity and crystal structure of the solid solutions of Ba8-d  Si46-x Gex (0 <= x <= 23) with type I clathrate structure"",
    journal = ""Journal of Solid State Chemistry"",
    volume = ""175"",
    year = ""2003"",
    pages = ""237--244""
}
"
399,0.9666027464817019,Ba4 Bi4 O12,C2/m,,,,,,0.0030358036582760523,,0.003966187264169226,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,6.294626909272688e-06,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,10.64588175,10.225165630638351,,,6.145,6.132686692075121,125.39340001,125.21842051583467,6.1908,6.482476237499741,,,1541112,"@article{cif-reference-0,
    author = ""Pei, S. and Jorgensen, J.D. and Dabrowski, B. and Sinha, S.K. and Vaknin, D. and Mitchell, A.W. and Hinks, D.G. and Richards, D.R. and Newsam, J.M. and Jacobson, A.J."",
    title = ""  Structural phase diagram of the Ba1-x Kx Bi O3 system"",
    journal = ""Physical Review, Serie 3. B - Condensed Matter (18,1978-)"",
    volume = ""41"",
    year = ""1990"",
    pages = ""4126--4141""
}
"
655,0.9666443353363384,Ba4 Hg8 Tl8,P4_2/mnm,,,,,,3.741501269649996e-06,,,,,,,,,,,,,,,,,,,,,,,,0.006453344269574882,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1.820854850326949e-05,,,,,,,,,10.5933,10.607269941712483,,,,,,,5.1594,5.095384563649628,,,4104570,"@article{cif-reference-0,
    author = ""Jing-Cao Dai and Shalabh Gupta and Olivier Gourdon and Hyun-Jeong Kim and John D. Corbett"",
    title = ""  BaHg2Tl2. An Unusual Polar Intermetallic Phase with Strong  Differentiation between the Neighboring Elements Mercury and Thallium"",
    journal = ""Journal of the American Chemical Society"",
    volume = ""131"",
    year = ""2009"",
    pages = ""8677--8682""
}
"
0,0.9668373500307379,Ba4 C4 O12,Pnma,,,,,,0.00545309734062851,,,,8.438332073923523e-05,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.015279735004276472,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.3126,5.450222207811049,,,6.4284,6.345606680359906,,,8.8958,9.290123514691492,,,1000033,"@article{cif-reference-0,
    author = ""de Villiers, J. P. R."",
    title = ""  Crystal structures of aragonite, strontianite, and witherite"",
    journal = ""American Mineralogist"",
    volume = ""56"",
    year = ""1971"",
    pages = ""758--767""
}
"
829,0.9668725517543327,Ba4 C120 H176,P2_1/c,,,,,,0.005185257206039449,,,,0.004594529577376494,,,,,,,,,,,,,,,,,,-5.233435737061961e-07,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,8.4363,8.074760425121934,,,31.183,31.572549068864042,116.408,117.54806765031304,11.5308,11.408075131780585,,,7004739,"@article{cif-reference-0,
    author = {Wiecko, Michal and Eidamshaus, Christian and K\""oppe, Ralf and Roesky, Peter W.},
    title = ""  An unusual barium olefin complex"",
    journal = ""Dalton Transactions"",
    year = ""2008"",
    pages = ""4837--4839""
}
"
959,0.966984753610152,Ba3 Na3 P3,P-62m,,,,,,0.0015520333174158197,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.1752582004294967,,,,,0.03140305425183178,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,7.94,7.912223287459635,,,,,,,4.676,4.476904444235176,,,8104015,"@article{cif-reference-0,
    author = ""Carrillo-Cabrera, W. and Somer, M. and Peters, E.M. and von Schnering, H.G. and Peters, K."",
    title = ""  Crystal structure of sodium barium phosphide, Na Ba P"",
    journal = ""Zeitschrift fuer Kristallographie (149,1979-)"",
    volume = ""211"",
    year = ""1996"",
    pages = ""191--191""
}
"
279,0.9670690680805041,Ba7.724 Ge6.384 Si39.346,Pm-3n,,,,,,0.005360784435058841,,,,,,,,,,,,,,,,,,,,,0.002311947782328119,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.013591701730642733,,,,,,,,,,,,,,,,,,10.3525,10.418486130694408,,,,,,,,,,,1533190,"@article{cif-reference-0,
    author = ""Fukuoka, H. and Kiyoto, J. and Yamanaka, S."",
    title = ""  Superconductivity and crystal structure of the solid solutions of Ba8-d  Si46-x Gex (0 <= x <= 23) with type I clathrate structure"",
    journal = ""Journal of Solid State Chemistry"",
    volume = ""175"",
    year = ""2003"",
    pages = ""237--244""
}
"
944,0.9671244552594193,Ba4 O16 Se4,Pnma,,,,,,0.008434998750624778,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.09526976572906676,,,,,,,,,,,,,,0.0005672522848467578,,,,,,,,,,,,,,,,,,,5.675,6.055030491089392,,,7.349,7.1484892228892845,,,8.993,9.009679490489981,,,8102886,"@article{cif-reference-0,
    author = ""A. Andara and M. A. Salvad\'o and \'A. Fern\'andez-Gonz\'alez and S. Garc\'ia-Granda and M. Prieto"",
    title = "" Crystal structure of barium selenate, BaSeO\textasciitilde 4\textasciitilde"",
    journal = {Zeitschrift f\""ur Kristallographie - New Crystal Structures},
    volume = ""220"",
    year = ""2005"",
    pages = ""5--6""
}
"
318,0.9672391520834074,Ba24 Er18 F102.0006,R-3,,,,,,0.00010526343408384512,,,,,,,,,,,,,,,0.00013849765297250643,,0.055164193989473614,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,11.059,10.99509500325903,,,,,,,20.346,20.140650655888344,,,1535805,"@article{cif-reference-0,
    author = ""Tyagi, A.K. and Koehler, J."",
    title = ""  Preparation and structural elucidation of the new anion-excess fluorite  variant Ba4 Er3 F17"",
    journal = ""Solid State Sciences"",
    volume = ""3"",
    year = ""2001"",
    pages = ""689--695""
}
"
819,0.9672812181812775,Ba8 Mo8 O16,I4_1/a,,,,,,0.0026347552197599853,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.002139456082723936,,,,,,5.21488025404287e-07,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.56,5.650892299095844,,,,,,,12.76,13.0107822171699,,,5910093,"@article{cif-reference-0,
    author = ""Wyckoff, R. W. G."",
    title = "" Page 289 from the second edition of Structure of Crystals by Wyckoff. published by The Chemical Catalog Company, INC, New York in 1931 \& http://database.iem.ac.ru/mincryst/"",
    journal = ""The second edition of Structure of Crystals"",
    year = ""1931"",
    pages = ""289--289""
}
"
184,0.9673723401036118,Ba90 Cu90 O180,Im-3m,,,,,,0.00030244167748060674,,,,,,,,,,,,0.005776245804821778,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1.1402364004237495e-05,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,18.261,18.13311605204631,,,,,,,,,,,1525985,"@article{cif-reference-0,
    author = ""Eremin, N.N. and Leonyuk, L.I. and Urusov, V.S."",
    title = ""  Interatomic potentials for structure simulation of alkaline-earth  cuprates"",
    journal = ""Journal of Solid State Chemistry"",
    volume = ""158"",
    year = ""2001"",
    pages = ""162--168""
}
"
927,0.9673960687263438,Au34.976 Ba8 Ga61.024,I4/mcm,,,,0.0005294407280832864,,0.02187362951516514,,,,,,,,,,,,,,,,,,,0.00013863615122470984,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,8.774,8.868633778198973,,,,,,,26.064,26.057002779887082,,,7229625,"@article{cif-reference-0,
    author = ""Mudring, Anja-Verena and Celania, Chris and Smetana, Volodymyr"",
    title = ""  Bringing Order to Large Scale Disordered Complex Metal Alloys:  Gd2Au15-xSbx and BaAuxGa12-x"",
    journal = ""CrystEngComm"",
    year = ""2017""
}
"
1019,0.9674686659353111,Ba4 N8 O24,P2_13,,,,,,0.008304342179630575,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,-0.0025150398652888017,,,,,0.1211853376063549,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,8.126,8.150201904048908,,,,,,,,,,,9011418,"@article{cif-reference-0,
    author = ""Birnstock, R."",
    title = ""  Erneute strukturbestimmung von bariumnitrat mit neutronenbeugung  Locality: synthetic"",
    journal = ""Zeitschrift fur Kristallographie"",
    volume = ""124"",
    year = ""1967"",
    pages = ""310--334""
}
"
26,0.9675835164596892,Ba12 O48 Sc24,C2/c,,,,,,0.0011869003023040696,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.009704194950744661,,,,,,,,,,,,,-0.0003162807107699806,,,,,,,,,,,,,,,,,,,,9.84,10.251395782027608,,,5.81,5.69936184582501,90.0,-10724426.776219474,20.65,21.276950115469553,,,1001251,"@article{cif-reference-0,
    author = ""Agafonov, V and Kahn, A and Michel, D and Guymont, M"",
    title = "" Crystal structure of Ba Sc\textasciitilde 2\textasciitilde\ O\textasciitilde 4\textasciitilde ; its relation with Perovskite"",
    journal = ""Materials Research Bulletin"",
    volume = ""18"",
    year = ""1983"",
    pages = ""975--981""
}
"
572,0.9676308470337803,Ba4 S8 Sn4,P2_1/c,,,,,,9.71266972747302e-07,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.013763573227233636,,,,,,8.059677385977842e-05,,,,,,,,,,,,,,,,6.0848,6.191872741371728,,,12.1396,12.70433689262723,97.058,96.41998155994784,6.2356,5.995934909006344,,,2106986,"@article{cif-reference-0,
    author = ""Iglesias, J.E. and Steinfink, H."",
    title = ""  A variant of the Na Cl structure type: Ba Sn S2"",
    journal = ""Acta Crystallographica B (24,1968-38,1982)"",
    volume = ""29"",
    year = ""1973"",
    pages = ""1480--1483""
}
"
693,0.9677206384800476,Ba8 In52 Ir16,Cmc2_1,,,,,,-4.030145737125458e-05,,,,,,,,,,,,,,,,,,,,,,,,,,,6.465938949875807e-05,0.0067106452308313795,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.4856,4.658310278731282,,,29.052,32.1176472528187,,,13.687,14.542127865822556,,,4305633,"@article{cif-reference-0,
    author = ""Andriy M. Palasyuk and John D. Corbett"",
    title = "" BaIrIn4 and Ba2Ir4In13: Two In-Rich Polar Intermetallic Structures with Different Augmented Prismatic Environments about the Cations"",
    journal = ""Inorganic Chemistry"",
    volume = ""47"",
    year = ""2008"",
    pages = ""9344--9350""
}
"
443,0.9677930336877862,Ba2 Mn4 O6,Immm,,,,,,0.0060909230613420285,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0009954269667388869,,,,,,,1.1294739906261664e-05,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3.552,3.5859692507558742,,,4.385,4.44934087201071,,,10.967,10.370494941836158,,,2002227,"@article{cif-reference-0,
    author = ""Sander, K and Mueller-Buschbaum, Hk"",
    title = ""Ein neues Oxomanganat(II): Ba Mn2 O3"",
    journal = "" Zeitschrift fuer Anorganische und Allgemeine Chemie"",
    volume = ""451"",
    year = ""1979"",
    pages = ""35--39""
}
"
503,0.9678571999077434,Ba4 O8 Pb2,I4/mmm,,,,,,0.008285282665194304,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3.152172966026484e-06,,0.004073376579030375,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.2965,4.377807675437862,,,,,,,13.2285,13.04718590914987,,,2020363,"@article{cif-reference-0,
    author = ""Rosseinsky, M.J. and Prassides, K."",
    title = ""  Time-of-flight powder neutron diffraction study of the structure  ofBa2PbO4"",
    journal = ""Acta Crystallographica C (39,1983-)"",
    volume = ""47"",
    year = ""1991"",
    pages = ""2519--2522""
}
"
366,0.9679218062295644,Ba8 Ge4 S16,Pnma,,,,,,0.00344678744036266,,,,,,,,,,,,,,,,,,,,,2.2028218450418412e-05,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3.643286994636189e-05,,,,,,,,,,,,,,,,,,,,,,6.885,7.034964704321779,,,8.959,8.963674790193968,,,12.218,12.501455706637326,,,1538526,"@article{cif-reference-0,
    author = ""Ribes, M. and Maurin, M."",
    title = ""  Etude radiochristallographique des thiogermanates de baryum"",
    journal = ""Revue de Chimie Minerale"",
    volume = ""7"",
    year = ""1970"",
    pages = ""75--86""
}
"
1018,0.9681808949886341,Ba4 N8 O24,Pa-3,,,,,,0.005503022566547922,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3.040851604031419e-06,,,,,0.053141526613912714,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,8.1184,8.136122296572852,,,,,,,,,,,9011343,"@article{cif-reference-0,
    author = ""Nowotny, H. and Heger, G."",
    title = ""Structure refinement of strontium nitrate, Sr(NO3)2, and barium nitrate,  Ba(NO3)2 Locality: synthetic"",
    journal = ""Acta Crystallographica, Section C"",
    volume = ""39"",
    year = ""1983"",
    pages = ""952--956""
}
"
272,0.9682397772340402,Al4 Ba2 Ge4,I4/mmm,,0.1304817257875187,,,,0.03754256269798427,,,,,,,,,,,,,,,,,,,,,0.00015011892192066858,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.185,4.190009113618412,,,,,,,13.4531,13.448488678877625,,,1532740,"@article{cif-reference-0,
    author = ""Leoni, S. and Carrillo-Cabrera, W. and Schnelle, W. and Grin', Yu."",
    title = ""  Ba Al2 Ge2 : synthesis, crystal structure, magnetic and electronic  properties, chemical bonding and atomistic model of the alpha - beta  phase transition"",
    journal = ""Solid State Sciences"",
    volume = ""5"",
    year = ""2003"",
    pages = ""139--148""
}
"
758,0.9686244593629733,Ba8 Ge42.7 Rh1.2,Pm-3n,,,,,,0.004567298562712218,,,,,,,,,,,,,,,,,,,,,0.020987828511585684,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.00011891752248847382,,,,,,,,,,,,,,,,,,,,,,,,10.678,10.328783203397776,,,,,,,,,,,4333598,"@article{cif-reference-0,
    author = ""M. Falmbigl and F. Kneidinger and M. Chen and A. Grytsiv and H. Michor and E. Royanian and E. Bauer and H. Effenberger and R. Podloucky and P. Rogl"",
    title = ""  Cage-Forming Compounds in the Ba-Rh-Ge System: From Thermoelectrics to  Superconductivity"",
    journal = ""Inorganic Chemistry"",
    volume = ""52"",
    year = ""2013"",
    pages = ""931--943""
}
"
190,0.9686570029210065,Ba24 Ga48 O96,P6_3,,,,,,0.0004542267438385134,,,,,,,,,,,,,,,,,,,3.0482637962063364e-06,,,,,,,,,,,,,,,,,,,,,,0.0006570459232079753,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,18.64029,18.425464717034707,,,,,,,8.6801,10.535356629130321,,,1526513,"@article{cif-reference-0,
    author = ""Kahlenberg, V. and Parise, J.B. and Fischer, R.X."",
    title = ""  The stuffed framework structure of Ba Ga2 O4"",
    journal = ""Journal of Solid State Chemistry"",
    volume = ""154"",
    year = ""2000"",
    pages = ""612--618""
}
"
83,0.9686631634489217,Ba4 Lu8 Se16,Pnma,,,,,,0.0190421703630896,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.029768916339325574,,,,,,,,,,,,,,,,,,,,,,,9.805033579063699e-06,,,,,,,,,,,,,,,,,,,4.1089,3.7894760906349987,,,12.6132,12.665933184039092,,,14.8774,15.154109297393596,,,1508409,"@article{cif-reference-0,
    author = ""Schurz, Christian M. and Schleid, Thomas"",
    title = ""  Single Crystals of the Isotypic Series BaLu2Ch4 (Ch = S, Se and Te) with  CaFe2O4-Type Structure"",
    journal = ""Crystals"",
    volume = ""1"",
    year = ""2012"",
    pages = ""78--86""
}
"
458,0.9687467979178381,Ba88 Cu90 O180,Im-3m,,,,,,0.012137229858790306,,,,,,,,,,,,3.740119345154943e-05,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.04374743917863293,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,18.28319,18.07312048119925,,,,,,,,,,,2002460,"@article{cif-reference-0,
    author = ""Gutau, W and Mueller-Buschbaum, Hk"",
    title = ""Korrektur an Ba Cu O2"",
    journal = "" Zeitschrift fuer Naturforschung, Teil B. Anorganische Chemie, Organische Chemie (2,1947-32,1977)"",
    volume = ""32"",
    year = ""1977"",
    pages = ""121--123""
}
"
418,0.9687849943053713,Ba4 O16 Te4,P2_1/c,,,,,,0.0011924977035849553,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.10851687483528025,,,,,,,,,,,,,,,,,,,,,0.00021013477556171322,,,,,,,,,,,,5.9083,5.6757939359388825,,,5.0195,5.225156377150229,111.28054772,112.25808600793837,14.51233449,14.111929169138875,,,1543547,"@article{cif-reference-0,
    author = ""Matthias Weila and Berthold Stogera and Christian Gierl-Mayerb and Eugen Libowitzkyc"",
    title = ""  Structural insights into the thermal decomposition sequence of barium  tetrahydrogenorthotellurate(VI), Ba[H4TeO6]"",
    journal = ""Journal of Solid State Chemistry"",
    volume = ""241"",
    year = ""2016"",
    pages = ""187--197""
}
"
871,0.9691328693507787,Ba88 Cu90 O180,Im-3m,,,,,,0.01886871636138173,,,,,,,,,,,,1.9542558994205298e-05,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.01701544140112112,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,18.2772,18.12100387782292,,,,,,,,,,,7118234,"@article{cif-reference-0,
    author = ""Weller, M.T. and Lines, D.R."",
    title = ""  Structure and oxygen stoichiometry in Ba Cu O2+x"",
    journal = "" Journal of the Chemical Society. Chemical Communications (1972-)"",
    volume = ""1989"",
    year = ""1989"",
    pages = ""484--485""
}
"
413,0.9691741684593623,Ba8 Cl24 Co4,P2_1/c,,,,,,3.4887074718931244e-05,,,,,,,,0.04732233885703358,-0.010136417203060327,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,9.141,9.934053681018165,,,8.114,8.032303870661618,125.39278729,122.64560295884718,15.69785879,15.013196054686857,,,1541946,"@article{cif-reference-0,
    author = ""Assoud, A. and Wickleder, C. and Meyer, G."",
    title = ""  Ba2 Co Cl6: Synthese, Kristallstruktur und spektroskopische Eigenschaften"",
    journal = ""Zeitschrift fuer Anorganische und Allgemeine Chemie"",
    volume = ""626"",
    year = ""2000"",
    pages = ""2103--2106""
}
"
625,0.9692587185346144,Ba64 S120 Sn32,Pca2_1,,,,,,8.008269797377254e-05,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.06866921534040103,,,,,,-1.4127772181729815e-06,,,,,,,,,,,,,,,,8.5084,7.943627386274005,,,25.367,25.284682719867433,,,28.715,31.40071250083869,,,4001863,"@article{cif-reference-0,
    author = ""Luo, Zhong-Zhen and Lin, Chen-Sheng and Zhang, Wei-Long and Zhang, Hao and He, Zhang-Zhen and Cheng, Wen-Dan"",
    title = ""  Ba8Sn4S15: A Strong Second Harmonic Generation Sulfide with  Zero-Dimensional Crystal Structure"",
    journal = ""Chemistry of Materials"",
    volume = ""26"",
    year = ""2014"",
    pages = ""1093--""
}
"
862,0.9694170627282591,Al6.9 Ba8 Si39.1,Pm-3n,,0.00013131008804342123,,,,0.005493446907594231,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.007742030009696034,,,,,,,,,,,,,,,,,,10.4645,10.400341912783091,,,,,,,,,,,7035473,"@article{cif-reference-0,
    author = {Bobnar, Matej and B\""ohme, Bodo and Wedel, Michael and Burkhardt, Ulrich and Ormeci, Alim and Prots, Yurii and Drathen, Christina and Liang, Ying and Nguyen, Hong Duong and Baitinger, Michael and Grin, Yuri},
    title = ""  Distribution of Al atoms in the clathrate-I phase Ba8AlxSi46-x at x =  6.9."",
    journal = ""Dalton transactions (Cambridge, England : 2003)"",
    volume = ""44"",
    year = ""2015"",
    pages = ""12680--12687""
}
"
817,0.9694602146165396,Ba4 N8 O24,Pa-3,,,,,,0.007886370584869965,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.00017575381724555203,,,,,0.1426490897920408,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,8.11,8.138871833429963,,,,,,,,,,,5910065,"@article{cif-reference-0,
    author = ""Wyckoff, R. W. G."",
    title = ""  Crystal structure of barium nitrate"",
    journal = ""Crystals structures, Vol. II"",
    year = ""1951""
}
"
29,0.9694734361723715,Ba0.5 Bi1.5 O2.7498,Im-3m,,,,,,0.005073784121250034,,0.0050087568658668995,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,9.380852471005321e-07,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.3822,4.374494843483162,,,,,,,,,,,1001619,"@article{cif-reference-0,
    author = ""Michel and Pelloquin, D and Hervieu, M and Raveau, B"",
    title = "" The anionic superconductor Bi\textasciitilde 3\textasciitilde BaO\textasciitilde 5.5\textasciitilde : A bcc structure closely related to the perovskite. Relationships with anti $-alpha-AgI"",
    journal = ""Journal of Solid State Chemistry"",
    volume = ""109"",
    year = ""1994"",
    pages = ""122--126""
}
"
739,0.9695975564592887,Al9.9734 Ba7.9628 Si35.96,Pm-3n,,0.0046863365262817145,,,,0.004520584457017632,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0034960362336182082,,,,,,,,,,,,,,,,,,10.5148,10.396652062459081,,,,,,,,,,,4328786,"@article{cif-reference-0,
    author = ""John H. Roudebush and Naohito Tsujii and Antonio Hurtando and H\\%akon Hope and Yuri Grin and Susan M. Kauzlarich"",
    title = ""  Phase Range of the Type-I Clathrate Sr8AlxSi46-x and Crystal Structure of  Sr8Al10Si36"",
    journal = ""Inorganic Chemistry"",
    volume = ""51"",
    year = ""2012"",
    pages = ""4161--4169""
}
"
121,0.96960377954102,B16 Ba28 Se52,C2/c,,,,,0.12760399103472278,0.021080580310384962,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0011495806614095303,,,,,,,,,,,,,,,,,,,10.513,10.84758055353934,,,25.021,28.345664703214183,90.1,92.58067063875916,10.513,9.91117859843977,,,1511500,"@article{cif-reference-0,
    author = ""Krebs, B. and Hammerschmidt, A. and Koester, C. and Kueper, J. and Lindemann, A."",
    title = ""  Novel alkaline earth metal chalcogenoborates: syntheses and crystal  structures of Sr4.2 Ba2.8 (B S3)4 S and Ba7 (B Se3)4 Se"",
    journal = ""Zeitschrift fuer Anorganische und Allgemeine Chemie"",
    volume = ""627"",
    year = ""2001"",
    pages = ""1253--1258""
}
"
341,0.9696066086869866,Al8 Ba12 F48,Pnnm,,-0.004143504517724265,,,,0.00019635788163039865,,,,,,,,,,,,,,,,,0.009030957009651506,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,9.502,9.535297103583401,,,9.869,10.089026345100828,,,10.187,9.739391845730335,,,1536502,"@article{cif-reference-0,
    author = ""Domesle, R. and Hoppe, R."",
    title = ""  Das erste Cyclo-Fluoroaluminat: Ba3 Al2 F12 = Ba6 F4 (Al4 F20) (Mit einer  Bemerkung ueber Ba3 Ti2 F10 O2)"",
    journal = ""Zeitschrift fuer Anorganische und Allgemeine Chemie"",
    volume = ""495"",
    year = ""1982"",
    pages = ""27--28""
}
"
1008,0.9696436807790328,Ba4 C4 O12,Pnma,,,,,,0.005100945163263486,,,,1.1297959269388279e-05,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.00801399678334963,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.3226,5.409282647912291,,,6.5374,6.263962224792862,,,8.9212,9.366700795166405,,,9010931,"@article{cif-reference-0,
    author = ""Antao, S. M. and Hassan, I."",
    title = ""  BaCO3: high-temperature crystal structures and the Pmcn --> R3m phase  transition at 811 C  Locality: synthetic  Sample: T = 298 C"",
    journal = ""Physics and Chemistry of Minerals"",
    volume = ""34"",
    year = ""2007"",
    pages = ""573--580""
}
"
826,0.969687654605763,Ba4 O16 Se4,Pnma,,,,,,0.0036378238099050494,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.04004575949246822,,,,,,,,,,,,,,-3.093912839382748e-05,,,,,,,,,,,,,,,,,,,5.645,5.861729147148798,,,7.364,7.2050017473756185,,,9.034,8.98962663267271,,,5910353,"@article{cif-reference-0,
    author = ""Wyckoff, R. W. G."",
    title = "" Pages 46 \& 47 from the Structure of Crystals, vol. 3 by Wyckoff R W G.  published by Interscience Publishers, Inc. in 1951 "",
    journal = ""The Structure of Crystals"",
    volume = ""3"",
    year = ""1951"",
    pages = ""46--47""
}
"
97,0.9698747139828477,Ag2 Ba1 S2,P-3m1,0.004846153132988754,,,,,0.01225579889307872,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2.207530247644088e-06,,,,,,,,,,,,,,,,,,,,,,4.386,4.4265954181844345,,,,,,,7.194,7.445397699611382,,,1509711,"@article{cif-reference-0,
    author = ""Bronger, W. and Huster, J. and Lenders, B."",
    title = ""  Ba Ag2 S2, ein Thioargentat im Ca Al2 Si2-Strukturtyp"",
    journal = ""Zeitschrift fuer Anorganische und Allgemeine Chemie"",
    volume = ""623"",
    year = ""1997"",
    pages = ""1357--1360""
}
"
53,0.9698930591052365,Ba4 O24 P8,P2_12_12_1,,,,,,0.0004312640975169947,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1.1284356574442259e-05,0.011604259695379475,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.51,4.633739856363908,,,8.36,8.369850650810928,,,13.44,12.796169188800752,,,1007050,"@article{cif-reference-0,
    author = ""Grenier, J C and Martin, C and Durif, A and Tranqui, D and Guitel, J C"",
    title = "" Une nouvelle forme du metaphosphate de baryum Ba (P O\textasciitilde 3\textasciitilde )\textasciitilde 2\textasciitilde"",
    journal = "" Bulletin de la Societe Francaise de Mineralogie et de Cristallographie (72,1949-100,1977)"",
    volume = ""90"",
    year = ""1967"",
    pages = ""24--31""
}
"
971,0.9701497946018072,Ba4 O20 Si8,Pnma,,,,,,0.007783477935635468,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0027331984461745197,,,,,,,,,,,,,,,2.4744874731738003e-07,,,,,,,,,,,,,,,,,,4.63,4.459954638052995,,,7.69,8.000134660304274,,,13.53,13.30609944222196,,,9000082,"@article{cif-reference-0,
    author = ""Douglass, R. M."",
    title = ""  The crystal structure of sanbornite, BaSi2O5"",
    journal = ""American Mineralogist"",
    volume = ""43"",
    year = ""1958"",
    pages = ""517--536""
}
"
508,0.9704799012242453,Ba4 Bi4 O12,P2_1/c,,,,,,0.0021245343117986,,0.00719288823713302,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,-0.0005903132037646057,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,6.1741,6.510479741150202,,,6.12484,6.1051306709335105,125.33276863,127.74785117511234,10.60557817,10.520873447373559,,,2100569,"@article{cif-reference-0,
    author = ""Kennedy, Brendan J. and Howard, Christopher J. and Knight, Kevin S. and Zhang, Zhaoming and Zhou, Qingdi"",
    title = ""  Structures and phase transitions in the ordered double perovskites  Ba\textasciitilde 2\textasciitilde Bi^III^Bi^V^O\textasciitilde 6\textasciitilde\ and Ba\textasciitilde 2\textasciitilde Bi^III^Sb^V^O\textasciitilde 6\textasciitilde"",
    journal = ""Acta Crystallographica Section B"",
    volume = ""62"",
    year = ""2006"",
    pages = ""537--546""
}
"
101,0.9704951278019945,Ag6 Ba8 Ge40,Pm-3n,0.6206327996377363,,,,,0.15812075392154196,,,,,,,,,,,,,,,,,,,,,0.003945206829107983,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,10.84,10.827970306866385,,,,,,,,,,,1509914,"@article{cif-reference-0,
    author = ""Woll, P. and Cordier, G."",
    title = ""  Neue intermetallische Verbindungen mit Clathratstruktur: Ba8 (T, Si)6  Si40 und Ba6 (T, Ge)6 Ge40 mit T= Ni, Pd, Pt, Cu, Ag, Au"",
    journal = ""Journal of the Less-Common Metals"",
    volume = ""169"",
    year = ""1991"",
    pages = ""291--302""
}
"
622,0.9704951712560488,Ba8 Cl28 Er4,P2_1/c,,,,,,9.155472319009357e-05,,,,,,,,0.00051893229658216,,,,,,,0.00010125457527412475,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,6.794,6.66383805198497,,,15.525,15.617624594927724,90.54,94.0340965097643,10.496,9.720585456345834,,,4001653,"@article{cif-reference-0,
    author = {Wickleder, M. S. and Egger, P. and Riedener, T. and Furer, N. and G\""udel, H. U. and Hulliger, J.},
    title = ""  Synthesis and Crystal Structure of the New Ternary Halide Series  Ba2MCl7(M = Gd\&\#x2212;Yb, Y) Containing the Highly Efficient  Up-Conversion Material Ba2ErCl7"",
    journal = ""Chemistry of Materials"",
    volume = ""8"",
    year = ""1996"",
    pages = ""2828--""
}
"
600,0.970591410449762,B32 Ba8 O56,P2_1/c,,,,,6.784093920180639e-05,0.004447283756631557,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.002669458980637878,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,10.56,10.259773987856024,,,8.2,8.061073406366262,104.95,104.70391620470598,13.01,13.025925630962398,,,2310105,"@article{cif-reference-0,
    author = ""Perloff, A. and Block, S."",
    title = ""  The crystal structure of barium tetraborate, Ba O (B2 O3)2"",
    journal = ""Acta Crystallographica (1,1948-23,1967)"",
    volume = ""19"",
    year = ""1965"",
    pages = ""297--300""
}
"
18,0.9706232380717532,Al8 Ba24 F72,Pnma,,0.011094935259495807,,,,0.0016340984779083857,,,,,,,,,,,,,,,,,-3.9312564660722665e-07,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.599,5.623219980913517,,,15.173,15.65861658100101,,,19.706,19.857251509717475,,,1000288,"@article{cif-reference-0,
    author = ""Renaudin, A and Ferey, G and Kozak, A de and Samouel, M"",
    title = "" Polymorphic Ba\textasciitilde 3\textasciitilde AlF\textasciitilde 9\textasciitilde\ : crystal structure of form I"",
    journal = "" European Journal of Solid State Inorganic Chemistry"",
    volume = ""27"",
    year = ""1990"",
    pages = ""571--580""
}
"
428,0.9706570288778906,B32 Ba48 O96,Pbam,,,,,-0.02551894516478917,0.01037271891470971,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0380531846051212,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,13.5923,11.698549568222713,,,13.6702,14.254088450560612,,,14.8894,15.107048938175351,,,1548108,"@article{cif-reference-0,
    author = ""Bekker, Tatyana B. and Rashchenko, Sergey V. and Seryotkin, Yurii V. and Kokh, Alexander E. and Davydov, Aleksey V. and Fedorov, Pavel P."",
    title = ""  BaO-B2O3 system and its mysterious member Ba3B2O6"",
    journal = ""Journal of the American Ceramic Society"",
    volume = ""101"",
    year = ""2018"",
    pages = ""450--""
}
"
804,0.9709753145727226,Ba1 In9 Ir2,P6/mmm,,,,,,1.2965320932834983e-05,,,,,,,,,,,,,,,,,,,,,,,,,,,0.004939060848024449,0.018613737153995773,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,8.8548,8.941431348168962,,,,,,,4.2696,4.0588344959066776,,,4344068,"@article{cif-reference-0,
    author = ""Calta, Nicholas P. and Han, Fei and Kanatzidis, Mercouri G."",
    title = ""  Synthesis, Structure, and Rigid Unit Mode-like Anisotropic Thermal  Expansion of BaIr2In9."",
    journal = ""Inorganic chemistry"",
    volume = ""54"",
    year = ""2015"",
    pages = ""8794--8799""
}
"
316,0.9711521529435675,Ba4 O60 V40,Pbca,,,,,,0.000721659606145121,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.008648273305714846,,,,,,,,,,,,,,,,,,,,,,,,,,,0.00029784048894870624,,,,,,9.4178,10.134224772919323,,,9.8735,10.01715121486071,,,11.6155,11.741659004560152,,,1535510,"@article{cif-reference-0,
    author = ""Bridges, C.A. and Greedan, J.E."",
    title = ""  Phase transitions and electrical transport in the mixed-valence  V(2+)/V(3+) oxide Ba V10 O15"",
    journal = ""Journal of Solid State Chemistry"",
    volume = ""177"",
    year = ""2004"",
    pages = ""1098--1110""
}
"
360,0.9713950007711118,Ba1 F6 Pb1,R-3m,,,,,,0.019029240808797206,,,,,,,,,,,,,,,,,1.717958141118626e-07,,,,,,,,,,,,,,,,,,,,,,,,,,0.002498686182291154,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,7.44979993,7.522946379801789,,,,,,,7.5302751,7.412385314222905,,,1537422,"@article{cif-reference-0,
    author = ""Hoppe, R. and Blinne, K."",
    title = ""  Erdalkalihexafluoroplumbate(IV)"",
    journal = ""Zeitschrift fuer Anorganische und Allgemeine Chemie"",
    volume = ""293"",
    year = ""1958"",
    pages = ""251--263""
}
"
983,0.9714111122781447,Ba4 C4 O12,Pnma,,,,,,2.7039807804511545e-05,,,,1.1503939002982015,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.014421804140327836,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.282,5.002346303352781,,,6.148,5.7670237539567415,,,8.843,8.648461963908494,,,9006841,"@article{cif-reference-0,
    author = ""Holl, C. M. and Smyth, J. R. and Laustsen, H. M. S. and Jacobsen, S. D. and Downs, R. T."",
    title = ""  Compression of witherite to 8 GPa and the crystal structure of BaCO3 II  Sample: P = 2.95 GPa"",
    journal = ""Physics and Chemistry of Minerals"",
    volume = ""27"",
    year = ""2000"",
    pages = ""467--473""
}
"
985,0.9714348615894958,Ba4 C4 O12,Pnma,,,,,,0.00015473915106397205,,,,0.11941443893858641,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0002894371288546183,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.269,5.1822585026222105,,,5.999,6.1158194894853795,,,8.838,8.721250658061253,,,9006843,"@article{cif-reference-0,
    author = ""Holl, C. M. and Smyth, J. R. and Laustsen, H. M. S. and Jacobsen, S. D. and Downs, R. T."",
    title = ""  Compression of witherite to 8 GPa and the crystal structure of BaCO3 II  Sample: P = 4.56 GPa"",
    journal = ""Physics and Chemistry of Minerals"",
    volume = ""27"",
    year = ""2000"",
    pages = ""467--473""
}
"
1011,0.9714798779000223,Ba4 C4 O12,Pnma,,,,,,0.003052311225417703,,,,3.0117127280131974e-05,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.007815879429768892,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.3322,5.286104567177782,,,6.6537,6.34359663453674,,,8.931,9.41228267531556,,,9010934,"@article{cif-reference-0,
    author = ""Antao, S. M. and Hassan, I."",
    title = ""  BaCO3: high-temperature crystal structures and the Pmcn --> R3m phase  transition at 811 C  Locality: synthetic  Sample: T = 606 C"",
    journal = ""Physics and Chemistry of Minerals"",
    volume = ""34"",
    year = ""2007"",
    pages = ""573--580""
}
"
709,0.9716024892589554,Ba2 Na16 Sn12,P2_1/m,,,,,,0.009014478173480193,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2.005675690872198e-06,,,,,,,,,,,,,,,,,,,,,0.00047891635642260824,,,,,,,,,,,,,,,,12.91,12.408020135423932,,,5.3652,5.245352829516827,108.246,103.59288208737621,15.8419,16.109374431564184,,,4311648,"@article{cif-reference-0,
    author = ""Iliya Todorov and Slavi C. Sevov"",
    title = ""  Heavy-Metal Aromatic Rings: Cyclopentadienyl Anion Analogues Sn56- and  Pb56- in the Zintl Phases Na8BaPb6, Na8BaSn6, and Na8EuSn6"",
    journal = ""Inorganic Chemistry"",
    volume = ""43"",
    year = ""2004"",
    pages = ""6490--6494""
}
"
1014,0.9716734296096626,Ba4 C4 O12,Pnma,,,,,,0.0017903764584030362,,,,0.0001232440149811158,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.01044918913793831,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.3338,5.254167738941011,,,6.7252,6.392898353582785,,,8.9403,9.430148321295725,,,9010937,"@article{cif-reference-0,
    author = ""Antao, S. M. and Hassan, I."",
    title = ""  BaCO3: high-temperature crystal structures and the Pmcn --> R3m phase  transition at 811 C  Locality: synthetic  Sample: T = 777 C"",
    journal = ""Physics and Chemistry of Minerals"",
    volume = ""34"",
    year = ""2007"",
    pages = ""573--580""
}
"
125,0.9716825805778345,Al8 Ba2 S14,Pmn2_1,,0.0011343682054684046,,,,0.013229531463791362,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0029275323234518105,,,,,,,,,,,,,,,,,,,,,,5.891,6.159448473390033,,,6.218,6.289877413959003,,,14.814,14.338020725366325,,,1518017,"@article{cif-reference-0,
    author = ""Eisenmann, Brigitte and Jakowski, Mareike and Schafer, Herbert"",
    title = ""  Zur kenntnis von BaAl4S7 und BaGa4S7"",
    journal = ""Revue de Chimie Minerale"",
    volume = ""20"",
    year = ""1983"",
    pages = ""329--337""
}
"
1010,0.9717330464506928,Ba4 C4 O12,Pnma,,,,,,0.004451434715289631,,,,1.318560453568575e-05,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.005110845050541343,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.3293,5.335600115864736,,,6.6076,6.296584955600216,,,8.9275,9.393416396683353,,,9010933,"@article{cif-reference-0,
    author = ""Antao, S. M. and Hassan, I."",
    title = ""  BaCO3: high-temperature crystal structures and the Pmcn --> R3m phase  transition at 811 C  Locality: synthetic  Sample: T = 486 C"",
    journal = ""Physics and Chemistry of Minerals"",
    volume = ""34"",
    year = ""2007"",
    pages = ""573--580""
}
"
31,0.9718595124765451,Ba4 O20 Si8,Pnma,,,,,,0.0026808407430887614,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1.7796111569708633e-06,,,,,,,,,,,,,,,0.013414676298632964,,,,,,,,,,,,,,,,,,4.634,4.61329337335702,,,7.69,7.871935886811997,,,13.512,13.637626421986539,,,1001772,"@article{cif-reference-0,
    author = ""Goreaud, M and Choisnet, J and Raveau, B and Deschanvres, A"",
    title = "" Sur les silicogermanates Ba (Si2-x Gex) O5 isotypes de la sanbornite"",
    journal = ""Revue de Chimie Minerale"",
    volume = ""11"",
    year = ""1974"",
    pages = ""207--216""
}
"
310,0.9724859831305154,Ba2 Br2 H2,P4/nmm,,,,,,0.006387532731437976,,,0.00953285159849387,,,,,,,,,,,,,,,,,,,5.4637655286576336e-05,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.532,4.4595703758321825,,,,,,,7.39,7.354193462380358,,,1534959,"@article{cif-reference-0,
    author = ""Beck, H.P. and Limmer, A."",
    title = ""  Die Verfeinerung der Kristallstrukturen von Ca H Cl, Sr H Cl, Ba H Cl, Ba  H Br und Ba H I"",
    journal = ""Zeitschrift fuer Anorganische und Allgemeine Chemie"",
    volume = ""502"",
    year = ""1983"",
    pages = ""185--190""
}
"
136,0.9725196609286738,Ba8 In8 O20,Ima2,,,,,,0.018728986315285426,,,,,,,,,,,,,,,,,,,,,,,,,,,8.200258321184865e-05,,,,,,,,,,,,,,0.05823855873695902,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.9563,5.858663368209493,,,6.0833,6.159341193663505,,,16.7191,17.434449019289005,,,1521023,"@article{cif-reference-0,
    author = ""Fischer, W. and Reck, G. and Schober, T."",
    title = ""  Structural transformation of the oxygen and proton conductor Ba2 In2 O5  in humid air: an in-situ X-ray powder diffraction study"",
    journal = ""Solid State Ionics"",
    volume = ""116"",
    year = ""1999"",
    pages = ""211--215""
}
"
870,0.9725498608294698,Ba88 Cu90 O186.192,Im-3m,,,,,,0.008062310934947116,,,,,,,,,,,,7.582175294635674e-05,,,,,,,,,,,,,,,,,,,,,,,,,,,,,8.274977768089159e-07,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,18.2865,18.16812750545309,,,,,,,,,,,7118233,"@article{cif-reference-0,
    author = ""Weller, M.T. and Lines, D.R."",
    title = ""  Structure and oxygen stoichiometry in Ba Cu O2+x"",
    journal = "" Journal of the Chemical Society. Chemical Communications (1972-)"",
    volume = ""1989"",
    year = ""1989"",
    pages = ""484--485""
}
"
465,0.9725834791453577,Ba9 Dy12 O27,R3,,,,,,0.010102568080268126,,,,,,,,,,,,,,0.016418669200355285,,,,,,,,,,,,,,,,,,,,,,,,,,,3.209153490972736e-07,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,6.129,6.140792903314369,,,,,,,25.282,26.203237259770923,,,2002599,"@article{cif-reference-0,
    author = ""Mueller-Buschbaum, Hk and Schrandt, O"",
    title = "" Zur Kristallstruktur von Ba3 Ln4 O9 (Ln=Dy, Er, Y/Yb)"",
    journal = ""Journal of Alloys Compd."",
    volume = ""191"",
    year = ""1993"",
    pages = ""151--154""
}
"
578,0.9726536351833251,Ba12 S20 Si4,Pnma,,,,,,0.0005736109771427414,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0004513119896702067,,,,1.494589140985568e-05,,,,,,,,,,,,,,,,,,8.553,8.114349846684187,,,9.527,9.531442268220545,,,12.121,12.604437054762817,,,2107161,"@article{cif-reference-0,
    author = ""Schmitz, D."",
    title = ""  Vergleich der Kristallstrukturen von (N H4)3 Zn Cl5 und Ba3 Si S5"",
    journal = ""Acta Crystallographica B (24,1968-38,1982)"",
    volume = ""37"",
    year = ""1981"",
    pages = ""518--525""
}
"
356,0.9726721340714138,Ba0.8 Nb5 O8,P4/m,,,,,,6.855071675960752e-06,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.004123056615595061,,,0.0009490592904770788,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,6.608,6.462977073687038,,,,,,,4.107,4.473527942388599,,,1537160,"@article{cif-reference-0,
    author = ""Zubkov, V.G. and Perelyaev, V.A. and Makarova, O.V. and Berger, I.F. and Kontsevaya, I.A. and Gubanov, V.A. and Turzhevskii, S.A."",
    title = ""  One-dimensional clusters of niobium monooxide in Ba Nb5 O8"",
    journal = ""Sverkhprovodimest: Fizika, Khimiya, Tekhnika"",
    volume = ""3"",
    year = ""1990"",
    pages = ""2121--2126""
}
"
349,0.9726911661248443,Ba4 C16 O16,I4/mcm,,,,,,0.00427102864992632,,,,0.22375914734164334,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0006326987102263327,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,6.3595,6.44520649084384,,,,,,,12.4077,12.583247127803148,,,1536806,"@article{cif-reference-0,
    author = ""Koeferstein, R. and Robl, C."",
    title = ""  Ba C4 O4 - ein kristallwasserfreies Erdalkaliquadratat mit  dreidimensionaler Gerueststruktur und schichtartiger Trennung von  Kationen und Anionen"",
    journal = ""Zeitschrift fuer Anorganische und Allgemeine Chemie"",
    volume = ""629"",
    year = ""2003"",
    pages = ""371--373""
}
"
568,0.9729499097418037,Ba4 Ce4 O12,Pnma,,,,,,0.00019991377257055993,,,,,,,0.006975340417657586,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,-0.00027184077752833666,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,6.21664,6.174205760370656,,,6.23629,6.064815593931381,,,8.77789,8.873986032116674,,,2106625,"@article{cif-reference-0,
    author = ""Basbus, Juan F. and Caneiro, Alberto and Suescun, Leopoldo and Lamas, Diego G. and Mogni, Liliana V."",
    title = ""  Anomalous X-ray diffraction study of Pr-substituted BaCeO\textasciitilde 3{-\textasciitilde \d}"",
    journal = ""Acta Crystallographica Section B"",
    volume = ""71"",
    year = ""2015"",
    pages = ""455--462""
}
"
569,0.9729499097418037,Ba4 Ce4 O12,Pnma,,,,,,0.00019991377257055993,,,,,,,0.006975340417657586,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,-0.00027184077752833666,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,6.21664,6.174205760370656,,,6.23629,6.064815593931381,,,8.77789,8.873986032116674,,,2106626,"@article{cif-reference-0,
    author = ""Basbus, Juan F. and Caneiro, Alberto and Suescun, Leopoldo and Lamas, Diego G. and Mogni, Liliana V."",
    title = ""  Anomalous X-ray diffraction study of Pr-substituted BaCeO\textasciitilde 3{-\textasciitilde \d}"",
    journal = ""Acta Crystallographica Section B"",
    volume = ""71"",
    year = ""2015"",
    pages = ""455--462""
}
"
425,0.9730341298297477,Ba16 F80 Ti16,I4/m,,,,,,0.0011813946939187644,,,,,,,,,,,,,,,,,0.05867670288381209,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,8.978876098961362e-05,,,,,,,,,,15.091,14.868058085313686,,,,,,,7.67,7.770928764419823,,,1545628,"@article{cif-reference-0,
    author = ""Eicher, S. M. and Greedan, J. E."",
    title = ""  Crystal structures and magnetic properties of BaTiF5 and CaTiF5"",
    journal = ""Journal of Solid State Chemistry"",
    volume = ""52"",
    year = ""1984"",
    pages = ""12--21""
}
"
918,0.9731952870682165,Ba2 Ga4 Te8,I4/mcm,,,,,,0.00017431387293158484,,,,,,,,,,,,,,,,,,,0.008756670990002864,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.000443690575949801,,,,,,,,,,,,8.42,8.633453057811806,,,,,,,6.78,6.586209047968368,,,7222837,"@article{cif-reference-0,
    author = ""Franke, E.R. and Schaefer, H."",
    title = ""  Zur Strukturchemie ternaerer Telluride der Alkali- und Erdalkalimetalle  mit den Elementen der dritten Hauptgruppe"",
    journal = "" Zeitschrift fuer Naturforschung, Teil B. Anorganische Chemie, Organische  Chemie (2,1947-32,1977)"",
    volume = ""27"",
    year = ""1972"",
    pages = ""1308--1315""
}
"
750,0.9732236689983935,Au4 Ba8 Tl28,Pnma,,,,0.03085922216878003,,2.440766429562584e-06,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.016403974786957553,,,,,,,,,5.193,5.2547471317084495,,,10.447,11.224177959893193,,,21.919,20.703202176498003,,,4331421,"@article{cif-reference-0,
    author = ""Liu Shengfeng and Corbett, J.D."",
    title = ""  Ba2 Au Tl7 : an intermetallic compound with a novel condensed structure"",
    journal = ""Inorganic Chemistry"",
    volume = ""43"",
    year = ""2004"",
    pages = ""2471--2473""
}
"
450,0.9732401560073162,Ba9 Lu12 O27,R3,,,,,,0.015809233087169455,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0006349438110753846,,,,,,,,,0.0039591085472414755,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,6.03,6.137944690631469,,,,,,,24.75299,27.022080045223674,,,2002320,"@article{cif-reference-0,
    author = ""Krueger, J and Mueller-Buschbaum, Hk"",
    title = "" Ba3 Lu4 O9: Synthese und Strukturuntersuchung"",
    journal = "" Zeitschrift fuer Anorganische und Allgemeine Chemie"",
    volume = ""512"",
    year = ""1984"",
    pages = ""59--64""
}
"
495,0.9733797068341338,Ba4 Er8 Se16,Pnma,,,,,,0.0002735308621149801,,,,,,,,,,,,,,,0.006208199191164639,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.00014991553548144844,,,,,,,,,,,,,,,,,,,4.1398,4.011855524204554,,,12.628,12.21076765217284,,,14.953,15.356636433650927,,,2017316,"@article{cif-reference-0,
    author = ""Bugaris, Daniel E. and Ibers, James A."",
    title = ""  Ba<i>Ln</i>\textasciitilde 2\textasciitilde Se\textasciitilde 4\textasciitilde\ (<i>Ln</i> = Er, Tm and Yb)"",
    journal = ""Acta Crystallographica Section C"",
    volume = ""65"",
    year = ""2009"",
    pages = ""i60--i62""
}
"
235,0.9734091607068035,Ba8 In8 O20,Imma,,,,,,0.0008639503873056662,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0008342907509838077,,,,,,,,,,,,,,0.007942155522347293,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.9635,5.940273032176474,,,6.0956,6.272614126161004,,,16.7269,17.276924464087447,,,1529131,"@article{cif-reference-0,
    author = ""Jayaraman, V. and Caldes, M. and Magrez, A. and Joubert, O. and Ganne, M. and Piffard, Y. and Brohan, L."",
    title = ""  Characterization of perovskite systems derived from Ba2 In2 O5 vac. Part  I: the oxygen-deficient Ba2 In2-2x Ti2x O5+x vac1-x (0 < x < 1) compounds"",
    journal = ""Solid State Ionics"",
    volume = ""170"",
    year = ""2004"",
    pages = ""17--24""
}
"
461,0.9734672406836622,Ba6 Hg6 O12,P6_322,,,,,,0.04004499288703097,,,,,,,,,,,,,,,,,,,,,,,,0.012279790249788172,,,,,,,,,,,,,,,,,-0.0009842729269016837,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,6.9038,6.416328248573299,,,,,,,11.97,11.899549413963614,,,2002491,"@article{cif-reference-0,
    author = ""Soll, M and Mueller-Buschbaum, Hk"",
    title = "" Das erste Bariumoxomercurat: Ba Hg O2. Synthese und Kristallstruktur"",
    journal = ""Journal of the Less-Common Metals"",
    volume = ""162"",
    year = ""1990"",
    pages = ""169--174""
}
"
407,0.9734870602425948,Ba16 Br1.56 P10.14,I-43d,,,,,,0.01581817255197248,,,-0.0028460065282546357,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.003626201003403281,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,9.806,9.753467150923258,,,,,,,,,,,1541689,"@article{cif-reference-0,
    author = ""Hadenfeldt, C."",
    title = ""  Untersuchung der Systeme Ba3 P2 - Ba X2 mit X Cl, Br, J"",
    journal = ""Zeitschrift fuer Anorganische und Allgemeine Chemie"",
    volume = ""436"",
    year = ""1977"",
    pages = ""113--121""
}
"
86,0.9735183225350889,Ba4 Ga7.16 Sn16.84,Cmcm,,,,,,0.0009061139389444234,,,,,,,,,,,,,,,,,,,0.02002560358369248,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.006172778280458633,,,,,,,,,,,,,,,,4.5383,4.620915649326411,,,12.2486,12.489143166845817,,,14.3747,13.539223551963909,,,1508417,"@article{cif-reference-0,
    author = ""Sch\afer, Marion C. and Yamasaki, Yuki and Fritsch, Veronika and Bobev, Svilen"",
    title = ""  Ternary Compounds in the Sn-Rich Section of the Ba-Ga-Sn System:  Ba8Ga16-xSn30+x (1.1 <= x <= 2.8) Clathrates of Type-I and Type-VIII, and  BaGa2-xSn4+x (x ? 0.2) with a Clathrate-like Structure"",
    journal = ""Crystals"",
    volume = ""1"",
    year = ""2012"",
    pages = ""145--162""
}
"
981,0.9735234262667999,Ba4 C4 O12,Pnma,,,,,,0.00412846232507661,,,,6.54252059135404e-05,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.011564749694150446,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.3,5.544430549346275,,,6.318,6.345610929602082,,,8.868,9.23781494906996,,,9006839,"@article{cif-reference-0,
    author = ""Holl, C. M. and Smyth, J. R. and Laustsen, H. M. S. and Jacobsen, S. D. and Downs, R. T."",
    title = ""  Compression of witherite to 8 GPa and the crystal structure of BaCO3 II  Sample: P = 1.26 GPa"",
    journal = ""Physics and Chemistry of Minerals"",
    volume = ""27"",
    year = ""2000"",
    pages = ""467--473""
}
"
946,0.9735383971305195,Ba6 Na2 Si46,Pm-3n,,,,,,0.00854144185194378,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1.957411890601319e-05,,,,,,,,,,,,,,,,,,,0.005799927604173093,,,,,,,,,,,,,,,,,,10.275,10.335256130642863,,,,,,,,,,,8102964,"@article{cif-reference-0,
    author = ""Baitinger, M. and von Schnering, H. G. and Chang, J.-H. and Peters, K. and Grin, Yu."",
    title = "" Crystal structure of sodium barium silicide (2:6:46), Na\textasciitilde 2\textasciitilde Ba\textasciitilde 6\textasciitilde Si\textasciitilde 46\textasciitilde"",
    journal = {Zeitschrift f\""ur Kristallographie - New Crystal Structures},
    volume = ""222"",
    year = ""2007"",
    pages = ""87--88""
}
"
782,0.9735515773530798,Ba2 In4.424 Mg3.576,I4/mmm,,,,,,0.003443782361968049,,,,,,,,,,,,,,,,,,,,,,,,,,,0.002761153432141362,,,,,,0.0034255421693559283,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.8625,4.892559727685911,,,,,,,12.515,12.374997709687587,,,4339491,"@article{cif-reference-0,
    author = ""Li, Bin and Corbett, John D."",
    title = ""  Syntheses and structures of new phases AeMxIn(4-x) (Ae = Sr, Ba; M = Mg,  Zn): size effects and site preferences in BaAl4-type structures."",
    journal = ""Inorganic chemistry"",
    volume = ""46"",
    year = ""2007"",
    pages = ""8812--8818""
}
"
492,0.9736284776251389,B36 Ba18 O72,R3c,,,,,0.0007599730311499378,8.686798350720564e-05,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.09196260824331343,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,12.53,12.271736810700009,,,,,,,12.657,12.741731120715212,,,2015571,"@article{cif-reference-0,
    author = ""Shao-Fang Lu and Zi-Xiang Huang and Jin-Ling Huang"",
    title = ""  Meta-barium borate, II-BaB\textasciitilde 2\textasciitilde O\textasciitilde 4\textasciitilde , at 163 and 293K"",
    journal = ""Acta Crystallographica Section C"",
    volume = ""62"",
    year = ""2006"",
    pages = ""i73--i75""
}
"
798,0.9736323049376178,Ba4 Hg4 S8,Pmc2_1,,,,,,4.570332779591923e-05,,,,,,,,,,,,,,,,,,,,,,,,0.004144650599358745,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.22718467534801298,,,,,,,,,,,,,,,,,,,,,,4.217,4.353431160045013,,,7.335,7.056177905803955,,,14.409,14.192461307586976,,,4342638,"@article{cif-reference-0,
    author = ""Wu, Kui and Su, Xin and Pan, Shilie and Yang, Zhihua"",
    title = ""  Synthesis and Characterization of Mid-Infrared Transparency Compounds:  Acentric BaHgS2 and Centric Ba8Hg4S5Se7."",
    journal = ""Inorganic chemistry"",
    volume = ""54"",
    year = ""2015"",
    pages = ""2772--2779""
}
"
72,0.973734949725744,Ba1 F6 Si1,R-3m,,,,,,0.0034943689646192697,,,,,,,,,,,,,,,,,0.00019188933073997698,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2.7503618852055298e-05,,,,,,,,,,,,,,,,,,7.16810909,6.994247583949111,,,,,,,6.99407867,7.175993676222726,,,1010205,"@article{cif-reference-0,
    author = ""Hoard, J L and Vincent, W B"",
    title = "" Structures of Complex Fluorides. Barium Fluorosilicate and Barium Fluorogermanate"",
    journal = ""Journal of the American Chemical Society"",
    volume = ""62"",
    year = ""1940"",
    pages = ""3126--3129""
}
"
822,0.973844466949189,Ba4 Cr4 O16,Pnma,,,,,,0.0019669413278689133,,,,,,,,,,1.0994327051223682e-05,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.00015414597669370615,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.526,5.362397747274993,,,7.337,7.603952307880251,,,9.103,9.300586996317083,,,5910178,"@article{cif-reference-0,
    author = ""Wyckoff, R. W. G."",
    title = "" Pages 46 \& 47 from the Structure of Crystals, vol. 3 by Wyckoff R W G.  published by Interscience Publishers, Inc. in 1951 "",
    journal = ""The Structure of Crystals"",
    volume = ""3"",
    year = ""1951"",
    pages = ""46--47""
}
"
43,0.9741584641220303,Ba4 N4 Zn2,I4/mmm,,,,,,0.005048981101539586,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.25158096323145235,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.005262335156066197,,4.152,4.188391232326735,,,,,,,13.055,13.29316602914112,,,1005020,"@article{cif-reference-0,
    author = ""Yamane, H and DiSalvo, F J"",
    title = "" Synthesis and crystal structure of Sr2 Zn N2 and Ba2 Zn N2"",
    journal = ""Journal of Solid State Chemistry"",
    volume = ""119"",
    year = ""1995"",
    pages = ""375--379""
}
"
304,0.9741627306720391,Ba4 O8 Zr2,I4/mmm,,,,,,0.007519946690261365,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.15759944007371177,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.06583422467634481,4.2045,4.275188680586534,,,,,,,13.587,12.925513081299693,,,1534861,"@article{cif-reference-0,
    author = ""Shpanchenko, R.V. and Antipov, E.V. and Kovba, L.M."",
    title = ""  Ba2ZrO4 and its crystalline hydrates"",
    journal = ""Zhurnal Neorganicheskoi Khimii"",
    volume = ""38"",
    year = ""1993"",
    pages = ""599--605""
}
"
933,0.9742557342934393,Ba8 Ga12.352 Ge33.264,Pm-3n,,,,,,0.04873207628932464,,,,,,,,,,,,,,,,,,,2.6691466581320944e-06,,0.0009729709182333405,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,10.7659,10.792882397962424,,,,,,,,,,,8100667,"@article{cif-reference-0,
    author = ""Carrillo-Cabrera, Wilder and Cardoso Gil, Raul and Paschen, S. and Grin, Yuri"",
    title = "" Crystal structure of Ba\textasciitilde 8\textasciitilde Ga\textasciitilde 4.44\textasciitilde Ge\textasciitilde 39.14\textasciitilde \\square \textasciitilde 2.42\textasciitilde , Ba\textasciitilde 8\textasciitilde Ga\textasciitilde 8.62\textasciitilde Ge\textasciitilde 36\textasciitilde \\square \textasciitilde 1.38\textasciitilde ,  and Ba\textasciitilde 8\textasciitilde Ga\textasciitilde 12.35\textasciitilde Ge\textasciitilde 33.27\textasciitilde \\square \textasciitilde 0.38\textasciitilde , three clathrate-I variants"",
    journal = {Zeitschrift f\""ur Kristallographie - New Crystal Structures},
    volume = ""217"",
    year = ""2002"",
    pages = ""183--185""
}
"
511,0.9743990321970162,Ba8 Bi8 O24,Fm-3m,,,,,,0.0033392754490029525,,0.008806183888938102,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.002052045547794567,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,8.77586,8.744722977510609,,,,,,,,,,,2100572,"@article{cif-reference-0,
    author = ""Kennedy, Brendan J. and Howard, Christopher J. and Knight, Kevin S. and Zhang, Zhaoming and Zhou, Qingdi"",
    title = ""  Structures and phase transitions in the ordered double perovskites  Ba\textasciitilde 2\textasciitilde Bi^III^Bi^V^O\textasciitilde 6\textasciitilde\ and Ba\textasciitilde 2\textasciitilde Bi^III^Sb^V^O\textasciitilde 6\textasciitilde"",
    journal = ""Acta Crystallographica Section B"",
    volume = ""62"",
    year = ""2006"",
    pages = ""537--546""
}
"
364,0.9744191263943431,Ba1 O3 Zr1,Pm-3m,,,,,,4.142672065855602e-06,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0016935871947867842,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0004785318062157184,4.1815,4.19683696126038,,,,,,,,,,,1538369,"@article{cif-reference-0,
    author = ""Megaw, H.D."",
    title = ""  Crystal structure of double oxides of the perovskite type"",
    journal = ""Proceedings of the Physical Society, London"",
    volume = ""58"",
    year = ""1946"",
    pages = ""133--152""
}
"
287,0.9744578129956817,Ba18 O54 W12,R-3c,,,,,,0.002758341072040892,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.06384028872810946,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.046802916308951e-05,,,,,10.13,10.078411437343782,,,,,,,13.96,14.083146116619867,,,1533878,"@article{cif-reference-0,
    author = ""Kemmler-Sack, S. and Treiber, U."",
    title = ""  Strukturbestimmung an Ba6 W4 O18"",
    journal = ""Zeitschrift fuer Anorganische und Allgemeine Chemie"",
    volume = ""455"",
    year = ""1979"",
    pages = ""65--68""
}
"
110,0.9744786460290842,Au6 Ba8 Si40,Pm-3n,,,,0.016353050707044764,,0.0028372600591164408,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.053658619736783084,,,,,,,,,,,,,,,,,,10.422,10.42626984860764,,,,,,,,,,,1510577,"@article{cif-reference-0,
    author = ""Woll, P. and Cordier, G."",
    title = ""  Neue ternaere intermetallische Verbindungen mit Clathratstruktur: Ba8 (T,  Si)6 Si40 und Ba8 (T, Ge)6 Ge40 mit T = Ni, Pd, Pt, Cu, Ag, Au"",
    journal = ""Journal of the Less-Common Metals"",
    volume = ""169"",
    year = ""1991"",
    pages = ""291--302""
}
"
203,0.9746417196742392,Ba12 Fe16 S30,I4/m,,,,,,0.0022928363063789508,,,,,,,,,,,,,,,,,,0.13196103664466982,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,8.43222989948971e-06,,,,,,,,,,,,,,,,,,,,,,11.408,11.292313195435963,,,,,,,10.256,10.745600308005242,,,1527525,"@article{cif-reference-0,
    author = ""Hong, H.Y.-P. and Steinfink, H."",
    title = ""  The Crystal Chemistry of Phases in the Ba-Fe-S and Se Systems"",
    journal = ""Journal of Solid State Chemistry"",
    volume = ""5"",
    year = ""1972"",
    pages = ""93--104""
}
"
504,0.9746805015465126,Ba24 O48 Ti12,Pna2_1,,,,,,0.005434797745007469,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.02958053653799404,,,,,,,,,,,,,,,,,,,,,,,-0.00017620140937260056,,,,,,,,,,6.107,6.124551286098276,,,10.54,10.844940369717209,,,22.952,22.53815290446012,,,2020378,"@article{cif-reference-0,
    author = ""Guenter, J.R. and Jameson, G.B."",
    title = ""  Orthorhombic barium orthotitanate, alpha'-Ba2 Ti O4"",
    journal = ""Acta Crystallographica C (39,1983-)"",
    volume = ""40"",
    year = ""1984"",
    pages = ""207--210""
}
"
879,0.9748349911319204,B4 Ba2 Ir4,I4/mmm,,,,,7.686072887415417e-06,0.0061734004492812345,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.00592863449287731,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3.935,3.908142793054508,,,,,,,11.407,11.082083612876321,,,7209455,"@article{cif-reference-0,
    author = ""Jung, W."",
    title = ""  Neue ternaere Boride der Erdalkalimetalle mit Rhodium und Iridium"",
    journal = "" Zeitschrift fuer Naturforschung, Teil B. Anorganische Chemie, Organische  Chemie (33,1978-41,1986)"",
    volume = ""34"",
    year = ""1979"",
    pages = ""1221--1228""
}
"
889,0.9748424769224231,Ba1 Mg2 Sb2,P-3m1,,,,,,-7.816160316800045e-07,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.1829355804646593,,,,,,,,,,,,,,,,,,,,2.5218477938293266e-05,,,,,,,,,,,,,,,,,,,,,4.77,4.72676410911803,,,,,,,8.1,7.98673166821767,,,7221202,"@article{cif-reference-0,
    author = ""Deller, K. and Eisenmann, B."",
    title = ""  Ternaere Erdalkali-Element(V)-Verbindungen A Mg2 B2 mit A = Ca, Sr, Ba  und B = As, Sb, Bi"",
    journal = "" Zeitschrift fuer Naturforschung, Teil B. Anorganische Chemie, Organische  Chemie (2,1947-32,1977)"",
    volume = ""32"",
    year = ""1977"",
    pages = ""612--616""
}
"
45,0.9748673078219957,Ba2 Co2 S4,P4/nmm,,,,,,0.0024526989873488642,,,,,,,,,0.04345419251774305,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1.0330466970863889e-06,,,,,,,,,,,,,,,,,,,,,,4.568,4.655510622286708,,,,,,,8.942,8.884189280009444,,,1005029,"@article{cif-reference-0,
    author = ""Gelabert, M C and Brese, N E and DiSalvo, F J and Jobic, S and Deniard, P and Brec, R"",
    title = "" Polymorphism and superstructure in Ba Co S2-d"",
    journal = ""Journal of Solid State Chemistry"",
    volume = ""127"",
    year = ""1996"",
    pages = ""211--221""
}
"
960,0.9749346591357557,Ba24 Ga8 P24,Cmce,,,,,,0.002839592776630064,,,,,,,,,,,,,,,,,,,0.005006348756990551,,,,,,,,,,,,,,,,,,,,,,,0.2429248967764839,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,6.708,7.0070155280510065,,,19.475,19.77740366736723,,,13.017,13.315747705822888,,,8104116,"@article{cif-reference-0,
    author = ""Peters, K. and Carrillo-Cabrera, W. and Somer, M. and von Schnering, H.G."",
    title = ""  Crystal structure of hexabarium  di-mue-phosphidobis(diphosphidogallate(III)), Ba6 (Ga2 P6)"",
    journal = ""Zeitschrift fuer Kristallographie (149,1979-)"",
    volume = ""211"",
    year = ""1996"",
    pages = ""53--53""
}
"
967,0.9749731562339996,Ba240 O480 Te80,I4_1/a,,,,,,0.000834792662045274,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,-2.3048331959735464e-06,,,,,,,,,,,,,,,,,,,,,0.0006832084592163298,,,,,,,,,,,,19.3878,19.787578975497265,,,,,,,34.909,34.25765360161046,,,8104519,"@article{cif-reference-0,
    author = {St\""oger, Berthold and Weil, Matthias and Zobetz, Erich},
    title = ""  Sr3TeO6 and Ba3TeO6: double perovskites with pronounced superstructures"",
    journal = {Zeitschrift f\""ur Kristallographie},
    volume = ""225"",
    year = ""2010"",
    pages = ""125--138""
}
"
763,0.9750807873433222,Ba2 Cd8 Pt4,P4_2/mnm,,,,,,4.7192327505866475e-06,,,,,,0.021037895210059453,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0027697039281711104,,,,,,,,,,,,,,,,,,,,,,,,,,,,8.3719,8.53974777020019,,,,,,,4.4624,4.477763218498005,,,4334058,"@article{cif-reference-0,
    author = ""Saroj L. Samal and Fakhili Gulo and John D. Corbett"",
    title = ""  Cluster Chemistry in Electron-Poor Ae-Pt-Cd Systems (Ae = Ca, Sr, Ba):  (Sr,Ba)Pt2Cd4, Ca6Pt8Cd16, and Its Known Antitype Er6Pd16Sb8"",
    journal = ""Inorganic Chemistry"",
    volume = ""52"",
    year = ""2013"",
    pages = ""2697--2704""
}
"
133,0.9752238626239227,Ba0.5 Bi1.5 O2.16,Im-3m,,,,,,0.003029774422155559,,0.004884800222124894,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.00012550325430587053,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.395,4.379758773999404,,,,,,,,,,,1520981,"@article{cif-reference-0,
    author = ""Esmaeilzadeh, S. and Berastegui, P. and Grins, J. and Rundlof, H."",
    title = ""  Crystal growth and structural investigations of the oxygen ion conductor  Ba Bi3 O5.5"",
    journal = ""Journal of Solid State Chemistry"",
    volume = ""152"",
    year = ""2000"",
    pages = ""435--440""
}
"
49,0.9752924565687336,Ba6 Ni25 S27,Pm-3m,,,,,,2.978160698333216e-05,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.001498596529589247,,,,,,,,,,,,0.006909361170093211,,,,,,,,,,,,,,,,,,,,,,10.0565,9.976507316168428,,,,,,,,,,,1005034,"@article{cif-reference-0,
    author = ""Gelabert, M C and Ho, M H and Malik, A-S and DiSalvo, F J and Deniard, P and Brec, R"",
    title = ""Structure and properties of Ba6 Ni25 S27"",
    journal = ""Chemistry - A European Journal"",
    volume = ""3"",
    year = ""1997"",
    pages = ""1884--1889""
}
"
1012,0.9753601757110271,Ba4 C4 O12,Pnma,,,,,,0.0028291965831100246,,,,5.9244652691671425e-05,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.007355874322361863,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.3336,5.268473872632858,,,6.6877,6.382329196163245,,,8.9354,9.429687819718056,,,9010935,"@article{cif-reference-0,
    author = ""Antao, S. M. and Hassan, I."",
    title = ""  BaCO3: high-temperature crystal structures and the Pmcn --> R3m phase  transition at 811 C  Locality: synthetic  Sample: T = 691 C"",
    journal = ""Physics and Chemistry of Minerals"",
    volume = ""34"",
    year = ""2007"",
    pages = ""573--580""
}
"
901,0.9753777518414226,Al4 Ba6 Sn4,Immm,,0.20835832834507634,,,,0.00029464069775647276,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.00948882560267132,,,,,,,,,,,,,,,,4.594,4.694054310792097,,,5.23,5.184494026455537,,,20.634,20.434118765423786,,,7222229,"@article{cif-reference-0,
    author = ""Widera, A. and Schaefer, H."",
    title = ""  Sr3 Al2 Sn2 und Ba3 Al2 Sn2 - ternaere Stannide im Ta3 Br4-Strukturtyp"",
    journal = "" Zeitschrift fuer Naturforschung, Teil B. Anorganische Chemie, Organische  Chemie (33,1978-41,1986)"",
    volume = ""34"",
    year = ""1979"",
    pages = ""1769--1771""
}
"
114,0.9755009493451972,B4 Ba1.332 Pt6,P6_3/mmc,,,,,0.002072875146626322,7.487759952121067e-05,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.00765909391089424,,,,,,,,,,,,,,,,,,,,,,,,,,,,6.161,6.116444373246807,,,,,,,5.268,5.3241507375711095,,,1510617,"@article{cif-reference-0,
    author = ""Shelton, R.N."",
    title = ""  Superconductivity and crystal structure of a new class of ternary  platinum borides"",
    journal = ""Journal of the Less-Common Metals"",
    volume = ""62"",
    year = ""1978"",
    pages = ""191--196""
}
"
674,0.9755108358066582,Ba2 Ni2 S4,P4/nmm,,,,,,0.009478998005575162,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.306873796635082,,,,,,,,,,,,0.0005531504125926321,,,,,,,,,,,,,,,,,,,,,,4.43,4.646972893567268,,,,,,,8.893,8.935710143647176,,,4123984,"@article{cif-reference-0,
    author = ""Grey, I.E. and Steinfink, H."",
    title = ""  Crystal structure and properties of barium nickel sulfide, a  square-pyramidal nickel(II) compound"",
    journal = ""Journal of the American Chemical Society"",
    volume = ""92"",
    year = ""1970"",
    pages = ""5093--5095""
}
"
331,0.9755284469146294,Ba12 I8 P12,Pnma,,,,,,0.005172642208905432,,,,,,,,,,,,,,,,,,,,,,,,,,8.099484269358988e-05,,,,,,,,,,,,,,,,0.022238213005635173,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.6244,4.615695049874858,,,14.272,14.525590516465078,,,17.195,16.528539279984763,,,1536181,"@article{cif-reference-0,
    author = ""Nuss, J. and Jansen, M."",
    title = ""  Ba3 P3 I2 und Ba5 P5 I3: Stufenweise Oxidation von Bariumphosphid mit Iod"",
    journal = ""Zeitschrift fuer Anorganische und Allgemeine Chemie"",
    volume = ""629"",
    year = ""2003"",
    pages = ""387--393""
}
"
337,0.9755796580687272,Ba12 N48 P24,Pa-3,,,,,,0.028587797523624586,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,9.16199347874392e-07,,,,,,0.013511938151467347,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,10.22992,10.181353141115908,,,,,,,,,,,1536422,"@article{cif-reference-0,
    author = ""Karau, F.W. and Schnick, W."",
    title = ""  High-pressure synthesis, x-ray powder structure determination, and  solid-state NMR investigation of Ba P2 N4"",
    journal = ""Zeitschrift fuer Anorganische und Allgemeine Chemie"",
    volume = ""632"",
    year = ""2006"",
    pages = ""231--237""
}
"
172,0.9756027748602025,Ba18 O54 W12,R-3c,,,,,,1.4420997457231244e-05,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.12768629908889803,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.01533434542328379,,,,,10.136,10.084117888300678,,,,,,,13.968,14.13386749991646,,,1525098,"@article{cif-reference-0,
    author = ""Poeppelmeier, K.R. and Jacobson, A.J. and Longo, J.M."",
    title = ""  The structure of Ba3 W2 O9: an example of face-shared octahedra with  tungsten(VI)"",
    journal = ""Materials Research Bulletin"",
    volume = ""15"",
    year = ""1980"",
    pages = ""339--345""
}
"
713,0.9756060124135352,Ba8 Sb8 Zn4,Ibam,,,,,,0.0005801901555814856,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0032430612049514505,,,,,,,,,,,,,,,,,,,1.1214766586206471e-05,,6.9597,6.610585540370596,,,7.1919,7.321944211053176,,,14.133,14.734291223972475,,,4315626,"@article{cif-reference-0,
    author = ""Bayrammurad Saparov and Svilen Bobev"",
    title = ""  Isolated \\infty1[ZnPn2]4- Chains in the Zintl Phases Ba2ZnPn2 (Pn = As,  Sb, Bi) - Synthesis, Structure, and Bonding"",
    journal = ""Inorganic Chemistry"",
    volume = ""49"",
    year = ""2010"",
    pages = ""5173--5179""
}
"
405,0.9758038783661243,Ba0.8 Cl8 Sr3.2,Fm-3m,,,,,,7.814767628735847e-05,,,,,,,,0.02413281536404966,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.010561100089681457,,,,,,,,,,,,,,,7.041,6.7884310401116945,,,,,,,,,,,1541517,"@article{cif-reference-0,
    author = ""Brauer, G. and Mueller, O."",
    title = ""  Zur Kristallchemie des Strontiumchlorids"",
    journal = ""Zeitschrift fuer Anorganische und Allgemeine Chemie"",
    volume = ""295"",
    year = ""1958"",
    pages = ""218--226""
}
"
398,0.975979851694209,Ba1 Nb7 O9,P4/mmm,,,,,,0.0004702472173159683,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.00010361402731519019,,,3.8302526181310803e-07,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.195,4.163620295201585,,,,,,,12.426,12.421729463118579,,,1541015,"@article{cif-reference-0,
    author = ""Svensson, G. and Koehler, J. and Simon, A."",
    title = ""  BaNb7O9, ein neues Oxoniobate mit Doppelschichten spitzenverknuepfter  Nb6-Oktaeder"",
    journal = ""Angewandte Chemie (German Edition)"",
    volume = ""104"",
    year = ""1992"",
    pages = ""192--194""
}
"
228,0.9760120483886934,Ba10 Fe8 S22,Pmn2_1,,,,,,0.0005064153088270254,,,,,,,,,,,,,,,,,,0.00551737439926985,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.06653468711627228,,,,,,,,,,,,,,,,,,,,,,7.26,7.266896895303647,,,8.863,9.009704746786662,,,16.06,15.969177787170498,,,1528418,"@article{cif-reference-0,
    author = ""Cohen, S. and Kimizuka, N. and Steinfink, H."",
    title = ""  The Crystal Structure and Stability of Ba5 Fe4 S11"",
    journal = ""Journal of Solid State Chemistry"",
    volume = ""35"",
    year = ""1980"",
    pages = ""181--186""
}
"
185,0.97602193828581,Ba2 In2 O5,P4/mmm,,,,,,0.030926210608583825,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0007982253847174958,,,,,,,,,,,,,,0.07739955309991388,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.1827,4.23335838745289,,,,,,,8.9617,9.29721281955827,,,1526031,"@article{cif-reference-0,
    author = ""Fischer, W. and Reck, G. and Schober, T."",
    title = ""  Phase transition of Ba\textasciitilde 2\textasciitilde In\textasciitilde 2\textasciitilde O\textasciitilde 5\textasciitilde\ in humid air studied by in-situ X-ray  powder diffraction"",
    journal = ""Materials Science Forum"",
    volume = ""321-324"",
    year = ""2000"",
    pages = ""363--367""
}
"
267,0.9762759289740189,Ba16 Ir12 O40,Cmce,,,,,,0.009676357138126663,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.008142463161015068,,,,,,,,,,,,,-0.0006368677597332027,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.78,5.4339576783331385,,,13.339,13.361987861254685,,,13.216,13.46772432723892,,,1532362,"@article{cif-reference-0,
    author = ""Stitzer, K.E. and Smith, M.D. and zur Loye, H.C."",
    title = ""  Crystal growth, structure determination and magnetic properties of Ba4  Ir3 O10 and Ba4 (Co0.4 Ir0.6) Ir2 O10"",
    journal = ""Journal of Alloys Compd."",
    volume = ""338"",
    year = ""2002"",
    pages = ""104--111""
}
"
614,0.9763223921531918,Ba8 O18 Ta4,P6_3/m,,,,,,0.00011709153455941898,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,-0.0855982607992609,,,,,,,,,,,,,,,,,,,0.0959132960807878,,,,,,,,,,,,,,6.18852,6.128983188606246,,,,,,,16.1277,16.210235386739445,,,4000949,"@article{cif-reference-0,
    author = ""Ling, Chris D. and Avdeev, Maxim and Kharton, Vladislav V. and Yaremchenko, Aleksey A. and Macquart, Ren\'e B. and Hoelzel, Markus"",
    title = ""  Structures, Phase Transitions, Hydration, and Ionic Conductivity of  Ba4Ta2O9"",
    journal = ""Chemistry of Materials"",
    volume = ""22"",
    year = ""2010"",
    pages = ""532--""
}
"
109,0.9763786228645004,Au6 Ba8 Ge40,Pm-3n,,,,0.012723695385571832,,0.3573341061087897,,,,,,,,,,,,,,,,,,,,,0.0001698385008654825,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,10.7987,10.842358004809839,,,,,,,,,,,1510481,"@article{cif-reference-0,
    author = ""Woll, P. and Cordier, G."",
    title = ""  Neue intermetallische Verbindungen mit Clathratstruktur: Ba8 (T, Si)6  Si40 und Ba6 (T, Ge)6 Ge40 mit T= Ni, Pd, Pt, Cu, Ag, Au"",
    journal = ""Journal of the Less-Common Metals"",
    volume = ""169"",
    year = ""1991"",
    pages = ""291--302""
}
"
179,0.9764040261954207,Ba8 Ga16 Ge30,Pm-3n,,,,,,0.2564653883623496,,,,,,,,,,,,,,,,,,,0.0028453971021618995,,0.004938107548887964,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,10.793,10.821789265436205,,,,,,,,,,,1525686,"@article{cif-reference-0,
    author = ""Blake, N.P. and Bryan, D. and Metiu, H. and Mollnitz, L. and Stucky, G.D. and Latturner, S."",
    title = ""  Structure and stability of the clathrates Ba8 Ga16 Ge30, Sr8 Ga16 Ge30,  Ba8 Ga16 Si30, and Ba8 In16 Sn30"",
    journal = ""Journal of Chemical Physics"",
    volume = ""114"",
    year = ""2001"",
    pages = ""10063--10074""
}
"
181,0.9764076453359763,Ba8 Ga15.9988 Ge29.9966,Pm-3n,,,,,,0.2863494526179467,,,,,,,,,,,,,,,,,,,0.004621588025784142,,0.003937604082445582,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,10.755,10.82141728570443,,,,,,,,,,,1525755,"@article{cif-reference-0,
    author = ""Chakoumakos, B.C. and Sales, B.C. and Mandrus, D."",
    title = ""  Structural disorder and magnetism of the semiconducting clathrate Eu8  Ga16 Ge30"",
    journal = ""Journal of Alloys Compd."",
    volume = ""322"",
    year = ""2001"",
    pages = ""127--134""
}
"
455,0.9764910152710274,Ba6 In4 O12,I4/mmm,,,,,,0.021062334193484245,,,,,,,,,,,,,,,,,,,,,,,,,,,0.00013382625288083672,,,,,,,,,,,,,,0.00010331496360824817,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.1868,4.270881113080218,,,,,,,21.70409,21.850577414551964,,,2002418,"@article{cif-reference-0,
    author = ""Mader, K and Mueller-Buschbaum, Hk"",
    title = ""Zur Kristallstruktur von Ba3 In2 O6"",
    journal = "" Zeitschrift fuer Anorganische und Allgemeine Chemie"",
    volume = ""559"",
    year = ""1988"",
    pages = ""89--94""
}
"
1013,0.9766317846820975,Ba4 C4 O12,Pnma,,,,,,0.00308693802512141,,,,0.00013528621225704368,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.007440884128060881,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.3337,5.270826518059834,,,6.6949,6.390918244766066,,,8.9361,9.4327296065378,,,9010936,"@article{cif-reference-0,
    author = ""Antao, S. M. and Hassan, I."",
    title = ""  BaCO3: high-temperature crystal structures and the Pmcn --> R3m phase  transition at 811 C  Locality: synthetic  Sample: T = 708 C"",
    journal = ""Physics and Chemistry of Minerals"",
    volume = ""34"",
    year = ""2007"",
    pages = ""573--580""
}
"
783,0.9766351866016227,Ba2 In5.908 Mg2.092,I4/mmm,,,,,,0.002994435210349045,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0027470556725207444,,,,,,0.0028125221775394597,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.833,4.885946503557708,,,,,,,12.478,12.395953478719413,,,4339492,"@article{cif-reference-0,
    author = ""Li, Bin and Corbett, John D."",
    title = ""  Syntheses and structures of new phases AeMxIn(4-x) (Ae = Sr, Ba; M = Mg,  Zn): size effects and site preferences in BaAl4-type structures."",
    journal = ""Inorganic chemistry"",
    volume = ""46"",
    year = ""2007"",
    pages = ""8812--8818""
}
"
273,0.9767713348263226,Ba1 O3 Zr1,Pm-3m,,,,,,1.0462821057258246e-05,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.003852807775784796,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0007939414128010025,4.19134,4.1969803951858635,,,,,,,,,,,1532743,"@article{cif-reference-0,
    author = ""Levin, I. and Amos, T.G. and Bell, S.M. and Farber, L. and Vanderah, T.A. and Roth, R.S. and Toby, B.H."",
    title = ""  Phase equilibria, crystal structures and dielectric anomaly in the (Ba Zr  O3) - (Ca Zr O3) system"",
    journal = ""Journal of Solid State Chemistry"",
    volume = ""175"",
    year = ""2003"",
    pages = ""170--181""
}
"
658,0.9768055775306564,Ba16 Na204 Sn309.648,F-43m,,,,,,0.00012910592376091953,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.002285387178979986,,,,,,,,,,,,,,,,,,,,,0.0019452881465707168,,,,,,,,,,,,,,,,25.1998,25.063772305604385,,,,,,,,,,,4114707,"@article{cif-reference-0,
    author = ""Svilen Bobev and Slavi C. Sevov"",
    title = ""  Naked Clusters of 56 Tin Atoms in the Solid State"",
    journal = ""Journal of the American Chemical Society"",
    volume = ""124"",
    year = ""2002"",
    pages = ""3359--3365""
}
"
591,0.977262456541342,Ba8 O28 P8,Pnma,,,,,,0.006252397478474764,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,-0.0005109645607647101,9.272157367345916e-06,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.6113,5.615123142853509,,,9.2842,9.589046798902206,,,13.796,13.801444985920101,,,2228584,"@article{cif-reference-0,
    author = ""Heyward, Carla and Mann, Matthew and Kolis, Joseph"",
    title = ""  Hydrothermally synthesized \a-Ba\textasciitilde 2\textasciitilde P\textasciitilde 2\textasciitilde O\textasciitilde 7\textasciitilde"",
    journal = ""Acta Crystallographica Section E"",
    volume = ""66"",
    year = ""2010"",
    pages = ""i84--""
}
"
326,0.9773073477852795,Ba8 Cd16 Cl48,Fd-3m,,,,,,0.294990034991362,,,,,,0.010746253222376524,,0.012187713185107963,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,13.87,13.853121413904429,,,,,,,,,,,1536123,"@article{cif-reference-0,
    author = ""Ferrari, A. and Cavalca, L."",
    title = ""  La struttura del clorocadmiato di bario e le sue relazioni con i minerali  del gruppo del pirocloro."",
    journal = ""Gazzetta Chimica Italiana"",
    volume = ""74"",
    year = ""1944"",
    pages = ""117--126""
}
"
484,0.9775274180346787,Ba6 S14 Zr4,I4/mmm,,,,,,0.012733195335743991,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1.598658954126149e-06,,,,,,,,,,,,,,,,,,,,,0.0246644618259888,4.9983,5.063059727031557,,,,,,,25.502,25.096430478375936,,,2009500,"@article{cif-reference-0,
    author = ""Chen, Bai-Hao and Eichhorn, Bryan and Wong-Ng, Winnie"",
    title = ""  Structural reinvestigation of Ba\textasciitilde 3\textasciitilde Zr\textasciitilde 2\textasciitilde S\textasciitilde 7\textasciitilde\ by single-crystal X-ray  diffraction"",
    journal = ""Acta Crystallographica Section C"",
    volume = ""50"",
    year = ""1994"",
    pages = ""161--164""
}
"
460,0.9775746194202628,Ba9 Ho12 O27,R3,,,,,,0.006564472911981921,,,,,,,,,,,,,,,,,,,,,,,,,0.021418890407645497,,,,,,,,,,,,,,,,6.92271776918406e-05,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,6.0975,6.142331392601212,,,,,,,25.13559,26.154529390448054,,,2002470,"@article{cif-reference-0,
    author = ""Mueller-Buschbaum, Hk and Scheikowski, M"",
    title = "" Zur Kristallstruktur von Ba3 Ln4 O9 (Ln = Tm, Ho)"",
    journal = "" Zeitschrift fuer Anorganische und Allgemeine Chemie"",
    volume = ""591"",
    year = ""1990"",
    pages = ""181--187""
}
"
475,0.9775911597654732,Ba6 O27 P6,P-62m,,,,,,0.0002932571437246511,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.2448933277999366,0.0055006411375698346,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,9.415,9.349178011095782,,,,,,,7.078,7.059573053482186,,,2003762,"@article{cif-reference-0,
    author = ""ElBelghitti, A. A. and Elmarzouki, A. and Boukhari, A. and Holt, E. M."",
    title = ""  \s-Dibarium Pyrophosphate"",
    journal = ""Acta Crystallographica Section C"",
    volume = ""51"",
    year = ""1995"",
    pages = ""1478--1480""
}
"
466,0.9776479446162206,Ba9 Er12 O27,R3,,,,,,0.004052697756496488,,,,,,,,,,,,,,,0.01605570134409938,,,,,,,,,,,,,,,,,,,,,,,,,,0.03600648708371234,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,6.086,6.148084553050954,,,,,,,25.077,26.0013582050632,,,2002600,"@article{cif-reference-0,
    author = ""Mueller-Buschbaum, Hk and Schrandt, O"",
    title = "" Zur Kristallstruktur von Ba3 Ln4 O9 (Ln=Dy, Er, Y/Yb)"",
    journal = ""Journal of Alloys Compd."",
    volume = ""191"",
    year = ""1993"",
    pages = ""151--154""
}
"
28,0.9776973492071828,Ba10.6668 Bi5.3332 O22.68,Fm-3m,,,,,,0.009260561994445492,,0.004101671247790213,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.00018348116131278866,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,8.767,8.756479282682381,,,,,,,,,,,1001460,"@article{cif-reference-0,
    author = ""Licheron, M and Gervais, F and Coutures, J and Choisnet, J"",
    title = { ""Ba\textasciitilde 2\textasciitilde BiO\textasciitilde 4\textasciitilde "" surprisingly found as a cubic double perovskite Ba\textasciitilde 2\textasciitilde (Ba\textasciitilde 2/3\textasciitilde Bi\textasciitilde 1/3\textasciitilde )BiO\textasciitilde 6-d\textasciitilde},
    journal = ""Solid State Communications"",
    volume = ""75"",
    year = ""1990"",
    pages = ""759--763""
}
"
690,0.9777427480190771,Ba1.804 Bi12 Sr6.196,Pnna,,,,,,-0.005046897216910422,,0.009046109680780021,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,-0.0006541254324657182,,,,,,,,,,,,,,,6.6469,6.76703162173279,,,6.8294,6.642335132848881,,,15.745,15.751968264071742,,,4304449,"@article{cif-reference-0,
    author = {Sung-Jin Kim and Simeon Ponou and Thomas F. F\""assler},
    title = "" Cation Substitution Effects in the System Sr2-xBaxBi3 (0 <= x <= 1.3): Structural Distortions Induced by Chemical Pressure"",
    journal = ""Inorganic Chemistry"",
    volume = ""47"",
    year = ""2008"",
    pages = ""3594--3602""
}
"
805,0.9778399850998005,Al4 Ba4,Pna2_1,,0.1409549723510278,,,,0.004232789220455858,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.107,5.041347136184596,,,7.0399,7.033070640547849,,,9.19,9.406999976215245,,,4344146,"@article{cif-reference-0,
    author = ""Zhang, Q.-A. and Nakamura, Y. and Oikawa, K.I. and Kamiyama, T. and Akiba, E."",
    title = ""  New alkaline earth aluminium hydride with one-dimensional zigzag chains  of (Al H6): synthesis and crystal structure of Ba Al H5"",
    journal = ""Inorganic Chemistry"",
    volume = ""41"",
    year = ""2002"",
    pages = ""6941--6943""
}
"
738,0.9779968419976399,Au23.728 Ba4 Zn28.272,P4/nbm,,,,0.0015600595580093609,,9.56386846541784e-07,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.003307180177919259,,8.8945,8.796479484898626,,,,,,,12.6457,12.365268616252692,,,4328346,"@article{cif-reference-0,
    author = ""Shalabh Gupta and John D. Corbett"",
    title = ""  BaAuxZn13-x: Electron-Poor Cubic NaZn13- Type Intermetallic and Its  Ordered Tetragonal Variant"",
    journal = ""Inorganic Chemistry"",
    volume = ""51"",
    year = ""2012"",
    pages = ""2247--2253""
}
"
401,0.9780463685746832,Ba2 Cu16 P8,I4/m,,,,,,0.00020932795137165052,,,,,,,,,,,,0.004068642433690592,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.006137727286810062,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,10.192,10.013063252468738,,,,,,,3.878,3.9323815436208047,,,1541131,"@article{cif-reference-0,
    author = ""Pilchowski, I. and Mewis, A. and Wenzel, M. and Gruehn, R."",
    title = ""  Ba Cu8 P4 und Ba Cu8 As4: Darstellung, Strukturbestimmung und  elektronenmikroskopische Untersuchungen"",
    journal = ""Zeitschrift fuer Anorganische und Allgemeine Chemie"",
    volume = ""588"",
    year = ""1990"",
    pages = ""109--116""
}
"
352,0.9780938996395434,Ba4 Cu36 Ge16,I4/mcm,,,,,,0.002805495887349908,,,,,,,,,,,,0.00026581734512397395,,,,,,,,,0.07034775215253135,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,8.338,8.242346885586494,,,,,,,12.011,11.821134571502764,,,1537050,"@article{cif-reference-0,
    author = ""Kranenberg, C. and Mewis, A."",
    title = ""  A Cu9 X4 - neue Verbindungen mit der Ce Ni8.5 Si4.5 Struktur (A: Sr, Ba;  X: Si, Ge)"",
    journal = ""Zeitschrift fuer Anorganische und Allgemeine Chemie"",
    volume = ""629"",
    year = ""2003"",
    pages = ""1023--1026""
}
"
410,0.9781601365820641,Ba6 Cl3 P3,R-3m,,,,,,0.00337624611562168,,,,,,,,0.10554112078541474,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.07218384109531663,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.631,4.676836915522494,,,,,,,22.71,23.012115018218818,,,1541841,"@article{cif-reference-0,
    author = ""Hadenfeldt, C."",
    title = ""  Untersuchung der Systeme Ba3 P2 - Ba X2 mit X Cl, Br, J"",
    journal = ""Zeitschrift fuer Anorganische und Allgemeine Chemie"",
    volume = ""436"",
    year = ""1977"",
    pages = ""113--121""
}
"
966,0.9783729401031389,Ba12 C8 Ge16,I4/mcm,,,,,,0.013073255006393598,,,,0.005815033907937122,,,,,,,,,,,,,,,,,0.0035156930415693147,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,8.84,8.872753154068528,,,,,,,12.466,12.236928346077004,,,8104209,"@article{cif-reference-0,
    author = ""von Schnering, H.G. and Curda, J. and Carrillo-Cabrera, W. and Somer, M. and Peters, K."",
    title = ""  Crystal structure of tribarium tetragermanide mono-acetylide, Ba3 Ge4 C2"",
    journal = ""Zeitschrift fuer Kristallographie (149,1979-)"",
    volume = ""211"",
    year = ""1996"",
    pages = ""634--634""
}
"
498,0.9784040173755587,Ba4 In8 P8,P2_1/m,,,,,,-3.226957681347945e-06,,,,,,,,,,,,,,,,,,,,,,,,,,,0.00013426697203483532,,,,,,,,,,,,,,,0.052649913649978355,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,9.9652,9.74943785820713,,,4.1789,4.378216005307827,95.326,99.66398698444569,12.9834,13.51352296630911,,,2017325,"@article{cif-reference-0,
    author = ""Rauscher, Japheth F. and Condron, Cathie L. and Beault, Tanya and Kauzlarich, Susan M. and Jensen, Newell and Klavins, Peter and MaQuilon, Samuel and Fisk, Zachary and Olmstead, Marilyn M."",
    title = ""  Flux growth and structure of two compounds with the EuIn\textasciitilde 2\textasciitilde P\textasciitilde 2\textasciitilde\  structure type, <i>A</i>In\textasciitilde 2\textasciitilde P\textasciitilde 2\textasciitilde\ (<i>A</i> = Ca and Sr), and a new  structure type, BaIn\textasciitilde 2\textasciitilde P\textasciitilde 2\textasciitilde"",
    journal = ""Acta Crystallographica Section C"",
    volume = ""65"",
    year = ""2009"",
    pages = ""i69--i73""
}
"
616,0.9784752328853623,Ba12 Nb6 O27,P-62c,,,,,,0.0030299155926117945,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2.3359653064309012e-05,,,0.05578519744440079,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,10.3829,10.124721078904715,,,,,,,8.5722,8.940098757661097,,,4001052,"@article{cif-reference-0,
    author = ""Ling, Chris D. and Avdeev, Maxim and Kutteh, Ramzi and Kharton, Vladislav V. and Yaremchenko, Aleksey A. and Fialkova, Svitlana and Sharma, Neeraj and Macquart, Ren\'e B and Hoelzel, Markus and Gutmann, Matthias"",
    title = ""  Structures, Phase Transitions, Hydration, and Ionic Conductivity of  Ba4Nb2O9"",
    journal = ""Chemistry of Materials"",
    volume = ""21"",
    year = ""2009"",
    pages = ""3853--""
}
"
755,0.9785485589148222,Ba54 Ga54 P90,R-3c,,,,,,5.5328683084229517e-05,,,,,,,,,,,,,,,,,,,0.010731413085875182,,,,,,,,,,,,,,,,,,,,,,,0.00015489357421096878,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,14.613,14.658946129651556,,,,,,,28.884,29.173271855244455,,,4331794,"@article{cif-reference-0,
    author = ""Hua He and Chauntae Tyson and Maia Saito and Svilen Bobev"",
    title = ""  Synthesis, Crystal and Electronic Structures of the New Zintl phases  Ba3Al3Pn5 (Pn= P, As) and Ba3Ga3P5"",
    journal = ""Inorganic Chemistry"",
    volume = ""52"",
    year = ""2013"",
    pages = ""499--505""
}
"
660,0.9787099633327051,Ba16 Na204 Sn309.344,F-43m,,,,,,0.00011305316279138086,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0017851777338967099,,,,,,,,,,,,,,,,,,,,,0.0024752879400672845,,,,,,,,,,,,,,,,25.2029,25.061900624995072,,,,,,,,,,,4114709,"@article{cif-reference-0,
    author = ""Svilen Bobev and Slavi C. Sevov"",
    title = ""  Naked Clusters of 56 Tin Atoms in the Solid State"",
    journal = ""Journal of the American Chemical Society"",
    volume = ""124"",
    year = ""2002"",
    pages = ""3359--3365""
}
"
586,0.9787172595089203,Ag2 Ba2 Bi2,P6_3/mmc,0.022361866230406577,,,,,6.20010423285917e-06,,0.00017358658702550767,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.9423,4.9381482252836575,,,,,,,9.1251,9.062099651470005,,,2200912,"@article{cif-reference-0,
    author = ""Kang, Sung Kwon and Miller, Gordon J."",
    title = ""  The intermetallic compound BaAgBi"",
    journal = ""Acta Crystallographica Section E"",
    volume = ""58"",
    year = ""2002"",
    pages = ""i21--i22""
}
"
592,0.9788393111079895,Ba22 Br68 La8,I4/m,,,,,,0.0008581480603278124,,,0.0003036549260801883,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0004265110312296178,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,11.909,11.585348414097721,,,,,,,22.888,23.157192672456624,,,2230980,"@article{cif-reference-0,
    author = ""Eagleman, Yetta and Wu, Guang and Gundiah, Gautam and Bourret-Courchesne, Edith and Derenzo, Stephen"",
    title = ""  Ba\textasciitilde 11\textasciitilde La\textasciitilde 4\textasciitilde Br\textasciitilde 34\textasciitilde : a new barium lanthanum bromide"",
    journal = ""Acta Crystallographica, Section E"",
    volume = ""67"",
    year = ""2011"",
    pages = ""i53--i54""
}
"
657,0.9789649570242692,Ba16 Na204 Sn310.096,F-43m,,,,,,5.6259787408469175e-05,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0022976272402537587,,,,,,,,,,,,,,,,,,,,,0.001781241058171943,,,,,,,,,,,,,,,,25.2041,25.083017348690824,,,,,,,,,,,4114706,"@article{cif-reference-0,
    author = ""Svilen Bobev and Slavi C. Sevov"",
    title = ""  Naked Clusters of 56 Tin Atoms in the Solid State"",
    journal = ""Journal of the American Chemical Society"",
    volume = ""124"",
    year = ""2002"",
    pages = ""3359--3365""
}
"
209,0.9789680476358521,Ba9 Nb6.0 O24,R-3m,,,,,,8.863544017509697e-05,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.680471859499524e-05,,,0.12253412099055105,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,6.045,6.091032463404249,,,,,,,21.27,21.018432354437195,,,1527627,"@article{cif-reference-0,
    author = ""Kemmler-Sack, S. and Treiber, U."",
    title = ""  Die Struktur der rhomboedrischen 9 L-Stapelvarianten Ba3 W(VI)2-x  Nb(V)x()O9-0.5x()0.5x"",
    journal = ""Zeitschrift fuer Anorganische und Allgemeine Chemie"",
    volume = ""478"",
    year = ""1981"",
    pages = ""198--204""
}
"
151,0.9791727496644559,Ba4 Te16 Y8,Pnma,,,,,,-2.5711181912954515e-07,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.006026207058797721,,,,,,,,0.04268930001503354,,,,4.443,4.59879497586463,,,13.646,14.355582891345232,,,16.141,14.892706783044634,,,1521658,"@article{cif-reference-0,
    author = ""Narducci, A.A. and Yang, Y.-T. and Digman, M.A. and Sipes, A.B. and Ibers, J.A."",
    title = ""  An investigation of the rare-earth telluride system Ba Ln2 Te4 (Ln = Sm -  Tm, Y): syntheses, crystal structures and magnetic properties"",
    journal = ""Journal of Alloys Compd."",
    volume = ""303"",
    year = ""2000"",
    pages = ""432--439""
}
"
478,0.9794140314241336,Ba12 S28 Zr8,P4_2/mnm,,,,,,0.003076208965053129,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1.2871823939757817e-05,,,,,,,,,,,,,,,,,,,,,0.02145416484624662,7.0565,7.247277097997483,,,,,,,25.371,24.675429292336435,,,2006288,"@article{cif-reference-0,
    author = ""Yi-Chung Hung and James C. Fettinger and Bryan W. Eichhorn"",
    title = ""  Ba\textasciitilde 3\textasciitilde Zr\textasciitilde 2\textasciitilde S\textasciitilde 7\textasciitilde , the Low-Temperature Polymorph"",
    journal = ""Acta Crystallographica Section C"",
    volume = ""53"",
    year = ""1997"",
    pages = ""827--829""
}
"
386,0.9795627961800824,Ba4 Cl2 P14,P2_1/m,,,,,,0.005106612562985827,,,,,,,,-0.00010592733248432034,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0026111583215335486,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,6.337,6.156534152593704,,,6.829,6.608092312903673,95.27,92.65506581238851,11.726,12.397683692616985,,,1540016,"@article{cif-reference-0,
    author = ""von Schnering, H.G. and Menge, G."",
    title = ""  Dibariumheptaphosphidchlorid Ba2 P7 Cl, eine Verbindung mit dem  polycyklischen Anion P7(3-)"",
    journal = ""Zeitschrift fuer Anorganische und Allgemeine Chemie"",
    volume = ""481"",
    year = ""1981"",
    pages = ""33--40""
}
"
115,0.9796401343947768,B8 Ba4 S16,Cc,,,,,5.9693773338530447e-05,0.00264209527679434,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.001969590466444085,,,,,,,,,,,,,,,,,,,,,,6.6465,6.540442260265855,,,15.6995,14.726075928294275,110.961,110.50320353691046,6.0306,6.143588824762432,,,1510637,"@article{cif-reference-0,
    author = ""Wulff, M. and Krebs, B. and Hammerschmidt, A. and Doech, M."",
    title = ""  Ba B2 S4 : das erste nicht-oxidische Chalkogenoborat mit trigonal-planar  und tetraedrisch koordiniertem Bor"",
    journal = ""Zeitschrift fuer Anorganische und Allgemeine Chemie"",
    volume = ""628"",
    year = ""2002"",
    pages = ""2637--2640""
}
"
6,0.9797950797632035,Al8 Ba8 F40,P2_1/c,,0.0060680095907294455,,,,0.0005106301948168798,,,,,,,,,,,,,,,,,0.00023442069087595724,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.1517,5.003301065458711,,,19.56659,19.238376113916512,122.61859062,121.14989452578911,8.96370468,8.788977344543413,,,1000130,"@article{cif-reference-0,
    author = ""Le Bail, A. and Ferey, G. and Mercier, A.-M. and de Kozak, A. and Samouel, M."",
    title = ""  Structure determination of \b- and \g-BaAlF\textasciitilde 5\textasciitilde\ by X-ray and  neutron powder diffraction: a model for the  \a\\rightarrow  \b \\leftarrow \\rightarrow  \g  transitions"",
    journal = ""Journal of Solid State Chemistry"",
    volume = ""89"",
    year = ""1990"",
    pages = ""282--291""
}
"
899,0.9799762914109389,Al6 Ba20 Ge14,P6_3/mcm,,7.941991519394776e-06,,,,0.010513817250405769,,,,,,,,,,,,,,,,,,,,,0.02469062430323988,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,9.749,9.603697570660646,,,,,,,16.47,15.605934754539415,,,7221394,"@article{cif-reference-0,
    author = ""Widera, A. and Schaefer, H."",
    title = ""  Darstellung und Kristallstruktur von Ba10 Al3 Ge7"",
    journal = "" Zeitschrift fuer Naturforschung, Teil B. Anorganische Chemie, Organische  Chemie (2,1947-32,1977)"",
    volume = ""32"",
    year = ""1977"",
    pages = ""619--624""
}
"
192,0.9800942445629184,Ba4 Ce4 O12,Pnma,,,,,,0.00030805576621081035,,,,,,,0.00035354438180199433,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,-0.0028401785188288155,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,6.20939,5.980044851672002,,,6.2214,6.186047404436629,,,8.76035,8.890463561833656,,,1526682,"@article{cif-reference-0,
    author = ""Knight, K.S."",
    title = ""  Powder neutron diffraction studies of Ba Ce0.9 Y0.1 O2.95 and Ba Ce O3 at  4.2 K: a possible structural site for the proton"",
    journal = ""Solid State Ionics"",
    volume = ""127"",
    year = ""2000"",
    pages = ""43--48""
}
"
471,0.9801892871473389,Ba8 In6 O17,I4/mmm,,,,,,0.016555971592907025,,,,,,,,,,,,,,,,,,,,,,,,,,,0.002412004724167996,,,,,,,,,,,,,,1.1418586692345901e-05,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.1725,4.2389050003210285,,,,,,,30.487,30.868150141515322,,,2002847,"@article{cif-reference-0,
    author = ""Mader, K and Mueller-Buschbaum, Hk"",
    title = "" Synthese und Kristallstruktur eines neuen Oxoindates der Zusammensetzung Ba8 In6 O17"",
    journal = ""Journal of the Less-Common Metals"",
    volume = ""157"",
    year = ""1990"",
    pages = ""71--76""
}
"
665,0.9802921493401556,Au48.348 Ba12 Sn5.652,R-3c,,,,0.005981398177878029,,0.00020286664876097344,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.14937845977346476,,,,,,,,,,,,,,,,8.8112,8.329721016666106,,,,,,,22.308,25.125198089788988,,,4120173,"@article{cif-reference-0,
    author = ""Qisheng Lin and Trinath Mishra and John D. Corbett"",
    title = ""  Hexagonal-Diamond-like Gold Lattices, Ba and (Au,T)3 Interstitials, and  Delocalized Bonding in a Family of Intermetallic Phases Ba2Au6(Au,T)3 (T  = Zn, Cd, Ga, In, or Sn)"",
    journal = ""Journal of the American Chemical Society"",
    volume = ""135"",
    year = ""2013"",
    pages = ""11023--11031""
}
"
263,0.9803641790399586,Ba3.2 F8.7918 Yb0.8,Pm-3m,,,,,,0.01772640685527945,,,,,,,,,,,,,,,,,0.1277545741003936,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.1940267545938213,,,6.096,6.155578695801698,,,,,,,,,,,1531906,"@article{cif-reference-0,
    author = ""Maksimov, B.A. and Gubina, Yu.B. and Sobolev, B.P. and Molchanov, V.N. and Grigor'eva, N.B. and Belokoneva, E.L. and Vigdorchik, A.G. and Krivandina, E.A."",
    title = ""  The Ba1-x Rx F2+x (R = Gd - Lu) phases with the distorted fluorite  structure as products of crystallization of incongruent melts in (Ba  F2)-(R F3) systems. II.Crystal structures of two new forms of Ba1-x Ybx  F2+x fluorite phases ...."",
    journal = ""Kristallografiya"",
    volume = ""47"",
    year = ""2002"",
    pages = ""417--423""
}
"
975,0.9805675069314963,Ba2 O28 U6,Pc,,,,,,0.0003640573688295665,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.000138366675142571,,,,,,,,,,,,,,,,,,,,,,,,,,0.0024081189828329326,,,,,,,6.9558,6.687111677246992,,,7.2206,7.606466278167231,119.19478838,121.27960519009183,14.08370149,14.010267403362878,,,9001112,"@article{cif-reference-0,
    author = ""Pagoaga, M. K. and Appleman, D. E. and Stewart, J. M."",
    title = ""  Crystal structures and crystal chemistry of the uranyl oxide hydrates  becquerelite, billietite, and protasite  Locality: Shinkolobwe mine, Shaba, Zaire"",
    journal = ""American Mineralogist"",
    volume = ""72"",
    year = ""1987"",
    pages = ""1230--1238""
}
"
170,0.9806493215058599,Ba12 O36 Te12,Pnma,,,,,,0.0029323426844275104,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,6.38206203215095e-05,,,,,,,,,,,,,,,,,,,,,0.0012906042834273253,,,,,,,,,,,,6.129,6.1795330287698125,,,12.35,12.438257625147658,,,14.784,14.851168347562618,,,1524715,"@article{cif-reference-0,
    author = ""Kocak, M. and Platte, C. and Troemel, M."",
    title = ""  Ueber verschiedene Formen von Ba Te O3"",
    journal = ""Zeitschrift fuer Anorganische und Allgemeine Chemie"",
    volume = ""453"",
    year = ""1979"",
    pages = ""93--97""
}
"
585,0.9806949220221779,Au2 Ba2 Sb2,P6_3/mmc,,,,0.028776131310150124,,0.0017464019638268585,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.019634497025076046,,,,,,,,,,,,,,,,,,,,,4.7461,5.001856198153681,,,,,,,9.3075,9.94306974778387,,,2200818,"@article{cif-reference-0,
    author = ""Lee, Eun Kwang and Miller, Gordon J. and Kang, Sung Kwon"",
    title = ""  The intermetallic compound BaAuSb"",
    journal = ""Acta Crystallographica Section E"",
    volume = ""58"",
    year = ""2002"",
    pages = ""i17--i18""
}
"
601,0.9807601247417553,Ba8 O16 Ti4,P2_1/c,,,,,,0.0026926140151691384,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.14784404756575192,,,,,,,,,,,,,,,,,,,,,,,0.0005844065853368754,,,,,,,,,,6.12,5.875691910487348,,,7.7,7.603201546761354,117.8808425,117.72303110510025,11.86115498,12.765276827076825,,,2310344,"@article{cif-reference-0,
    author = ""Bland, J.A."",
    title = ""  The crystal structure of barium orthotitanate, Ba2 Ti O4"",
    journal = ""Acta Crystallographica (1,1948-23,1967)"",
    volume = ""14"",
    year = ""1961"",
    pages = ""875--881""
}
"
565,0.9808857440852008,Ba4 F24 Zr4,P2_1/c,,,,,,0.021667052241879113,,,,,,,,,,,,,,,,,1.2700996417480063e-05,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0009697972345776248,6.493,6.244763280011169,,,9.53,9.589201218407867,127.09,128.64734153987146,9.203,9.14571987310519,,,2106543,"@article{cif-reference-0,
    author = ""Laval, J.P. and Papiernik, R. and Frit, B."",
    title = ""  Ba Zr F6- alpha: Une structure a anion complexe (Zr2 F12)4-"",
    journal = ""Acta Crystallographica B (24,1968-38,1982)"",
    volume = ""34"",
    year = ""1978"",
    pages = ""1070--1074""
}
"
367,0.981078189645498,Ba3 F8.79 Lu1,Pm-3m,,,,,,0.023931013174796498,,,,,,,,,,,,,,,,,0.1564022626522974,,,,,,,,,,,,,,,0.014786214197591383,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.987,6.148435704606067,,,,,,,,,,,1539114,"@article{cif-reference-0,
    author = ""Sobolev, B.P. and Golubev, A.M. and Otroshchenko, L.P. and Herrero, P. and Ryzhova, E.A. and Zakalyukin, R.M. and Molchanov, V.N."",
    title = ""  Ba1-x Rx F2+x phases (R = Gd-Lu) with distorted fluotite-type structures  - products of crystallization of incongruent melts in the Ba F2 - R F3  systems (R = Gd-Lu). III. Defect Ba0.75 Lu0.25 F2.25 structure. A new  (Lu8 (Ba6 F71)) supercluster of defects"",
    journal = ""Kristallografiya"",
    volume = ""48"",
    year = ""2003"",
    pages = ""1012--1020""
}
"
1015,0.9811707388766979,Ba4 C4 O12,Pnma,,,,,,0.003089187420992333,,,,-9.308056669457765e-06,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.007329876414783868,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.3333,5.265507447386852,,,6.7339,6.433997741390393,,,8.9417,9.456356634224528,,,9010938,"@article{cif-reference-0,
    author = ""Antao, S. M. and Hassan, I."",
    title = ""  BaCO3: high-temperature crystal structures and the Pmcn --> R3m phase  transition at 811 C  Locality: synthetic  Sample: T = 794 C"",
    journal = ""Physics and Chemistry of Minerals"",
    volume = ""34"",
    year = ""2007"",
    pages = ""573--580""
}
"
258,0.9813822250486169,Ba3 Eu1 F9,Fm-3m,,,,,,0.022450605076400572,,,,,,,,,,,,,,,,0.022463934967952855,0.16165711535771413,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,6.0665,6.149357979999611,,,,,,,,,,,1531053,"@article{cif-reference-0,
    author = ""Achary, S.N. and Patwe, S.J. and Tyagi, A.K."",
    title = ""  Synthesis, characterization of Ba1-x Eux F2+x (0.00 <= x <=1.00) and  Rietveld refinement of some representative compositions in this system"",
    journal = ""Materials Research Bulletin"",
    volume = ""37"",
    year = ""2002"",
    pages = ""2227--2241""
}
"
887,0.9815899647402112,Ba8 Sb8 Te24,P2_12_12_1,,,,,,0.0012209985734811513,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.09985368061735365,,,,,,,,,0.00016654687925698333,,,,,,,,,,,,4.635,4.485396180477902,,,16.94,17.216871100733524,,,18.09,19.98958465866494,,,7221181,"@article{cif-reference-0,
    author = ""Volk, K. and Cordier, G. and Cook, R. and Schaefer, H."",
    title = ""  Ba Sb Te3 und Ba Bi Se3 Verbindungen mit Bi Se-bzw. Sb  Te-Schichtverbaenden"",
    journal = "" Zeitschrift fuer Naturforschung, Teil B. Anorganische Chemie, Organische  Chemie (33,1978-41,1986)"",
    volume = ""35"",
    year = ""1980"",
    pages = ""136--140""
}
"
7,0.9815934735536017,Al4 Ba4 F20,P2_1,,0.03157605758887065,,,,0.006610308783083913,,,,,,,,,,,,,,,,,9.424257738453603e-06,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.2584,5.317342168422184,,,9.7298,9.524647171743492,90.875,89.65549543236041,7.3701,6.735113590395421,,,1000131,"@article{cif-reference-0,
    author = ""Le Bail, A. and Ferey, G. and Mercier, A.-M. and de Kozak, A. and Samouel, M."",
    title = ""  Structure determination of \b- and \g-BaAlF\textasciitilde 5\textasciitilde\ by X-ray and  neutron powder diffraction: a model for the  \a\\rightarrow  \b \\leftarrow \\rightarrow  \g  transitions"",
    journal = ""Journal of Solid State Chemistry"",
    volume = ""89"",
    year = ""1990"",
    pages = ""282--291""
}
"
65,0.9816192934044389,Ba3.6 Bi0.4 F8.4,Fm-3m,,,,,,0.021873141252716177,,0.022469236836742616,,,,,,,,,,,,,,,0.17710673612892705,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,6.1557,6.149023490556285,,,,,,,,,,,1008590,"@article{cif-reference-0,
    author = ""Soubeyroux, J L and Reau, J M and Wahbi, M and Senegas and Soo, S K"",
    title = "" Neutron diffraction investigation of the Ba\textasciitilde 1-x\textasciitilde Bi\textasciitilde x\textasciitilde F\textasciitilde 2-x\textasciitilde\ solid solution"",
    journal = ""Solid State Communications"",
    volume = ""82"",
    year = ""1992"",
    pages = ""63--70""
}
"
66,0.9817185146671762,Ba3.2 Bi0.8 F8.8,Fm-3m,,,,,,0.021971008275685454,,0.021972386306496026,,,,,,,,,,,,,,,0.17087670280045028,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,6.1118,6.149447554739723,,,,,,,,,,,1008591,"@article{cif-reference-0,
    author = ""Soubeyroux, J L and Reau, J M and Wahbi, M and Senegas and Soo, S K"",
    title = "" Neutron diffraction investigation of the Ba\textasciitilde 1-x\textasciitilde Bi\textasciitilde x\textasciitilde F\textasciitilde 2-x\textasciitilde\ solid solution"",
    journal = ""Solid State Communications"",
    volume = ""82"",
    year = ""1992"",
    pages = ""63--70""
}
"
344,0.9817886471317117,Al4 Ba2 Te8,P4/nbm,,0.05921226695530871,,,,0.0035183929646157306,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.002500608191105302,,,,,,,,,,,,8.516,8.657033819022473,,,,,,,6.713,6.657384081497876,,,1536649,"@article{cif-reference-0,
    author = ""Eisenmann, B. and Jakowski, M. and Schaefer, H."",
    title = ""  Neue ternaere Varianten der Tl Se-Struktur: zur Kenntnis von Ba Al2  Te4(II), Sr Ga2 Te4, Sr In2 Te4 und Ba In2 Te4"",
    journal = ""Revue de Chimie Minerale"",
    volume = ""19"",
    year = ""1982"",
    pages = ""263--273""
}
"
67,0.9818456140213787,Ba2.8 Bi1.2 F9.1984,Fm-3m,,,,,,0.021982218686265296,,0.022015009370991597,,,,,,,,,,,,,,,0.16755610510836905,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,6.0773,6.149896469095052,,,,,,,,,,,1008592,"@article{cif-reference-0,
    author = ""Soubeyroux, J L and Reau, J M and Wahbi, M and Senegas and Soo, S K"",
    title = "" Neutron diffraction investigation of the Ba\textasciitilde 1-x\textasciitilde Bi\textasciitilde x\textasciitilde F\textasciitilde 2-x\textasciitilde\ solid solution"",
    journal = ""Solid State Communications"",
    volume = ""82"",
    year = ""1992"",
    pages = ""63--70""
}
"
233,0.981909670660507,Ba0.818 F2.1799968 Lu0.182,Fm-3m,,,,,,0.017291733136683637,,,,,,,,,,,,,,,,,0.16896433424032706,,,,,,,,,,,,,,,0.018282909244778184,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,6.0516,6.150876186573777,,,,,,,,,,,1528533,"@article{cif-reference-0,
    author = ""Golubev, A.M. and Sobolev, B.P. and Molchanov, V.N. and Otroshchenko, L.P. and Fykin, L.E."",
    title = ""  Displacements in the cationic motif of nonstoichiometric fluorite phases  Ba(1-x) R(x) F(2+x) as a result of the formation of {Ba8 [R6 F(68-69)]}  clusters: II. The Ba(1-x) R(x) F(2+x) (R = Er, Yb, Lu; 0.1 < x < 0.3)  crystals"",
    journal = ""Kristallografiya"",
    volume = ""54"",
    year = ""2009"",
    pages = ""456--463""
}
"
176,0.9819124145816381,Ba3 O1 Pb1,Pm-3m,,,,,,0.0002241348580367616,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.009242016073038775,,1.540286395926589e-05,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.459,5.482369199399972,,,,,,,,,,,1525464,"@article{cif-reference-0,
    author = ""Widera, A. and Schaefer, H."",
    title = ""  Uebergangsformen zwischen den Zintlphasen und echten Salzen: die  Verbindungen A3 B O mit A = Ca, Sr, Ba und B = Sn, Pb"",
    journal = ""Materials Research Bulletin"",
    volume = ""15"",
    year = ""1980"",
    pages = ""1805--1809""
}
"
221,0.9819821761297767,Al4 Ba2 O7.998,P6_322,,0.00018520343367240294,,,,0.0005073014729924743,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.00031580585603833,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.218,5.156362366382585,,,,,,,8.781,8.957173937453632,,,1527925,"@article{cif-reference-0,
    author = ""Perrotta, A.J. and Smith, J.V."",
    title = ""  The crystal structure of Ba Al2 O4"",
    journal = "" Bulletin de la Societe Francaise de Mineralogie et de Cristallographie  (72,1949-100,1977)"",
    volume = ""91"",
    year = ""1968"",
    pages = ""85--87""
}
"
230,0.9820060009816295,Ba0.75 Er0.2504 F2.25016,Fm-3m,,,,,,0.014674566200105332,,,,,,,,,,,,,,,0.017465162241059685,,0.16979984811418844,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,6.036,6.151305903129622,,,,,,,,,,,1528530,"@article{cif-reference-0,
    author = ""Golubev, A.M. and Sobolev, B.P. and Molchanov, V.N. and Fykin, L.E. and Otroshchenko, L.P."",
    title = ""  Displacements in the cationic motif of nonstoichiometric fluorite phases  Ba(1-x) R(x) F(2+x) as a result of the formation of {Ba8 [R6 F(68-69)]}  clusters: II. The Ba(1-x) R(x) F(2+x) (R = Er, Yb, Lu; 0.1 < x < 0.3)  crystals"",
    journal = ""Kristallografiya"",
    volume = ""54"",
    year = ""2009"",
    pages = ""456--463""
}
"
57,0.9820063655961909,Ba16 Cr32 O112,C2/c,,,,,,0.0002724113730519119,,,,,,,,,,-3.907891890907125e-06,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.03204368436059357,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16.31,16.747085132198293,,,16.67,16.16596515458308,95.53,91.08491868368444,9.474,9.560785063514162,,,1008169,"@article{cif-reference-0,
    author = ""Blum, D. and Averbuch-Pouchot, M. T. and Guitel, J. C."",
    title = ""  Structure du Dichromate de Baryum, Form \a"",
    journal = ""  Acta Crystallographica, Section B: Structural Crystallography and  Crystal Chemistry"",
    volume = ""35"",
    year = ""1979"",
    pages = ""2685--2687""
}
"
231,0.9820241156768017,Ba0.835 F2.160016 Yb0.165,Fm-3m,,,,,,0.017794875182539315,,,,,,,,,,,,,,,,,0.16633001795807056,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.017899376655407053,,,6.076,6.151133667536104,,,,,,,,,,,1528531,"@article{cif-reference-0,
    author = ""Golubev, A.M. and Otroshchenko, L.P. and Fykin, L.E. and Molchanov, V.N. and Sobolev, B.P."",
    title = ""  Displacements in the cationic motif of nonstoichiometric fluorite phases  Ba(1-x) R(x) F(2+x) as a result of the formation of {Ba8 [R6 F(68-69)]}  clusters: II. The Ba(1-x) R(x) F(2+x) (R = Er, Yb, Lu; 0.1 < x < 0.3)  crystals"",
    journal = ""Kristallografiya"",
    volume = ""54"",
    year = ""2009"",
    pages = ""456--463""
}
"
68,0.9820499588898223,Ba2.4 Bi1.6 F9.6016,Fm-3m,,,,,,0.02194811332122978,,0.021827976866412895,,,,,,,,,,,,,,,0.16398835633402345,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,6.0377,6.15043383555285,,,,,,,,,,,1008593,"@article{cif-reference-0,
    author = ""Soubeyroux, J L and Reau, J M and Wahbi, M and Senegas and Soo, S K"",
    title = "" Neutron diffraction investigation of the Ba\textasciitilde 1-x\textasciitilde Bi\textasciitilde x\textasciitilde F\textasciitilde 2-x\textasciitilde\ solid solution"",
    journal = ""Solid State Communications"",
    volume = ""82"",
    year = ""1992"",
    pages = ""63--70""
}
"
232,0.9821136714280748,Ba0.9 F2.0999968 Lu0.1,Fm-3m,,,,,,0.0199968281240965,,,,,,,,,,,,,,,,,0.17407990350790029,,,,,,,,,,,,,,,0.017516483462016556,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,6.1061,6.151309026038788,,,,,,,,,,,1528532,"@article{cif-reference-0,
    author = ""Golubev, A.M. and Otroshchenko, L.P. and Molchanov, V.N. and Sobolev, B.P. and Fykin, L.E."",
    title = ""  Displacements in the cationic motif of nonstoichiometric fluorite phases  Ba(1-x) R(x) F(2+x) as a result of the formation of {Ba8 [R6 F(68-69)]}  clusters: II. The Ba(1-x) R(x) F(2+x) (R = Er, Yb, Lu; 0.1 < x < 0.3)  crystals"",
    journal = ""Kristallografiya"",
    volume = ""54"",
    year = ""2009"",
    pages = ""456--463""
}
"
917,0.9823670844666395,Al4 Ba2 Te8,I4/mcm,,0.15863402814881317,,,,-0.00026104631293331904,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.002704162515666537,,,,,,,,,,,,8.5,8.657249398147766,,,,,,,6.72,6.656239650619105,,,7222836,"@article{cif-reference-0,
    author = ""Franke, E.R. and Schaefer, H."",
    title = ""  Zur Strukturchemie ternaerer Telluride der Alkali- und Erdalkalimetalle  mit den Elementen der dritten Hauptgruppe"",
    journal = "" Zeitschrift fuer Naturforschung, Teil B. Anorganische Chemie, Organische  Chemie (2,1947-32,1977)"",
    volume = ""27"",
    year = ""1972"",
    pages = ""1308--1315""
}
"
989,0.9824445878675319,Ba2 C2 O6,P6_3/mmc,,,,,,0.009831219748090326,,,,-2.4558854571924663e-05,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.00018662437970181595,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.258,5.243395496134474,,,,,,,5.64,5.719460018808466,,,9006847,"@article{cif-reference-0,
    author = ""Holl, C. M. and Smyth, J. R. and Laustsen, H. M. S. and Jacobsen, S. D. and Downs, R. T."",
    title = ""  Compression of witherite to 8 GPa and the crystal structure of BaCO3 II  Sample: P = 7.2 GPa"",
    journal = ""Physics and Chemistry of Minerals"",
    volume = ""27"",
    year = ""2000"",
    pages = ""467--473""
}
"
892,0.9827347505460429,Al4 Ba6 Si4,Immm,,3.3542986733200603e-06,,,,0.0064276469050046,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.022753341680355116,,,,,,,,,,,,,,,,,,4.204,4.041727390886603,,,5.081,5.440371476250324,,,19.57,20.087001987121585,,,7221269,"@article{cif-reference-0,
    author = ""Widera, A. and Schaefer, H."",
    title = ""  Zur Darstellung und Struktur von A3 Al2 Si2 (a=Ca, Sr, Ba)"",
    journal = "" Zeitschrift fuer Naturforschung, Teil B. Anorganische Chemie, Organische  Chemie (2,1947-32,1977)"",
    volume = ""32"",
    year = ""1977"",
    pages = ""1349--1351""
}
"
111,0.9827767061540033,Au2 Ba2 Bi2,P6_3/mmc,,,,0.0005020586667055751,,3.0150194962311667e-06,,0.00029135216463605656,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.886,4.852496842965802,,,,,,,9.241,9.150200462509904,,,1510590,"@article{cif-reference-0,
    author = ""Fornasini, M.L. and Merlo, F. and Pani, M."",
    title = ""  R M X compounds formed by alkaline earths, europium and ytterbium - I.  Ternary phases with M= Cu, Ag, Au; X= Sb, Bi"",
    journal = ""Journal of the Less-Common Metals"",
    volume = ""166"",
    year = ""1990"",
    pages = ""319--327""
}
"
180,0.9828089639429868,Ba20 F0.64 Si12,P4/ncc,,,,,,0.0049965966288017865,,,,,,,,,,,,,,,,,-0.0056799569161433226,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.827374916013165e-07,,,,,,,,,,,,,,,,,,8.4726,8.357427024509507,,,,,,,16.443,16.645374571857246,,,1525747,"@article{cif-reference-0,
    author = ""Leon-Escamilla, E.A. and Corbett, J.D."",
    title = ""  Hydrogen impurity effects, A5 Tt3 intermetallic compounds between A= Ca,  Sr, Ba, Eu and Tt = Si, Ge, Sn with (Cr5 B3)-like structures that are  stable both as binary and as ternary hydride and fluoride phases"",
    journal = ""Journal of Solid State Chemistry"",
    volume = ""159"",
    year = ""2001"",
    pages = ""149--162""
}
"
220,0.9828375664522244,Ba4 Cd4 Sn4,Imma,,,,,,1.3321248413216094e-05,,,,,,0.0012478974613886204,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0015085981798972274,,,,,,,,,,,,,,,,5.122,5.161294551214584,,,8.477,8.87015094295684,,,8.594,8.497492964624259,,,1527806,"@article{cif-reference-0,
    author = ""Merlo, F. and Pani, M. and Fornasini, M.L."",
    title = ""  R M X compounds formed by alkaline earths, europium and ytterbium- II.  Ternary phases with M= Zn, Cd and X= Si, Ge, Sn, Pb"",
    journal = ""Journal of the Less-Common Metals"",
    volume = ""171"",
    year = ""1991"",
    pages = ""329--336""
}
"
71,0.9829524314283369,Al4 Ba2 O8,P6_322,,0.006336103060598455,,,,0.0008422419668299398,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1.3929420428027973e-05,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.209,5.137363397716424,,,,,,,8.761,8.96390340583364,,,1010039,"@article{cif-reference-0,
    author = ""Wallmark, S and Westgren, A"",
    title = ""X-Ray Analysis of Barium Aluminates"",
    journal = ""Arkiv foer Kemi, Mineralogi och Geologi, B"",
    volume = ""12"",
    year = ""1937"",
    pages = ""1--4""
}
"
907,0.983052829608824,Ba2 Mg4 Pb4,P4/nmm,,,,,,0.002062118558998118,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.23391058285677246,,,,,,,,,,0.017766560822221427,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.0,5.033151380058527,,,,,,,12.11,11.72412011011716,,,7222660,"@article{cif-reference-0,
    author = ""Eisenmann, B. and May, N. and Schaefer, H. and Mueller, W."",
    title = ""  Eine neue strukturelle Variante des Ba Al4-Typs: Der Ca Be2 Ge2-Typ"",
    journal = "" Zeitschrift fuer Naturforschung, Teil B. Anorganische Chemie, Organische  Chemie (2,1947-32,1977)"",
    volume = ""27"",
    year = ""1972"",
    pages = ""1155--1157""
}
"
158,0.9833234344745007,Ba8 In8 O20,Ima2,,,,,,0.0024840459233082322,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0027600614105090858,,,,,,,,,,,,,,-0.0003986125416821658,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.97253,5.935257512576535,,,6.10476,6.237929426653164,,,16.75409,17.13150616980229,,,1522063,"@article{cif-reference-0,
    author = ""Uchimoto, Y. and Kinuhata, M. and Takagu, H. and Yoshida, H. and Inagaki, T. and Yao, T."",
    title = ""  Crystal structure of metal cation-doped Ba2 In2 O5 and its oxide ion  conductivity"",
    journal = ""Electrochemical Society Proceedings"",
    volume = ""99"",
    year = ""1999"",
    pages = ""317--326""
}
"
659,0.9833654304709998,Ba16 Na204 Sn322.352,F-43m,,,,,,0.00011248835433214091,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,-2.463717500559829e-05,,,,,,,,,,,,,,,,,,,,,0.00255105238326782,,,,,,,,,,,,,,,,25.0534,25.01000339114564,,,,,,,,,,,4114708,"@article{cif-reference-0,
    author = ""Svilen Bobev and Slavi C. Sevov"",
    title = ""  Naked Clusters of 56 Tin Atoms in the Solid State"",
    journal = ""Journal of the American Chemical Society"",
    volume = ""124"",
    year = ""2002"",
    pages = ""3359--3365""
}
"
579,0.9833710292247858,Ba4 O44 Ti20,P2_1/c,,,,,,0.0033544194806532915,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.04743368061807047,,,,,,,,,,,,,,,,,,,,,,,8.626243771313823e-05,,,,,,,,,,7.52,7.2723557099455265,,,14.02,13.632250354279192,130.18036211,134.86381792836906,9.93312966,9.482819477462325,,,2107200,"@article{cif-reference-0,
    author = ""Tillmanns, E."",
    title = ""  Die Kristallstruktur von Ba Ti5 O11"",
    journal = ""Acta Crystallographica B (24,1968-38,1982)"",
    volume = ""25"",
    year = ""1969"",
    pages = ""1444--1452""
}
"
372,0.983381641621314,Ba8 O48,Pbca,,,,,,0.0023201111128856025,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.598408426652141e-07,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,6.407,5.979573883733059,,,8.005,7.810261492934118,,,16.837,15.783204458608825,,,1539448,"@article{cif-reference-0,
    author = ""Vannerberg, N.G."",
    title = ""  On the system Ba O2 - H2 O - H2 O2 3. The crystal structure of alpha-,  beta-, and gamma-Ba O2 (H2 O2)2 and Ba O2 H2 O2 (H2 O)2"",
    journal = ""Arkiv foer Kemi"",
    volume = ""14"",
    year = ""1959"",
    pages = ""125--145""
}
"
988,0.9835965889998395,Ba4 C4 O12,Pnma,,,,,,0.0006940233903756725,,,,0.08421652530441973,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0008858793386787544,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.251,5.141701199825458,,,5.762,5.689753059085491,,,8.868,9.21022322145258,,,9006846,"@article{cif-reference-0,
    author = ""Holl, C. M. and Smyth, J. R. and Laustsen, H. M. S. and Jacobsen, S. D. and Downs, R. T."",
    title = ""  Compression of witherite to 8 GPa and the crystal structure of BaCO3 II  Sample: P = 7.05 GPa"",
    journal = ""Physics and Chemistry of Minerals"",
    volume = ""27"",
    year = ""2000"",
    pages = ""467--473""
}
"
991,0.9836161590547674,Ba1 Mo6 S8,R-3,,,,,,0.011425678878997233,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0036834093591486196,,,,,,,,,,,,,,,,,1.180024381108986,,,,,,,,,,,,,,,,,,,,,,9.27752776,9.090644158484194,,,,,,,11.79317681,11.89543064231345,,,9007736,"@article{cif-reference-0,
    author = ""Kubel, F. and Yvon, K."",
    title = ""  Structural phase transitions in Chevrel phases containing divalent  metal cations. II. Structure refinement of triclinic EuMo6S8 and BaMo6S8  at low temperature  Sample: T = 177 K"",
    journal = ""Acta Crystallographica, Section C"",
    volume = ""46"",
    year = ""1990"",
    pages = ""181--186""
}
"
368,0.9837994272410623,Ba3 C3 O9,R-3m,,,,,,0.005033248538126538,,,,0.013669800908757248,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0005706911952073569,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.205,5.196709657383908,,,,,,,10.55,10.53986997798438,,,1539129,"@article{cif-reference-0,
    author = ""Stromme, K.O."",
    title = ""  On the crystal structures of the high-temperature forms of strontium and  barium carbonate and structurally related compounds"",
    journal = ""Acta Chemica Scandinavica, Series A: (28,1974-)"",
    volume = ""29"",
    year = ""1975"",
    pages = ""105--110""
}
"
307,0.9838564259542688,Ba24 F101.9988 Y18,R-3,,,,,,0.006494511767668473,,,,,,,,,,,,,,,,,0.05700237478239582,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,7.50298592173251e-05,,,,11.075,10.968856840629337,,,,,,,20.372,20.0952977509407,,,1534927,"@article{cif-reference-0,
    author = ""Maksimov, B.A. and Golubev, A.M. and Solans, H. and Dudka, A.P. and Badria-Font, M. and Genkina, E.A. and Buchinskaya, I.I. and Loshmanov, A.A. and Simonov, V.I. and Font-Altaba, M."",
    title = ""  The fluorite-matrix-based Ba4 R3 F17 (R= Y, Yb) crystal structure.  Ordering of cations and specific features of the anionic motif."",
    journal = ""Kristallografiya"",
    volume = ""41"",
    year = ""1996"",
    pages = ""51--59""
}
"
982,0.983872913182922,Ba4 C4 O12,Pnma,,,,,,0.001401207541818463,,,,5.812696912537715e-07,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.010402766558182135,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.292,5.563526589310048,,,6.246,6.455584262364538,,,8.856,9.056782536226178,,,9006840,"@article{cif-reference-0,
    author = ""Holl, C. M. and Smyth, J. R. and Laustsen, H. M. S. and Jacobsen, S. D. and Downs, R. T."",
    title = ""  Compression of witherite to 8 GPa and the crystal structure of BaCO3 II  Sample: P = 1.98 GPa"",
    journal = ""Physics and Chemistry of Minerals"",
    volume = ""27"",
    year = ""2000"",
    pages = ""467--473""
}
"
525,0.9840220874356276,Ba2 O18 V8,P2/c,,,,,,1.4164690026946495e-06,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0021235505450411035,,,,,,,,,,,,,,,,,,,,,,,,,,,9.636667097963597e-06,,,,,,7.614,7.773174724188702,,,4.9319,5.066449463632078,111.371,108.58222146771845,9.347,9.320482067645022,,,2102780,"@article{cif-reference-0,
    author = ""Reeswinkel, T. and Prinz, S. and Sparta, K. M. and Roth, G."",
    title = ""  Synthesis and structural characterization of BaV\textasciitilde 4\textasciitilde O\textasciitilde 9\textasciitilde"",
    journal = ""Acta Crystallographica Section B"",
    volume = ""63"",
    year = ""2007"",
    pages = ""270--276""
}
"
890,0.9840510821373452,Ba1 Bi2 Mg2,P-3m1,,,,,,0.01894661919607877,,1.0706747767214253e-05,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.021753910853586057,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.86,4.986960426866378,,,,,,,8.22,8.404128046252142,,,7221204,"@article{cif-reference-0,
    author = ""Deller, K. and Eisenmann, B."",
    title = ""  Ternaere Erdalkali-Element(V)-Verbindungen A Mg2 B2 mit A = Ca, Sr, Ba  und B = As, Sb, Bi"",
    journal = "" Zeitschrift fuer Naturforschung, Teil B. Anorganische Chemie, Organische  Chemie (2,1947-32,1977)"",
    volume = ""32"",
    year = ""1977"",
    pages = ""612--616""
}
"
91,0.9841087439158874,Ag4 Ba1.04 Sr2.96,Pnma,0.0034299931933065293,,,,,0.03123485294810942,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.03441643314888135,,,,,,,,,,,,,,,4.8279,4.861757889938461,,,6.4737,6.4132940969258545,,,8.324,8.482843455341689,,,1509217,"@article{cif-reference-0,
    author = ""Burggraf, F. and Harms, W. and Daub, M. and Duerr, I. and Roehr, C."",
    title = ""  Ca Ag - Sr Ag - Ba Ag: Between CrB and FeB structure type"",
    journal = ""Zeitschrift fuer Anorganische und Allgemeine Chemie"",
    volume = ""634"",
    year = ""2008"",
    pages = ""2255--2266""
}
"
127,0.9842347956846862,Ba8 Ga4 S14,P2_1/m,,,,,,0.0072832392082774824,,,,,,,,,,,,,,,,,,,0.020308294263976352,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0006206574877482461,,,,,,,,,,,,,,,,,,,,,,9.028,8.686810508492778,,,7.164,7.140862325654261,108.32,110.40634251649216,11.766,11.4719665450038,,,1518039,"@article{cif-reference-0,
    author = ""Eisenmann, Brigitte and Jakowski, Mareike and Schafer, Herbert"",
    title = ""  Darstellung und kristallstruktur von Ba4Ga2S7 und Ba3Ga2S6"",
    journal = ""Revue de Chimie Minerale"",
    volume = ""21"",
    year = ""1984"",
    pages = ""12--20""
}
"
393,0.9844763508301919,As24 Ba24 Ga8,Pnma,,,8.733751746493657e-06,,,0.006674349461835267,,,,,,,,,,,,,,,,,,,0.03407910443982412,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,6.8008,6.830695612801349,,,13.3589,13.355335408368033,,,19.9788,19.774075864462834,,,1540503,"@article{cif-reference-0,
    author = ""Stoyko, Stanislav and Voss, Leonard and He, Hua and Bobev, Svilen"",
    title = ""  Synthesis, Crystal and Electronic Structures of the Pnictides AE3TrPn3  (AE = Sr, Ba; Tr = Al, Ga; Pn = P, As)"",
    journal = ""Crystals"",
    volume = ""5"",
    year = ""2015"",
    pages = ""433--""
}
"
323,0.9845493868610675,As32 Ba32 Ge8,P-43n,,,-1.6054469315003474e-06,,,0.0023711611861326775,,,,,,,,,,,,,,,,,,,,,0.1320856964775488,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,13.419,13.241851785340687,,,,,,,,,,,1536005,"@article{cif-reference-0,
    author = ""Eisenmann, B. and Jordan, H. and Schaefer, H."",
    title = ""  Zintlphasen mit isolierten Si As4 - bzw. Ge As4 - Anionen: Darstellung  und Struktur von Ba4 Si As4 und Ba4 Ge As4 sowie Sr4 Si As4 und Sr4 Ge  As4"",
    journal = ""Zeitschrift fuer Anorganische und Allgemeine Chemie"",
    volume = ""475"",
    year = ""1981"",
    pages = ""74--80""
}
"
76,0.9847543567085784,Ba4 C4 O12,Pnma,,,,,,0.0072675529335853774,,,,0.043166054509998886,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2.388161793889744e-06,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.28,5.568293864870759,,,6.39,6.193230411182587,,,8.83,8.832923598823914,,,1011149,"@article{cif-reference-0,
    author = ""Colby, M Y and la Coste, J B"",
    title = ""The crystal structure of witherite."",
    journal = "" Zeitschrift fuer Kristallographie, Kristallgeometrie, Kristallphysik, Kristallchemie (-144,1977)"",
    volume = ""90"",
    year = ""1935"",
    pages = ""1--7""
}
"
737,0.984838881404921,Au52.896 Ba8 Zn50.496,Fm-3c,,,,0.003450745797445494,,1.204057641850241e-07,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0013718018368603627,,12.641,12.452059367122423,,,,,,,,,,,4328345,"@article{cif-reference-0,
    author = ""Shalabh Gupta and John D. Corbett"",
    title = ""  BaAuxZn13-x: Electron-Poor Cubic NaZn13- Type Intermetallic and Its  Ordered Tetragonal Variant"",
    journal = ""Inorganic Chemistry"",
    volume = ""51"",
    year = ""2012"",
    pages = ""2247--2253""
}
"
732,0.9849570455355987,Ba16 Ga8 S32,P2_1/c,,,,,,0.0033088324003807935,,,,,,,,,,,,,,,,,,,0.009670305794481771,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3.8837979016142075e-05,,,,,,,,,,,,,,,,,,,,,,12.739,12.434466433000305,,,6.201,6.247960006412639,104.254,104.0945976919005,19.83,19.70627034930207,,,4325422,"@article{cif-reference-0,
    author = ""Ji-Wei Liu and Peng Wang and Ling Chen"",
    title = ""  Contribution of Disulfide S22-Anions to the Crystal and Electronic  Structures in Ternary Sulfides, Ba12In4S19, Ba4M2S8 (M = Ga, In)"",
    journal = ""Inorganic Chemistry"",
    volume = ""50"",
    year = ""2011"",
    pages = ""5706--5713""
}
"
388,0.9852767353236613,Ba8 Cd4 S12,Pnma,,,,,,0.003451717704488973,,,,,,0.005495146108038917,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,6.011960168915173e-06,,,,,,,,,,,,,,,,,,,,,,4.3356,4.392887139806164,,,8.9145,8.899956932713772,,,17.2439,17.308805207517892,,,1540138,"@article{cif-reference-0,
    author = ""Iglesias, J.E. and Pachali, K.E. and Steinfink, H."",
    title = ""  Structural chemistry of Ba2CdS3, Ba2CdS3, BaCdS2, BaCu2S2 and BaCu2Se2"",
    journal = ""Journal of Solid State Chemistry"",
    volume = ""9"",
    year = ""1974"",
    pages = ""6--14""
}
"
736,0.985424465130116,Au16.224 Ba8 Zn87.776,Fm-3c,,,,0.00240250363289392,,0.0017905676375107955,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0046950491414754205,,12.4485,12.511163944705203,,,,,,,,,,,4328344,"@article{cif-reference-0,
    author = ""Shalabh Gupta and John D. Corbett"",
    title = ""  BaAuxZn13-x: Electron-Poor Cubic NaZn13- Type Intermetallic and Its  Ordered Tetragonal Variant"",
    journal = ""Inorganic Chemistry"",
    volume = ""51"",
    year = ""2012"",
    pages = ""2247--2253""
}
"
629,0.9857493659060312,Ba6 Bi13.3334 Se26,P2_1/m,,,,,,0.04845222422501129,,0.006148904012519598,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3.5442169126819367e-06,,,,,,,,,,,,,,,,,,,17.22279,17.79848701151653,,,4.2729,4.409268620502763,90.72,95.53650656446027,18.4659,19.51542632907592,,,4002290,"@article{cif-reference-0,
    author = ""Wang, Y.C. and DiSalvo, F.J."",
    title = ""  Synthesis and characterization of Ba3 Bi6.67 Se13 and its filled variants  Ba3 Bi6 Pb Se13 and Ba3 Bi6 Sn Se13"",
    journal = ""Chemistry of Materials (1,1989-)"",
    volume = ""12"",
    year = ""2000"",
    pages = ""1011--1017""
}
"
396,0.9859060893519285,Ba80 Cr48 F288,I4_1/a,,,,,,0.0009082151958180512,,,,,,,,,,0.09478315659456042,,,,,,,0.0010633052848831336,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,20.611,20.94558106114999,,,,,,,15.382,14.384215413052045,,,1540846,"@article{cif-reference-0,
    author = ""Welsch, M. and Holler, H. and Babel, D."",
    title = ""  Ueber Ba2 Cr F6 und Ba5 Cr3 F18, ein Beitrag zur Strukturchemie von  Chrom(II)- und Barium-Uebergangsmetall-Fluoriden"",
    journal = ""Zeitschrift fuer Anorganische und Allgemeine Chemie"",
    volume = ""575"",
    year = ""1989"",
    pages = ""171--186""
}
"
208,0.9859367169379906,Ba12 O19.2 V4,I4/mcm,,,,,,0.004892925608240699,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.13231381985649537,,,,,,,,,,,,,,,,,,,,,,,,,,,0.008438791650496371,,,,,,7.29,7.133621657905599,,,,,,,11.78,11.847171048249661,,,1527584,"@article{cif-reference-0,
    author = ""Jansen, P.W.J. and Spitsbergen, U. and de Wolff, P.M."",
    title = ""  The crystal structure of a lower barium vanadium oxide"",
    journal = "" Recueil des Travaux Chimiques des Pays-Bas et de la Belgique"",
    volume = ""84"",
    year = ""1965"",
    pages = ""821--827""
}
"
784,0.9861325394732964,Ba2 In6.428 Zn1.572,I4/mmm,,,,,,1.4604855614025922e-05,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0019224027128617992,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,-2.776089726742933e-07,,4.7827,4.783463148764855,,,,,,,12.007,11.890904925716253,,,4339493,"@article{cif-reference-0,
    author = ""Li, Bin and Corbett, John D."",
    title = ""  Syntheses and structures of new phases AeMxIn(4-x) (Ae = Sr, Ba; M = Mg,  Zn): size effects and site preferences in BaAl4-type structures."",
    journal = ""Inorganic chemistry"",
    volume = ""46"",
    year = ""2007"",
    pages = ""8812--8818""
}
"
403,0.9861328564033752,Ba16 Ge32 S80,Fd-3m,,,,,,0.012320795488883842,,,,,,,,,,,,,,,,,,,,,0.012323425192732974,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.21415083551483927,,,,,,,,,,,,,,,,,,,,,,14.899,14.788274358679553,,,,,,,,,,,1541167,"@article{cif-reference-0,
    author = ""Ribes, M. and Olivier-Fourcade, J. and Philippot, E. and Maurin, M."",
    title = ""  Etude structurale de thiocomposes a groupement anionique de type tetrane  Na4 X4 S10 (X= Ge, Si) et Ba2 Ge4 S10"",
    journal = ""Journal of Solid State Chemistry"",
    volume = ""8"",
    year = ""1973"",
    pages = ""195--205""
}
"
563,0.9862896576282414,Ba16 F80 Fe16,I4,,,,,,0.02072804061707012,,,,,,,,,,,,,,,,,0.12836867011087646,0.00034415698899685173,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,14.919,14.49016365109176,,,,,,,7.609,8.4958306068868,,,2106473,"@article{cif-reference-0,
    author = ""von der Muehll, R. and Andersson, S. and Galy, J."",
    title = ""  Sur quelques fluometallates alcalino-terreux. I. Structure cristalline de  Ba Fe F5 et Sr Al F5"",
    journal = ""Acta Crystallographica B (24,1968-38,1982)"",
    volume = ""27"",
    year = ""1971"",
    pages = ""2345--2353""
}
"
714,0.9867230024223539,Ba8 Bi8 Zn4,Ibam,,,,,,0.00015537541335774427,,0.0016968915563881203,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.05263626504818619,,7.089,6.926270288070472,,,7.28,7.38091019819748,,,14.325,15.192292154677633,,,4315627,"@article{cif-reference-0,
    author = ""Bayrammurad Saparov and Svilen Bobev"",
    title = ""  Isolated \\infty1[ZnPn2]4- Chains in the Zintl Phases Ba2ZnPn2 (Pn = As,  Sb, Bi) - Synthesis, Structure, and Bonding"",
    journal = ""Inorganic Chemistry"",
    volume = ""49"",
    year = ""2010"",
    pages = ""5173--5179""
}
"
523,0.9868740093308754,Ba2 O18 V8,P2/c,,,,,,0.0003817297503056734,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1.4217765715525266e-07,,,,,,,,,,,,,,,,,,,,,,,,,,,0.002578200729596504,,,,,,7.6303,7.751935284708884,,,4.9405,5.100381929500563,111.395,108.5290365227075,9.3547,9.304917806311474,,,2102778,"@article{cif-reference-0,
    author = ""Reeswinkel, T. and Prinz, S. and Sparta, K. M. and Roth, G."",
    title = ""  Synthesis and structural characterization of BaV\textasciitilde 4\textasciitilde O\textasciitilde 9\textasciitilde"",
    journal = ""Acta Crystallographica Section B"",
    volume = ""63"",
    year = ""2007"",
    pages = ""270--276""
}
"
47,0.9869080135378226,Ba6 Ge4 N4,P2_1/m,,,,,,0.005140926437532737,,,,,,,,,,,,,,,,,,,,,0.010364870979992767,,,,,,,,,,,,,,,0.0005592855642020443,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,9.6196,10.29232641299693,,,4.0466,3.812379373964652,113.553,113.08280549465617,10.1337,9.958461064784352,,,1005031,"@article{cif-reference-0,
    author = ""Yamane, H and DiSalvo, F J"",
    title = "" A barium germanium nitride, Ba3 Ge2 N2, containing (1-infinite)Ge(2-) and (Ge N2)(4-) anions"",
    journal = ""Journal of Alloys Compd."",
    volume = ""241"",
    year = ""1996"",
    pages = ""69--74""
}
"
491,0.986993460226289,B36 Ba18 O72,R3c,,,,,0.00030260054451983475,0.0016672303273948528,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0997989116409419,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,12.531,12.426662215183988,,,,,,,12.721,11.639728262564438,,,2015570,"@article{cif-reference-0,
    author = ""Shao-Fang Lu and Zi-Xiang Huang and Jin-Ling Huang"",
    title = ""  Meta-barium borate, II-BaB\textasciitilde 2\textasciitilde O\textasciitilde 4\textasciitilde , at 163 and 293K"",
    journal = ""Acta Crystallographica Section C"",
    volume = ""62"",
    year = ""2006"",
    pages = ""i73--i75""
}
"
950,0.9870987882981042,Ba8 O32 Si12,P2_1/c,,,,,,0.0007025996741443127,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.003916687531981929,,,,,,,,,,,,,,,-1.3153668155515627e-05,,,,,,,,,,,,,,,,,,12.477,12.315920123094235,,,4.685,4.666197618546279,93.54,92.89964561309057,13.944,14.005939246382356,,,8103554,"@article{cif-reference-0,
    author = ""Hesse, K.F. and Liebau, F."",
    title = ""  Crystal chemistry of silica-rich barium silicates refinement of the  crystal structures of Ba4 (Si6 O16), Ba5 (Si8 O21) and Ba6 (Si10 O26),  silicates with triple quadruple and quintuple chains"",
    journal = ""Zeitschrift fuer Kristallographie (149,1979-)"",
    volume = ""153"",
    year = ""1980"",
    pages = ""3--17""
}
"
562,0.9871637997379855,Ba12 O20 Si4,I4/mcm,,,,,,0.01877633306936564,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.10464407206240635,,,,,,,,,,,,,,,0.002791148749146667,,,,,,,,,,,,,,,,,,7.3023,7.39735404661244,,,,,,,11.2178,11.266789821621233,,,2106454,"@article{cif-reference-0,
    author = ""Tillmanns, E. and Grosse, H.P."",
    title = ""  Refinement of tribarium silicate"",
    journal = ""Acta Crystallographica B (24,1968-38,1982)"",
    volume = ""34"",
    year = ""1978"",
    pages = ""649--651""
}
"
923,0.9872122885623593,Ba6 P12 Si8,P2_1/m,,,,,,0.0023700918488656205,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0001232304208000078,,,,,,,,,,,,,,-5.662431471764168e-06,,,,,,,,,,,,,,,,,,7.527,7.639345437842019,,,7.281,7.4759684260679755,99.41,101.06042688069702,11.537,11.240387235535486,,,7223824,"@article{cif-reference-0,
    author = ""Eisenmann, B. and Jordan, H. and Schaefer, H."",
    title = ""  Ba3 Si4 P6, eine neue Zintlphase mit vernetzten Si4 P5-Kaefigen"",
    journal = "" Zeitschrift fuer Naturforschung, Teil B. Anorganische Chemie, Organische  Chemie (33,1978-41,1986)"",
    volume = ""39"",
    year = ""1984"",
    pages = ""864--867""
}
"
42,0.9872584855907914,Ba4 Co4 S8,P4/nmm,,,,,,0.005,,,,,,,,,1.1601607221871016e-05,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1.160160725154607e-05,,,,,,,,,,,,,,,,,,,,,,4.57286017,-7543286.413801331,,,4.57286017,1028533.0412934981,,,8.9406,-58.73072751893614,,,1005016,"@article{cif-reference-0,
    author = ""Snyder, G J and Gelabert, M C and DiSalvo, F J"",
    title = "" Refined structure and properties of the layered Mott insulator Ba Co S2"",
    journal = ""Journal of Solid State Chemistry"",
    volume = ""113"",
    year = ""1994"",
    pages = ""355--361""
}
"
194,0.9872695710431659,Ba3 La0.668 S4,Fm-3m,,,,,,0.00955005692010377,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.006322926556039362,,,,,,,,,,,,,,,,,,,,,,0.06596817605208118,,,,,,,,,,,,,,,,,,,,,,6.38,6.424360677384254,,,,,,,,,,,1527083,"@article{cif-reference-0,
    author = ""Andreev, O.V. and Kertman, A.V. and Bamburov, V.G."",
    title = ""  Reaction in the systems Ba S - Ln2 S3 (Ln= La, Nd)"",
    journal = ""Zhurnal Neorganicheskoi Khimii"",
    volume = ""36"",
    year = ""1991"",
    pages = ""1472--1476""
}
"
306,0.9874036873895441,Ba8 Nb16 O48,C222_1,,,,,,0.0006208889357577852,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0006602646358889359,,,0.09981664285189604,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,7.88,8.342019585887318,,,12.215,12.909202451241041,,,10.292,11.044705041007019,,,1534924,"@article{cif-reference-0,
    author = ""Sirotinkin, V.P. and Sirotinkin, S.P."",
    title = ""  Structure of high temperature modification of Ba Nb2 O6"",
    journal = ""Zhurnal Neorganicheskoi Khimii"",
    volume = ""35"",
    year = ""1990"",
    pages = ""2189--2191""
}
"
610,0.9875496922097059,Ba0.4758 S8 V6,P6_3/m,,,,,,0.12195638718289123,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,8.183115927598182e-07,,,,,,,,,,,,,,,,0.016678279684175353,,,,,,9.208,9.233741159484866,,,,,,,3.3169,3.3112922096806927,,,4000078,"@article{cif-reference-0,
    journal = ""Chemistry of Materials"",
    year = ""2001""
}
"
814,0.987608201418792,B12 Ba6 O24,R3c,,,,,4.6940841268482876e-07,0.001079650766130239,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.064566276380764,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,12.54251167,12.425074641809303,,,,,,,12.66640717,11.53865655553234,,,4504285,"@article{cif-reference-0,
    author = ""Pan, Shilie and Smit, Jared P. and Lanier, Courtney H. and Marvel, Michael R. and Marks, Laurence D. and Poeppelmeier, Kenneth R."",
    title = ""  Optical Floating Zone Growth of \b-BaB2O4from a LiBa2B5O10-Based Solvent"",
    journal = ""Crystal Growth \&amp; Design"",
    volume = ""7"",
    year = ""2007"",
    pages = ""1561--""
}
"
522,0.9876657116643961,Ba2 O18 V8,P2/c,,,,,,5.008620962957506e-05,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,8.89366361492701e-08,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0013212104443583532,,,,,,7.6396,7.752355740712485,,,4.9447,5.117540013116749,111.427,108.5659346867448,9.3596,9.292149953395711,,,2102777,"@article{cif-reference-0,
    author = ""Reeswinkel, T. and Prinz, S. and Sparta, K. M. and Roth, G."",
    title = ""  Synthesis and structural characterization of BaV\textasciitilde 4\textasciitilde O\textasciitilde 9\textasciitilde"",
    journal = ""Acta Crystallographica Section B"",
    volume = ""63"",
    year = ""2007"",
    pages = ""270--276""
}
"
748,0.9876685163870467,Au1.88 Ba2 In6.12,I4/mmm,,,,0.0010231331647510093,,9.597912958355626e-07,,,,,,,,,,,,,,,,,,,,,,,,,,,0.002605649313834403,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.8107,4.778656183616291,,,,,,,11.98,11.891467027947138,,,4331419,"@article{cif-reference-0,
    author = ""Corbett, J.D. and Liu Shengfeng"",
    title = ""  Synthesis, structure and bonding of Ba Au Tl3 and Ba Au In3:  stabilization of (Ba Al4)-type examples of the heavier triels through  gold substitution"",
    journal = ""Inorganic Chemistry"",
    volume = ""43"",
    year = ""2004"",
    pages = ""4988--4993""
}
"
930,0.9876927983064442,Ba8 Ga17.198 Sn28.802,I-43m,,,,,,7.188813689496372e-06,,,,,,,,,,,,,,,,,,,0.0025570147467636967,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.004341347116874227,,,,,,,,,,,,,,,,11.5949,11.554543502783073,,,,,,,,,,,8100661,"@article{cif-reference-0,
    author = ""Carrillo-Cabrera, Wilder and Cardoso Gil, Raul and Tran, Vinh-Hung and Grin, Yuri"",
    title = "" Refinement of the crystal structure of the clathrate Ba\textasciitilde 8\textasciitilde Ga\textasciitilde 17.2\textasciitilde Sn\textasciitilde 28.8\textasciitilde"",
    journal = {Zeitschrift f\""ur Kristallographie - New Crystal Structures},
    volume = ""217"",
    year = ""2002"",
    pages = ""181--182""
}
"
357,0.98769947621555,Ba24 Ge31.528 Sn0.472,Cmmm,,,,,,0.005000773536843469,,,,,,,,,,,,,,,,,,,,,0.0051340302874836935,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1.4230500035273631e-06,,,,,,,,,,,,,,,,11.834,11.93377060678906,,,12.229,12.901261431035508,,,12.112,12.74635830089324,,,1537191,"@article{cif-reference-0,
    author = ""Zuercher, F. and Nesper, R. and Faessler, T.F. and Hoffmann, S."",
    title = ""  Novel arachno-type (X5)6- Zintl anions in Sr3 Sr5, Ba3 Sr5, and Ba3 Pb5  and charge influence on Zintl clusters."",
    journal = ""Zeitschrift fuer Anorganische und Allgemeine Chemie"",
    volume = ""627"",
    year = ""2001"",
    pages = ""2211--2219""
}
"
423,0.9877164820749825,Al4 Ba2 O8,P6_322,,0.009637515039287356,,,,0.0009787834594150939,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2.904288245905248e-05,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.224,5.139996078282582,,,,,,,8.777,8.964753975110538,,,1545124,"@article{cif-reference-0,
    author = ""Uchikawa, H. and Tsukiyama, K."",
    title = ""  Precise determination of BaAl2O4 cell and certification of the formation  of iron bearing solid solution"",
    journal = ""Journal of Ceramic Association of Japan"",
    volume = ""74"",
    year = ""1966"",
    pages = ""15--22""
}
"
149,0.9877208186646791,Ba4 Tb8 Te16,Pnma,,,,,,7.415586901562874e-06,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.03168777984681276,0.003824510590043512,,,,,,,,,,,,4.4611,4.609502779558954,,,13.6611,14.296730335859614,,,16.1817,14.798989751572938,,,1521656,"@article{cif-reference-0,
    author = ""Narducci, A.A. and Yang, Y.-T. and Sipes, A.B. and Digman, M.A. and Ibers, J.A."",
    title = ""  An investigation of the rare-earth telluride system Ba Ln2 Te4 (Ln = Sm -  Tm, Y): syntheses, crystal structures and magnetic properties"",
    journal = ""Journal of Alloys Compd."",
    volume = ""303"",
    year = ""2000"",
    pages = ""432--439""
}
"
448,0.9878614777957709,Ba8 Ga16 O32,P6_3,,,,,,0.00022630146960516716,,,,,,,,,,,,,,,,,,,0.0020536179230899797,,,,,,,,,,,,,,,,,,,,,,0.13022736255109107,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,10.74,10.83798554450577,,,,,,,8.675,8.70988894975767,,,2002272,"@article{cif-reference-0,
    author = ""Deiseroth, H J and Mueller-Buschbaum, Hk"",
    title = "" Ueber Erdalkalimetalloxogallate - IV(1) Untersuchung der Ueberstruktur von Ba Ga2 O4"",
    journal = ""Journal of Inorganic and Nuclear Chemistry"",
    volume = ""35"",
    year = ""1973"",
    pages = ""3177--3182""
}
"
648,0.9879563072341786,Ba54 O144 Rh47.508,R-3c,,,,,,0.00925635912482028,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0015786875959534557,,,,,,,,,0.006510646153456295,,,,,,,,,,,,,,,,,,,,,,,,10.0766,10.466109673582604,,,,,,,41.571,39.57800881403004,,,4031509,"@article{cif-reference-0,
    author = ""Boulahya, K. and Amador, U. and Hernando, M. and Gonzalez-Calbet, J.M. and Martinez, J.L. and Varela, A. and Parras, M."",
    title = ""  Structure determination of the alpha=3, beta=6 term of the (A3 B2  O6)alpha (A3 B3 O9)beta homologous series (A = Ba, B = Rh) by a  combination of powder X-ray diffraction and electron microscopy"",
    journal = ""European Journal of Inorganic Chemistry"",
    volume = ""2002"",
    year = ""2002"",
    pages = ""805--810""
}
"
670,0.9880533148756504,Au41.814 Ba12 In12.186,R-3c,,,,8.577882421201707e-06,,0.02985359518917026,,,,,,,,,,,,,,,,,,,,,,,,,,,-0.007202578427088978,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,8.8478,8.724688381043336,,,,,,,22.487,22.682007834302556,,,4120178,"@article{cif-reference-0,
    author = ""Qisheng Lin and Trinath Mishra and John D. Corbett"",
    title = ""  Hexagonal-Diamond-like Gold Lattices, Ba and (Au,T)3 Interstitials, and  Delocalized Bonding in a Family of Intermetallic Phases Ba2Au6(Au,T)3 (T  = Zn, Cd, Ga, In, or Sn)"",
    journal = ""Journal of the American Chemical Society"",
    volume = ""135"",
    year = ""2013"",
    pages = ""11023--11031""
}
"
650,0.9881757440201361,Ba2 C140 H100,P2_1/c,,,,,,0.006221089707341239,,,,0.003579768008979448,,,,,,,,,,,,,,,,,,-4.4257571784358596e-05,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,13.0103,13.714806728915919,,,13.7274,13.444414727933259,128.559,128.94986262675786,17.9609,17.49617871605883,,,4071982,"@article{cif-reference-0,
    author = ""Deacon, Glen B. and Forsyth, Craig M. and Jaroschik, Florian and Junk, Peter C. and Kay, Danielle L. and Maschmeyer, Thomas and Masters, Anthony F. and Wang, Jun and Field, Leslie D."",
    title = ""  Accessing Decaphenylmetallocenes of Ytterbium, Calcium, and Barium by  Desolvation of Solvent-Separated Ion Pairs: Overcoming Adverse Solubility  Properties\#"",
    journal = ""Organometallics"",
    volume = ""27"",
    year = ""2008"",
    pages = ""4772--""
}
"
87,0.9882310972479978,Ba8 Ga14.456 Sn31.544,Pm-3n,,,,,,1.6557543511207187e-06,,,,,,,,,,,,,,,,,,,0.004614918563702782,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.00571567673515182,,,,,,,,,,,,,,,,11.68,11.584949306425457,,,,,,,,,,,1508418,"@article{cif-reference-0,
    author = ""Sch\afer, Marion C. and Yamasaki, Yuki and Fritsch, Veronika and Bobev, Svilen"",
    title = ""  Ternary Compounds in the Sn-Rich Section of the Ba-Ga-Sn System:  Ba8Ga16-xSn30+x (1.1 <= x <= 2.8) Clathrates of Type-I and Type-VIII, and  BaGa2-xSn4+x (x ? 0.2) with a Clathrate-like Structure"",
    journal = ""Crystals"",
    volume = ""1"",
    year = ""2012"",
    pages = ""145--162""
}
"
962,0.9882599207390055,Ba12 Ge11.792 Si4.208,P4_2/mnm,,,,,,0.002606496712117726,,,,,,,,,,,,,,,,,,,,,0.007430561413369667,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,-7.498249679006526e-06,,,,,,,,,,,,,,,,,,8.572,8.68185921504899,,,,,,,11.981,10.8190203536772,,,8104203,"@article{cif-reference-0,
    author = ""Zuercher, F. and Leoni, S. and Nesper, R."",
    title = ""  Chemical, thermal and theoretical analysis of the alpha - beta phase  transition of Ba3 Tt4 compounds"",
    journal = ""Zeitschrift fuer Kristallographie (149,1979-)"",
    volume = ""218"",
    year = ""2003"",
    pages = ""171--177""
}
"
240,0.988269673098591,Ba8 O32 Si12,P2_1,,,,,,0.0028665052626828825,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2.798620724284575e-06,,,,,,,,,,,,,,,0.0003915245920401298,,,,,,,,,,,,,,,,,,12.476,12.385938900785717,,,4.688,4.669833046774482,93.616,93.65107596601842,13.962,13.947537754051353,,,1529932,"@article{cif-reference-0,
    author = ""Filipenko, O.S. and Pobedimskaya, E.A. and Ponomarev, V.I. and Belov, N.V."",
    title = ""  Cristaline structure of synthetic barium silicate Ba4 Si6 O16 new band  oxysilicic radical (Si6 O16)"",
    journal = ""Doklady Akademii Nauk SSSR"",
    volume = ""196"",
    year = ""1971"",
    pages = ""1337--1340""
}
"
90,0.9883601563879535,Ag4 Ba0.628 Sr3.372,Pnma,0.019206964650742113,,,,,0.00033355100807128026,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0004325892045541724,,,,,,,,,,,,,,,4.7935,5.067924856749426,,,6.4493,6.369171945550494,,,8.3078,8.42980132747014,,,1509216,"@article{cif-reference-0,
    author = ""Harms, W. and Burggraf, F. and Duerr, I. and Daub, M. and Roehr, C."",
    title = ""  Ca Ag - Sr Ag - Ba Ag: Between CrB and FeB structure type"",
    journal = ""Zeitschrift fuer Anorganische und Allgemeine Chemie"",
    volume = ""634"",
    year = ""2008"",
    pages = ""2255--2266""
}
"
519,0.9885069277894679,Ba8 Nb28 O46,Cmmm,,,,,,0.0009490205352211574,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.001856765293706355,,,1.1643806387568866e-05,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,12.453,12.244920975666325,,,20.79,20.80799999239218,,,4.149,4.422974702058698,,,2100983,"@article{cif-reference-0,
    author = ""Svensson, G. and Grins, J."",
    title = ""  Structure of Ba\textasciitilde 4\textasciitilde Nb\textasciitilde 14\textasciitilde O\textasciitilde 23\textasciitilde"",
    journal = ""Acta Crystallographica Section B"",
    volume = ""49"",
    year = ""1993"",
    pages = ""626--631""
}
"
371,0.9890337153750881,Ba4 O24,C2/c,,,,,,0.0028414334785179587,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.4892488275926395e-05,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,8.18,8.334034407666563,,,9.03,8.982416078819101,95.67,96.13259872154337,6.35,6.258415459531967,,,1539446,"@article{cif-reference-0,
    author = ""Vannerberg, N.G."",
    title = ""  On the system Ba O2 - H2 O - H2 O2 3. The crystal structure of alpha-,  beta-, and gamma-Ba O2 (H2 O2)2 and Ba O2 H2 O2 (H2 O)2"",
    journal = ""Arkiv foer Kemi"",
    volume = ""14"",
    year = ""1959"",
    pages = ""125--145""
}
"
807,0.9890850962178092,Ba8 Mn4 S12,Pnma,,,,,,0.001973195426588674,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0005662374131911407,,,,,,,,,,,,,,,,,,0.00013936005641462232,,,,,,,,,,,,,,,,,,,,,,4.302,4.502423733512808,,,8.814,8.584301037517399,,,17.048,17.248109919896766,,,4344297,"@article{cif-reference-0,
    author = ""Grey, I.E. and Steinfink, H."",
    title = ""  The crystal structure of Ba2 Mn Se3. Linear antiferromagnetism in Ba2 Mn  X3 (X = S, Se)"",
    journal = ""Inorganic Chemistry"",
    volume = ""10"",
    year = ""1971"",
    pages = ""691--696""
}
"
1016,0.9891257932759293,Ba2 Br2 F2,P4/nmm,,,,,,0.0014883933204690016,,,-1.1667995962582733e-06,,,,,,,,,,,,,,0.0073676807748554365,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.508,4.499898869988908,,,,,,,7.441,7.078910615704518,,,9011174,"@article{cif-reference-0,
    author = ""Liebich, W. and Nicollin, D."",
    title = ""  Refinement of the PbFCl types BaFI, BaFBr and CaFCl  Locality: synthetic  Note: matlockite structure"",
    journal = ""Acta Crystallographica, Section B"",
    volume = ""33"",
    year = ""1977"",
    pages = ""2790--2794""
}
"
728,0.9891689117673136,As17.73 Ba0.836 Hf12,P6_3/m,,,0.018433308782637638,,,0.009812968643186051,,,,,,,,,,,,,,,,,,,,,,,0.0012442112456195215,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,14.9969,15.00006836467527,,,,,,,3.5526,3.4847373688302654,,,4323086,"@article{cif-reference-0,
    author = ""Robert Lam and Arthur Mar"",
    title = ""  Ternary Arsenide Ba0.8Hf12As17.7, a Variant of the Cr12P7 Structure Type  with Inserted Arsenic Ribbons"",
    journal = ""Inorganic Chemistry"",
    volume = ""37"",
    year = ""1998"",
    pages = ""5364--5368""
}
"
297,0.9892206559049553,Ba6 In4 O12,I4/mmm,,,,,,0.019691670390701587,,,,,,,,,,,,,,,,,,,,,,,,,,,0.002082194581184582,,,,,,,,,,,,,,-3.741148936537721e-06,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.1925,4.234851889950506,,,,,,,21.689,21.778282605829347,,,1534598,"@article{cif-reference-0,
    author = ""Antipov, E.V. and Lykova, L.N. and Kovba, L.M."",
    title = ""  Crystal structure of Ba3In2O6"",
    journal = "" Koordinatsionnaya Khimiya (= Coordination Chemistry (USSR))"",
    volume = ""16"",
    year = ""1990"",
    pages = ""770--772""
}
"
432,0.9892595741901504,Ba4 Cr40 O60,Cmce,,,,,,0.0011187381792824307,,,,,,,,,,0.004576061281844798,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.998017480537282e-06,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,10.126,10.362163862361763,,,11.491,11.29836714758923,,,9.392,8.686003663543758,,,2002130,"@article{cif-reference-0,
    author = ""Cuno, E and Mueller-Buschbaum, Hk"",
    title = "" Zur Kenntnis neuer Oxochromate: Sr Cr10 O15 und Ba Cr10 O15 mit zweiwertigem Chrom : M Cr(2+)2 Cr(3+)8 O15"",
    journal = "" Zeitschrift fuer Anorganische und Allgemeine Chemie"",
    volume = ""572"",
    year = ""1989"",
    pages = ""89--94""
}
"
75,0.9897133256110631,Ba1 O3 Th1,Pm-3m,,,,,,0.007550432627878882,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0013878983547833603,,,,,,,,,,,,,,,,,,,,,,0.0006105830091229141,,,,,,,,,,,4.48,4.192373415754001,,,,,,,,,,,1010407,"@article{cif-reference-0,
    author = ""Hoffmann, N"",
    title = "" Sauerstoffsaeuren des vierwertigen Cerium und Thorium"",
    journal = ""Naturwissenschaften"",
    volume = ""22"",
    year = ""1934"",
    pages = ""206--206""
}
"
148,0.9900449340971229,Ba4 Gd8 Te16,Pnma,,,,,,0.00011517237962362599,,,,,,,,,,,,,,,,,,,,0.05494212921320768,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0015353848873948242,,,,,,,,,,,,4.4822,4.615732810103499,,,13.6924,14.346697065221306,,,16.25969,15.192344696009542,,,1521655,"@article{cif-reference-0,
    author = ""Narducci, A.A. and Yang, Y.-T. and Digman, M.A. and Sipes, A.B. and Ibers, J.A."",
    title = ""  An investigation of the rare-earth telluride system Ba Ln2 Te4 (Ln = Sm -  Tm, Y): syntheses, crystal structures and magnetic properties"",
    journal = ""Journal of Alloys Compd."",
    volume = ""303"",
    year = ""2000"",
    pages = ""432--439""
}
"
120,0.990237480978294,B48 Ba60 O132,P2_12_12_1,,,,,0.02785376420028519,0.003089832212896941,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.134324893272504e-07,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,9.59,9.266360228358257,,,16.659,15.283868763413945,,,22.919,22.558665906335122,,,1511489,"@article{cif-reference-0,
    author = ""Maksimov, B.A. and Fedorov, P.P. and Molchanov, V.N. and Kononova, N.G. and Furmanova, N.G. and Kokh, A.E."",
    title = ""  Crystal structure of the novel barium borate Ba5 (B O3)2 (B2 O5)"",
    journal = ""Kristallografiya"",
    volume = ""51"",
    year = ""2006"",
    pages = ""248--253""
}
"
404,0.9902719898220619,Ba0.48 Cl8 Sr3.52,Fm-3m,,,,,,0.008689920662104094,,,,,,,,0.000491776945288157,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.008865195027390898,,,,,,,,,,,,,,,7.008,6.902330728923335,,,,,,,,,,,1541515,"@article{cif-reference-0,
    author = ""Brauer, G. and Mueller, O."",
    title = ""  Zur Kristallchemie des Strontiumchlorids"",
    journal = ""Zeitschrift fuer Anorganische und Allgemeine Chemie"",
    volume = ""295"",
    year = ""1958"",
    pages = ""218--226""
}
"
524,0.9902729860321693,Ba2 O18 V8,P2/c,,,,,,7.915717613567346e-06,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,-2.8275161474663396e-05,,,,,,,,,,,,,,,,,,,,,,,,,,,0.00013738957408067752,,,,,,7.6231,7.7650945900722,,,4.937,5.068485988783483,111.386,108.43115301139201,9.3528,9.306501314970046,,,2102779,"@article{cif-reference-0,
    author = ""Reeswinkel, T. and Prinz, S. and Sparta, K. M. and Roth, G."",
    title = ""  Synthesis and structural characterization of BaV\textasciitilde 4\textasciitilde O\textasciitilde 9\textasciitilde"",
    journal = ""Acta Crystallographica Section B"",
    volume = ""63"",
    year = ""2007"",
    pages = ""270--276""
}
"
948,0.9902906919941518,B18 Ba3 Ni36,R-3m,,,,,9.613597723490498e-05,0.01500903737025042,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0018712243895554878,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,9.689,9.815986703046683,,,,,,,7.47,7.598892068997955,,,8103483,"@article{cif-reference-0,
    author = ""Jung, W. and Quentmeier, D."",
    title = ""  Darstellung der ternaeren boride Sr Ni12 B6 und Ba Ni12 B6"",
    journal = ""Zeitschrift fuer Kristallographie (149,1979-)"",
    volume = ""151"",
    year = ""1980"",
    pages = ""121--128""
}
"
828,0.9902954076939797,Ba1 C110 H130,P-1,,,,,,7.024455804673568e-05,,,,0.002964355496425826,,,,,,,,,,,,,,,,,,0.0005628142288930171,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,13.2098,14.001305087738634,116.564,112.85654291849508,13.8554,13.617153550739866,97.76,92.86267396767168,14.2609,13.90140423771745,94.743,94.24886683021192,7004657,"@article{cif-reference-0,
    author = ""Orzechowski, Lars and Piesik, Dirk F.-J. and Ruspic, Christian and Harder, Sjoerd"",
    title = ""  Superbulky metallocene complexes of the heavier alkaline-earth metals  strontium and barium"",
    journal = ""Dalton Transactions"",
    year = ""2008"",
    pages = ""4742--4746""
}
"
795,0.9903368080635518,Au12.876 Ba3 Ga8.124,P-62m,,,,0.002984913179319719,,0.030167924250611655,,,,,,,,,,,,,,,,,,,0.00016580587734960737,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,8.7758,8.862220978943473,,,,,,,7.1905,7.2284198821109165,,,4341902,"@article{cif-reference-0,
    author = ""Smetana, Volodymyr and Steinberg, Simon and Card, Nathan and Mudring, Anja-Verena and Miller, Gordon J."",
    title = ""  Crystal Structure and Bonding in BaAu5Ga2 and AeAu4+xGa3-x (Ae = Ba and  Eu): Hexagonal Diamond-Type Au Frameworks and Remarkable Cation/Anion  Partitioning in the Ae-Au-Ga Systems."",
    journal = ""Inorganic chemistry"",
    volume = ""54"",
    year = ""2015"",
    pages = ""1010--1018""
}
"
718,0.9904178213252924,Ba2 Cu14.622 Sb10,P6_3/mmc,,,,,,3.766717134185766e-05,,,,,,,,,,,,0.0033676273284767508,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.013374385790289062,,,,,,,,,,,,,,,,,,,,,7.0154,6.883246741291056,,,,,,,12.5423,12.786914087836342,,,4316268,"@article{cif-reference-0,
    author = ""Wu-Zui Zheng and Peng Wang and Li-Ming Wu and Ling Chen"",
    title = ""  Synthesis, Crystal and Electronic Structures, and Physical Properties of  Caged Ternary Cu-Rich Antimonide: BaCu7.31(3)Sb5"",
    journal = ""Inorganic Chemistry"",
    volume = ""49"",
    year = ""2010"",
    pages = ""7491--7496""
}
"
936,0.9905266448046094,Ba54 N72 W18,P31c,,,,,,0.0020483143324000336,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2.5843521352253233e-09,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.002099110382365213,,,,,18.473,19.74657575409952,,,,,,,10.427,9.878958565770633,,,8101307,"@article{cif-reference-0,
    author = {H\""ohn, Peter and Kniep, R\""udiger},
    title = "" Crystal structure of the high temperature phase of tribarium  [tetranitridotungstate(VI)], HT-Ba\textasciitilde 3\textasciitilde [WN\textasciitilde 4\textasciitilde ]"",
    journal = {Zeitschrift f\""ur Kristallographie - New Crystal Structures},
    volume = ""215"",
    year = ""2000"",
    pages = ""329--330""
}
"
451,0.9907447897281907,Ba9 O27 Yb12,R3,,,,,,0.021735475702602442,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0008295566987192517,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0006479426805181998,,,6.042,6.3391197367242516,,,,,,,24.85899,22.657781680181003,,,2002333,"@article{cif-reference-0,
    author = ""Krueger, J and Mueller-Buschbaum, Hk"",
    title = ""Die Struktur von Ba3 Yb4 O9"",
    journal = ""Revue de Chimie Minerale"",
    volume = ""20"",
    year = ""1983"",
    pages = ""456--461""
}
"
33,0.9907473447842716,Ba8 Fe24 O44,Pnnm,,,,,,0.00036458124418765393,,,,,,,,,,,,,,,,,,0.032336625635718104,,,,,,,,,,,,,,,,,,,,,,,0.009809345758226876,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.181,4.922859422707134,,,8.9,8.633221755695141,,,23.024,21.699931304459152,,,1004046,"@article{cif-reference-0,
    author = ""Boivin, J C and Thomas, D and Pouillard, G and Perrot, P"",
    title = "" Determination de la structure cristalline du ferrite de baryium Ba Fe\textasciitilde 6\textasciitilde\ O\textasciitilde 11\textasciitilde"",
    journal = ""Journal of Solid State Chemistry"",
    volume = ""29"",
    year = ""1979"",
    pages = ""101--108""
}
"
215,0.9907727758920304,Ba4 Cd4 Pb4,Imma,,,,,,0.00023759172523159732,,,,,,0.002261311882063821,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0020348717665278084,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.186,5.148456382777658,,,8.497,8.637268951291958,,,8.798,8.852781628335178,,,1527800,"@article{cif-reference-0,
    author = ""Merlo, F. and Pani, M. and Fornasini, M.L."",
    title = ""  R M X compounds formed by alkaline earths, europium and ytterbium - II.  Ternary phases with M= Zn, Cd and X= Si, Ge, Sn, Pb"",
    journal = ""Journal of the Less-Common Metals"",
    volume = ""171"",
    year = ""1991"",
    pages = ""329--336""
}
"
641,0.9908718781675732,B8 Ba12 N16,P2_12_12_1,,,,,0.008914291777092458,0.00408986368064186,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.2331161992833005e-07,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.30028236,4.3529890552266854,,,11.16437693,11.058752935850068,,,14.91195959,14.908077535645953,,,4002794,"@article{cif-reference-0,
    author = ""Wang, Zhenbin and Chu, Iek-Heng and Zhou, Fei and Ong, Shyue Ping"",
    title = ""  Electronic Structure Descriptor for the Discovery of Narrow-Band  Red-Emitting Phosphors"",
    journal = ""Chemistry of Materials"",
    volume = ""28"",
    year = ""2016"",
    pages = ""4024--""
}
"
965,0.9910073800880268,Ba12 Ge13.712 Si2.288,P4_2/mnm,,,,,,0.0008974303136363945,,,,,,,,,,,,,,,,,,,,,0.0026227669164252017,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,-9.855888605286823e-05,,,,,,,,,,,,,,,,,,8.579,8.694413235389856,,,,,,,12.005,10.877206602782945,,,8104206,"@article{cif-reference-0,
    author = ""Zuercher, F. and Leoni, S. and Nesper, R."",
    title = ""  Chemical, thermal and theoretical analysis of the alpha - beta phase  transition of Ba3 Tt4 compounds"",
    journal = ""Zeitschrift fuer Kristallographie (149,1979-)"",
    volume = ""218"",
    year = ""2003"",
    pages = ""171--177""
}
"
93,0.9910518859797351,Ag2 Ba2 Bi2,P6_3/mmc,2.1967143966232166e-06,,,,,0.01689042508023369,,0.01098051961134134,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.953,4.967604362777582,,,,,,,9.146,9.075041148740551,,,1509219,"@article{cif-reference-0,
    author = ""Fornasini, M.L. and Pani, M. and Merlo, F."",
    title = ""  RMX compounds formed by alkaline earths, europium and ytterbium. I.  Ternary phases with M=Cu,Ag,Au; X=Sb,Bi"",
    journal = ""Journal of the Less-Common Metals"",
    volume = ""166"",
    year = ""1990"",
    pages = ""319--327""
}
"
150,0.9910628813667769,Ba4 Dy8 Te16,Pnma,,,,,,-8.59101775511159e-06,,,,,,,,,,,,,,0.035204890796544826,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0019383592101041183,,,,,,,,,,,,4.4517,4.597425817688782,,,13.6567,14.393376390038462,,,16.1465,14.785674641484322,,,1521657,"@article{cif-reference-0,
    author = ""Narducci, A.A. and Yang, Y.-T. and Sipes, A.B. and Digman, M.A. and Ibers, J.A."",
    title = ""  An investigation of the rare-earth telluride system Ba Ln2 Te4 (Ln = Sm -  Tm, Y): syntheses, crystal structures and magnetic properties"",
    journal = ""Journal of Alloys Compd."",
    volume = ""303"",
    year = ""2000"",
    pages = ""432--439""
}
"
582,0.9910686805335441,Ba2 Li2 Sb2,P6_3/mmc,,,,,,0.004657210501451991,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,8.002494982880029e-05,,,,,,,,,,,,,,,,,,,,,,0.004316199203762816,,,,,,,,,,,,,,,,,,,,,4.8982,4.783998060045698,,,,,,,9.014,9.482250902806657,,,2200086,"@article{cif-reference-0,
    author = ""Monconduit, Laure and Belin, Claude"",
    title = ""  A new ternary antimonide phase, LiBaSb"",
    journal = ""Acta Crystallographica Section E"",
    volume = ""57"",
    year = ""2001"",
    pages = ""i17--i18""
}
"
794,0.9910871243316111,Au13.179 Ba3 Ga7.821,P-62m,,,,0.0031795488390169106,,0.030870069989040856,,,,,,,,,,,,,,,,,,,0.0031924908365640737,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,8.7758,8.858335256255545,,,,,,,7.1905,7.220858639235609,,,4341901,"@article{cif-reference-0,
    author = ""Smetana, Volodymyr and Steinberg, Simon and Card, Nathan and Mudring, Anja-Verena and Miller, Gordon J."",
    title = ""  Crystal Structure and Bonding in BaAu5Ga2 and AeAu4+xGa3-x (Ae = Ba and  Eu): Hexagonal Diamond-Type Au Frameworks and Remarkable Cation/Anion  Partitioning in the Ae-Au-Ga Systems."",
    journal = ""Inorganic chemistry"",
    volume = ""54"",
    year = ""2015"",
    pages = ""1010--1018""
}
"
242,0.991451540651264,Ba8 Nb64.064 O112,Cmce,,,,,,4.548026466798198e-05,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.009155899798379073,,,0.012397386748266622,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,10.33,9.887020738770277,,,23.8,23.874636522276386,,,9.325,9.597378441382267,,,1530086,"@article{cif-reference-0,
    author = ""Hibble, S.J. and Cheetham, A.K. and Koehler, J. and Simon, A."",
    title = ""  The Characterization by Analytical Electron Microscopy and Single Crystal  X-Ray Diffraction of Ba Nb8 O14, A Metal Oxide Containing Octahedral Nb6  O12 Clusters"",
    journal = ""Journal of the Less-Common Metals"",
    volume = ""154"",
    year = ""1989"",
    pages = ""271--283""
}
"
790,0.9915038072690358,Ba4 Te16 U4,C2/m,,,,,,-9.168829961923174e-07,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.009739597935445753,,,,,0.0001712673884490924,,,,,,,16.02859248,15.562893765141489,,,6.3037,6.405799027707596,129.00890669,127.72894645970455,10.363,9.975213112739537,,,4341617,"@article{cif-reference-0,
    author = ""Prakash, Jai and Leb\`egue, S\'ebastien and Malliakas, Christos D. and Ibers, James A."",
    title = ""  Syntheses, Crystal Structures, Resistivity Studies, and Electronic  Properties of Three New Barium Actinide Tellurides: BaThTe4, BaUTe4, and  BaUTe6."",
    journal = ""Inorganic chemistry"",
    year = ""2014"",
    pages = ""141111074323002--""
}
"
320,0.9915117400023039,Ba8 N16,Cc,,,,,,0.009393787501597244,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1.175846467530074e-06,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,8.951,8.90177650940296,,,12.67,13.044711836033873,123.5,126.94957531262321,7.037,6.717374428617337,,,1535959,"@article{cif-reference-0,
    author = ""Jacobs, H. and Hadenfeldt, C."",
    title = ""  Die Kristallstruktur von Bariumamid, Ba (N H2)2"",
    journal = ""Zeitschrift fuer Anorganische und Allgemeine Chemie"",
    volume = ""418"",
    year = ""1975"",
    pages = ""132--140""
}
"
40,0.9915288980401652,Ba4 O18 V6,P2_1/m,,,,,,0.003283489048736232,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.008539357569867536,,,,,,,,,,,,,,,,,,,,,,,,,,,0.004266779421902235,,,,,,8.118,7.781396178892109,,,5.969,5.988277794300957,113.96,118.27933699906036,9.302,9.152130419554672,,,1004116,"@article{cif-reference-0,
    author = ""Dhaussy, A-C and Abraham, F and Mentre, O and Steinfink, H"",
    title = "" Crystal structure and characterization of Ba2 V3 O9: a vanadyl(IV) vanadate containing rutile-like chains of V O6 octahedra"",
    journal = ""Journal of Solid State Chemistry"",
    volume = ""126"",
    year = ""1996"",
    pages = ""328--335""
}
"
254,0.9915423238794097,Ba16.5 S39.006 Ta9,R-3m,,,,,,0.016440485176834524,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.00015329494999732156,,,,,,,,0.01314681987364455,,,,,,,,,,,,,,6.883,6.350002531472486,,,,,,,41.83,45.71251338202835,,,1530673,"@article{cif-reference-0,
    author = ""Saeki, M. and Onoda, M."",
    title = ""  New Barium Tantalum sulphides. Part IV Ba16.5 Ta9 S39"",
    journal = ""Materials Research Bulletin"",
    volume = ""24"",
    year = ""1989"",
    pages = ""1491--1499""
}
"
153,0.99171973573916,Ba4 Er8 Te16,Pnma,,,,,,1.1794266772601947e-05,,,,,,,,,,,,,,,0.02333935747536521,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.01507850740436224,,,,,,,,,,,,4.4177,4.513990057005713,,,13.5992,14.779602802451732,,,16.0487,15.255115501218263,,,1521660,"@article{cif-reference-0,
    author = ""Narducci, A.A. and Yang, Y.-T. and Ibers, J.A. and Sipes, A.B. and Digman, M.A."",
    title = ""  An investigation of the rare-earth telluride system Ba Ln2 Te4 (Ln = Sm -  Tm, Y): syntheses, crystal structures and magnetic properties"",
    journal = ""Journal of Alloys Compd."",
    volume = ""303"",
    year = ""2000"",
    pages = ""432--439""
}
"
924,0.9917979858773774,As16 Ba12 Sn8,P2_1/c,,,0.00030913982230897243,,,0.0017611402281632934,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1.654592265766742e-05,,,,,,,,,,,,,,,,7.931,8.252332892515215,,,19.861,20.139058947702267,112.3,106.3788847162532,8.066,8.480185286094635,,,7223828,"@article{cif-reference-0,
    author = ""Eisenmann, B. and Jordan, H. and Schaefer, H."",
    title = ""  Ba3 Sn2 As4, eine neue Zintlphase mit Kettenstruktur"",
    journal = "" Zeitschrift fuer Naturforschung, Teil B. Anorganische Chemie, Organische  Chemie (33,1978-41,1986)"",
    volume = ""39"",
    year = ""1984"",
    pages = ""1151--1153""
}
"
350,0.9918246385991413,Ba20 N18.8 Nb4,C2/m,,,,,,0.00392749471595084,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.00010352833500137163,,0.00023945338412542742,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,12.317,13.09751906102942,,,10.946,11.175626364073084,113.65,117.32914110101576,8.538,8.732235345589457,,,1536916,"@article{cif-reference-0,
    author = ""Reckeweg, O. and Lind, C. and Simon, A. and DiSalvo, F."",
    title = ""  Reactions of alkaline earth metals and nitrogen in sealed niobium  ampoules: the formation of Mg Zn2 type intermetallic phases in the  presence of nitrogen and the new compound Ba5 (Nb N4) N"",
    journal = ""Journal of Alloys Compd."",
    volume = ""384"",
    year = ""2004"",
    pages = ""98--105""
}
"
1002,0.9922922599033478,Ba2 H2 I2,P4/nmm,,,,,,0.005143606196265181,,,,,,,,,,,,,,,,,,,,,,2.0454355553715147e-05,,,,0.005172402766304204,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.828,5.119365946071863,,,,,,,7.867,7.624207723527927,,,9009160,"@article{cif-reference-0,
    author = ""Wyckoff, R. W. G."",
    title = ""  Second edition. Interscience Publishers, New York, New York  Note: tetragonal PbFCl structure"",
    journal = ""Crystal Structures"",
    volume = ""1"",
    year = ""1963"",
    pages = ""294--296""
}
"
359,0.9926909588788151,As24 Ba11.92 Sn15.808,P2_1/c,,,0.0001523985503939249,,,0.002269996898017463,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.028582888316413726,,,,,,,,,,,,,,,,8.6374,9.013797799377647,,,18.3536,19.407546795540455,131.59272409,127.21421164718751,12.99789365,13.315649027057798,,,1537229,"@article{cif-reference-0,
    author = ""Lam, R. and Mar, A."",
    title = ""  The metallic Zintl phase Ba3 Sn4 As6"",
    journal = ""Solid State Sciences"",
    volume = ""3"",
    year = ""2001"",
    pages = ""503--512""
}
"
474,0.9927929883146022,B36 Ba18 O72,R3,,,,,3.346895866687807e-06,0.0024999691167825492,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.03000876918585955,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,12.532,12.425763684316017,,,,,,,12.717,11.588219663941146,,,2003020,"@article{cif-reference-0,
    author = ""Xue, D. F. and Zhang, S. Y."",
    title = ""  Structure and Non-linear Optical Properties of \b -Barium Borate"",
    journal = ""Acta Crystallographica Section B"",
    volume = ""54"",
    year = ""1998"",
    pages = ""652--656""
}
"
847,0.9928942441565419,Ba1 F6.0008 Th1.0002,P6_3/mmc,,,,,,-0.0005233040612231911,,,,,,,,,,,,,,,,,0.08206690914300001,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.08024023624866959,,,,,,,,,,,4.217,3.8409064207910415,,,,,,,7.431,8.748884932110935,,,7014536,"@article{cif-reference-0,
    author = ""Friese, Karen and Morgenroth, Wolfgang and Posse, Jos\'e Maria and Grzechnik, Andrzej"",
    title = ""  Disorder in BaThF(6)- refinement of anharmonic displacement parameters  from high-pressure single-crystal X-ray diffraction data."",
    journal = ""Dalton transactions (Cambridge, England : 2003)"",
    volume = ""40"",
    year = ""2011"",
    pages = ""1902--1910""
}
"
664,0.9929416018948062,Au47.808 Ba12 Zn6.192,R-3c,,,,0.0003168750921107588,,0.03315438852224094,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3.965812519705369e-06,,8.6645,8.70245760801951,,,,,,,22.325,23.201340112454133,,,4120172,"@article{cif-reference-0,
    author = ""Qisheng Lin and Trinath Mishra and John D. Corbett"",
    title = ""  Hexagonal-Diamond-like Gold Lattices, Ba and (Au,T)3 Interstitials, and  Delocalized Bonding in a Family of Intermetallic Phases Ba2Au6(Au,T)3 (T  = Zn, Cd, Ga, In, or Sn)"",
    journal = ""Journal of the American Chemical Society"",
    volume = ""135"",
    year = ""2013"",
    pages = ""11023--11031""
}
"
987,0.9929636463978662,Ba4 C4 O12,Pnma,,,,,,0.003604247808913299,,,,0.07266309019764476,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3.79914230073872e-08,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.255,5.502602166279455,,,5.838,6.051172309060603,,,8.852,8.658459673470896,,,9006845,"@article{cif-reference-0,
    author = ""Holl, C. M. and Smyth, J. R. and Laustsen, H. M. S. and Jacobsen, S. D. and Downs, R. T."",
    title = ""  Compression of witherite to 8 GPa and the crystal structure of BaCO3 II  Sample: P = 6.20 GPa"",
    journal = ""Physics and Chemistry of Minerals"",
    volume = ""27"",
    year = ""2000"",
    pages = ""467--473""
}
"
984,0.9929953040391765,Ba4 C4 O12,Pnma,,,,,,0.003194752850378541,,,,0.006636899931180651,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,8.451921367866421e-05,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.274,4.979684353660834,,,6.06,6.184544438646406,,,8.838,8.598345491786484,,,9006842,"@article{cif-reference-0,
    author = ""Holl, C. M. and Smyth, J. R. and Laustsen, H. M. S. and Jacobsen, S. D. and Downs, R. T."",
    title = ""  Compression of witherite to 8 GPa and the crystal structure of BaCO3 II  Sample: P = 3.94 GPa"",
    journal = ""Physics and Chemistry of Minerals"",
    volume = ""27"",
    year = ""2000"",
    pages = ""467--473""
}
"
152,0.992998724517491,Ba4 Ho8 Te16,Pnma,,,,,,-1.3219914946020521e-05,,,,,,,,,,,,,,,,,,,,,,,,,0.04271013408043644,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.004728378719911076,,,,,,,,,,,,4.4322,4.515638021455807,,,13.6211,14.550127112911893,,,16.0959,14.987199575359224,,,1521659,"@article{cif-reference-0,
    author = ""Narducci, A.A. and Yang, Y.-T. and Digman, M.A. and Ibers, J.A. and Sipes, A.B."",
    title = ""  An investigation of the rare-earth telluride system Ba Ln2 Te4 (Ln = Sm -  Tm, Y): syntheses, crystal structures and magnetic properties"",
    journal = ""Journal of Alloys Compd."",
    volume = ""303"",
    year = ""2000"",
    pages = ""432--439""
}
"
406,0.9931545511073402,Ba60 Fe28 S100,Pnma,,,,,,0.004817884481063192,,,,,,,,,,,,,,,,,,7.086548977079214e-05,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.004287749082547845,,,,,,,,,,,,,,,,,,,,,,9.572,9.967742637227365,,,12.654,12.942498170739153,,,41.91,38.759217393733294,,,1541631,"@article{cif-reference-0,
    author = ""Lemley, J.T. and Jenks, J. and Hoggins, J. and Eliezer, Z. and Steinfink, H."",
    title = ""  Ba15 Fe7 S25 and Ba3 Fe S5. Crystal structures, Moessbauer, magnetic and  electrical behavior"",
    journal = ""Journal of Solid State Chemistry"",
    volume = ""16"",
    year = ""1976"",
    pages = ""117--128""
}
"
94,0.9931876322599206,Ag2 Ba2 Sb2,P6_3/mmc,0.0017016809679919714,,,,,0.0016310547051895062,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.001551032901747522,,,,,,,,,,,,,,,,,,,,,4.837,4.803658951793877,,,,,,,9.177,9.293225131484885,,,1509224,"@article{cif-reference-0,
    author = ""Merlo, F. and Pani, M. and Fornasini, M.L."",
    title = ""  RMX compounds formed ba alkaline earths, europium and ytterbium. I.  Ternary phases with M= Cu, Ag, Au; X= Sb, Bi"",
    journal = ""Journal of the Less-Common Metals"",
    volume = ""166"",
    year = ""1990"",
    pages = ""319--327""
}
"
502,0.9932092953672871,Ba24 O36 Pt6,R-3c,,,,,,0.001790287090263272,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1.1289359224608032e-05,,,,,0.002962723181508459,,,,,,,,,,,,,,,,,,,,,,,,,,,,10.2101,10.176973174483992,,,,,,,12.6172,12.430305680039782,,,2020349,"@article{cif-reference-0,
    author = ""Wilkinson, A.P. and Cheetham, A.K."",
    title = ""  The structure of Ba4 Pt O6 from time-of-flight powder neutron diffraction  data"",
    journal = ""Acta Crystallographica C (39,1983-)"",
    volume = ""45"",
    year = ""1989"",
    pages = ""1672--1674""
}
"
673,0.9933324258434135,As8 Ba4 Fe8,I4/mmm,,,0.002449669186461112,,,0.0022171102947380417,,,,,,,,,,,,,,,,,,0.0051347642537513715,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3.95575651,-28454.84438405674,,,3.95575651,28801.19650953765,,,12.9594,13.788506494186533,,,4123009,"@article{cif-reference-0,
    author = ""Zaikina, Julia V. and Batuk, Maria and Abakumov, Artem M. and Navrotsky, Alexandra and Kauzlarich, Susan M."",
    title = ""  Facile Synthesis of Ba1-xKxFe2As2 Superconductors via Hydride Route."",
    journal = ""Journal of the American Chemical Society"",
    year = ""2014"",
    pages = ""141121132150009--""
}
"
685,0.9936207644583425,Ba4 Hg4 Se8,Pmc2_1,,,,,,0.03378249748167005,,,,,,,,,,,,,,,,,,,,,,,,1.8558350693421775e-06,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,-0.006442988024224866,,,,,,,,,,,,,,,,,,,4.358,4.350569952223985,,,7.59,7.502649701495347,,,14.881,13.826768518913056,,,4125072,"@article{cif-reference-0,
    author = ""Li, Chao and Yin, Wenlong and Gong, Pifu and Li, Xiaoshuang and Zhou, Molin and Mar, Arthur and Lin, Zheshuai and Yao, Jiyong and Wu, Yicheng and Chen, Chuangtian"",
    title = ""  Trigonal Planar [HgSe3](4-) Unit: A New Kind of Basic Functional Group in  IR Nonlinear Optical Materials with Large Susceptibility and  Physicochemical Stability."",
    journal = ""Journal of the American Chemical Society"",
    volume = ""138"",
    year = ""2016"",
    pages = ""6135--6138""
}
"
599,0.9936246799824134,B36 Ba18 O72,R-3c,,,,,0.07376202519873092,0.005307882000142434,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1.1371471398075516e-05,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,7.235,7.53309740818296,,,,,,,39.192,38.313410719862475,,,2310091,"@article{cif-reference-0,
    author = ""Perloff, A. and Block, S. and Mighell, A.D."",
    title = ""  The crystal structure of the high temperature form of barium borate, Ba O  (B2 O3)"",
    journal = ""Acta Crystallographica (1,1948-23,1967)"",
    volume = ""20"",
    year = ""1966"",
    pages = ""819--823""
}
"
624,0.993715704581687,Ba96 Nb48 O216,Pca2_1,,,,,,0.0075461216417903884,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.007465595733417545,,,9.175446536547223e-06,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,12.0872,12.10274518698793,,,21.0015,22.338367788338186,,,24.8979,22.18090721264883,,,4001799,"@article{cif-reference-0,
    author = ""Dunstan, Matthew T. and Blanc, Fr\'ed\'eric and Avdeev, Maxim and McIntyre, Garry J. and Grey, Clare P. and Ling, Chris D."",
    title = ""  Long-Range-Ordered Coexistence of 4-, 5-, and 6-Coordinate Niobium in the  Mixed Ionic-Electronic Conductor \g-Ba4Nb2O9"",
    journal = ""Chemistry of Materials"",
    volume = ""25"",
    year = ""2013"",
    pages = ""3154--""
}
"
445,0.9937305709030928,Ba4 O60 V40,Cmce,,,,,,8.180747901757468e-05,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.04358071712799236,,,,,,,,,,,,,,,,,,,,,,,,,,,0.003931027601163232,,,,,,9.958,9.674047156954385,,,11.618,11.935968745609937,,,9.41,9.632475185870899,,,2002241,"@article{cif-reference-0,
    author = ""de Beaulieu, D C and Mueller-Buschbaum, Hk"",
    title = "" Gemischtvalente Oxovanadate, I. Ein neuer Strukturtyp fuer die Verbindung Ba V10 O15"",
    journal = "" Zeitschrift fuer Naturforschung, Teil B. Anorganische Chemie, Organische Chemie (33,1978-41,1986)"",
    volume = ""35"",
    year = ""1980"",
    pages = ""669--671""
}
"
874,0.994151702096202,Ag2 Ba2 P2,P6_3/mmc,0.010397286394356463,,,,,0.002543960725851125,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2.3834972628103392e-05,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.496,4.428950856019143,,,,,,,8.828,8.245128762928687,,,7209317,"@article{cif-reference-0,
    author = ""Mewis, A."",
    title = ""  Darstellung und Struktur der Verbindungen Mg Cu P, Ba Cu P (As) und Ba Ag  P (As)"",
    journal = "" Zeitschrift fuer Naturforschung, Teil B. Anorganische Chemie, Organische  Chemie (33,1978-41,1986)"",
    volume = ""34"",
    year = ""1979"",
    pages = ""1373--1376""
}
"
177,0.994719610618512,Ba3 O1 Sn1,Pm-3m,,,,,,0.0008310779794368865,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.037109675621310366,,,,,,,,,,,,,,,,,-0.00018535003510745674,,,,,,,,,,,,,,,,5.448,5.480381627663827,,,,,,,,,,,1525465,"@article{cif-reference-0,
    author = ""Widera, A. and Schaefer, H."",
    title = ""  Uebergangsformen zwischen den Zintlphasen und echten Salzen: die  Verbindungen A3 B O mit A = Ca, Sr, Ba und B = Sn, Pb"",
    journal = ""Materials Research Bulletin"",
    volume = ""15"",
    year = ""1980"",
    pages = ""1805--1809""
}
"
746,0.9948011923156661,Au1.44 Ba4 In6.56,Imma,,,,0.003497143668793505,,0.002695965700939083,,,,,,,,,,,,,,,,,,,,,,,,,,,0.004119808577345448,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.104,5.114517750635718,,,8.461,8.81329754144122,,,8.58,8.613336789145055,,,4331416,"@article{cif-reference-0,
    author = ""Dai, J.-C. and Corbett, J.D."",
    title = ""  Substitution of Au or Hg into Ba Tl2 and Ba In2. New ternary examples of  smaller Ce Cu2-type intermetallic phases"",
    journal = ""Inorganic Chemistry"",
    volume = ""45"",
    year = ""2006"",
    pages = ""2104--2111""
}
"
369,0.9948597670476463,Ba4 C4 O12,Fm-3m,,,,,,0.0075050234911536624,,,,0.025777554546418134,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.4172845510998167,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,6.96,6.9556948778487095,,,,,,,,,,,1539130,"@article{cif-reference-0,
    author = ""Stromme, K.O."",
    title = ""  On the crystal structures of the high-temperature forms of strontium and  barium carbonate and structurally related compounds"",
    journal = ""Acta Chemica Scandinavica, Series A: (28,1974-)"",
    volume = ""29"",
    year = ""1975"",
    pages = ""105--110""
}
"
808,0.9949210629307601,Ba28 Fe24 S56,C2/c,,,,,,0.0035551000428029698,,,,,,,,,,,,,,,,,,0.000674628926819919,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.235014477542491e-05,,,,,,,,,,,,,,,,,,,,,,25.49,25.78977129131615,,,8.244,7.672893863511123,118.852,119.98396918270616,14.949,14.5493973847945,,,4344298,"@article{cif-reference-0,
    author = ""Grey, I.E. and Hong, H. and Steinfink, H."",
    title = ""  The Crystal Structure of Ba7 Fe6 S14, a Trinuclear Iron Complex"",
    journal = ""Inorganic Chemistry"",
    volume = ""10"",
    year = ""1971"",
    pages = ""340--343""
}
"
118,0.9949599560413277,B4 Ba1.34 Pt6,P6_3/mmc,,,,,5.730565810317726e-05,0.02229805698226798,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.008433276811161763,,,,,,,,,,,,,,,,,,,,,,,,,,,,6.161,6.155888312999301,,,,,,,5.268,5.503917678824067,,,1510714,"@article{cif-reference-0,
    author = ""Shelton, R.N."",
    title = ""  Superconductivity and crystal structure of a new class of ternary  platinum borides"",
    journal = ""Journal of the Less-Common Metals"",
    volume = ""62"",
    year = ""1978"",
    pages = ""191--196""
}
"
470,0.9950489014475001,Ba4 O18 V6,P2_1,,,,,,0.014515348812811218,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1.9770418251232113e-07,,,,,,,,,,,,,,,,,,,,,,,,,,,0.02141258392410647,,,,,,8.1174,8.01535058827988,,,5.9699,6.10912640443383,113.937,115.3475091056642,9.2903,9.634904721727155,,,2002782,"@article{cif-reference-0,
    author = ""Mueller-Buschbaum, Hk and Feldmann, J"",
    title = "" Kristallstrukturuntersuchung am Barium-Vanadyl-Vanadat: Ba2 (V O) V2 O8"",
    journal = "" Zeitschrift fuer Naturforschung, Teil B. Anorganische Chemie, Organische Chemie (42,1987-)"",
    volume = ""51"",
    year = ""1996"",
    pages = ""489--492""
}
"
796,0.9951606966995304,Au13.515 Ba3.116 Ga7.125,P-62m,,,,0.005983482369389362,,0.02772659508918848,,,,,,,,,,,,,,,,,,,0.004646442355698011,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,8.7892,8.892577708982277,,,,,,,7.2124,7.192578803964452,,,4341903,"@article{cif-reference-0,
    author = ""Smetana, Volodymyr and Steinberg, Simon and Card, Nathan and Mudring, Anja-Verena and Miller, Gordon J."",
    title = ""  Crystal Structure and Bonding in BaAu5Ga2 and AeAu4+xGa3-x (Ae = Ba and  Eu): Hexagonal Diamond-Type Au Frameworks and Remarkable Cation/Anion  Partitioning in the Ae-Au-Ga Systems."",
    journal = ""Inorganic chemistry"",
    volume = ""54"",
    year = ""2015"",
    pages = ""1010--1018""
}
"
486,0.9952127347127214,Ba2 Co2 S4,P4/nmm,,,,,,0.0028726902082781016,,,,,,,,,0.05388569064983004,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,-0.0010060212509221426,,,,,,,,,,,,,,,,,,,,,,4.5715,-277512.78552899964,,,4.5715,27254.450410766345,90.0,478274.3716938708,8.937,-4.741735228069365,,,2010018,"@article{cif-reference-0,
    author = ""Norman C. Baenziger and Larry Grout and Lee S. Martinson and John W. Schweitzer"",
    title = ""  BaCoS\textasciitilde 2\textasciitilde"",
    journal = ""Acta Crystallographica Section C"",
    volume = ""50"",
    year = ""1994"",
    pages = ""1375--1377""
}
"
974,0.9953081830884191,Ba4 O92 U24,Pna2_1,,,,,,0.0007395895717227788,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.08957803459894381,,,,,,,,,,,,,,,,,,,,,,,,,,0.0015497156571183915,,,,,,,7.1455,6.767972455838727,,,12.072,11.721331123041777,,,30.167,31.603106766177905,,,9001111,"@article{cif-reference-0,
    author = ""Pagoaga, M. K. and Appleman, D. E. and Stewart, J. M."",
    title = ""  Crystal structures and crystal chemistry of the uranyl oxide hydrates  becquerelite, billietite, and protasite  Note: y-coordinate of O601u atom changed to make calculated bond lengths  match those published  Locality: Shinkolobwe mine, Shaba, Zaire"",
    journal = ""American Mineralogist"",
    volume = ""72"",
    year = ""1987"",
    pages = ""1230--1238""
}
"
117,0.9954194629773175,B8 Ba12 N16,P2_12_12_1,,,,,0.029864504576919002,0.003597463833160011,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0012176273194959585,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.2473,4.017365122875291,,,11.056,11.276934971557008,,,14.7572,15.388653815080549,,,1510704,"@article{cif-reference-0,
    author = ""Reckeweg, O. and DiSalvo, F.J. and Somer, M."",
    title = ""  Orthorhombic Ba3 (B N2)2: a new structure type for an alkaline earth  metal nitrido borate"",
    journal = ""Journal of Alloys Compd."",
    volume = ""361"",
    year = ""2003"",
    pages = ""102--107""
}
"
394,0.9954363554691615,Al8 Ba24 P24,Cmce,,0.03128638261932184,,,,0.013529670035283223,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,-3.051590840109434e-08,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,6.7433,7.224913856060174,,,19.3572,20.326336904762172,,,12.9707,13.406764055520892,,,1540504,"@article{cif-reference-0,
    author = ""Stoyko, Stanislav and Voss, Leonard and He, Hua and Bobev, Svilen"",
    title = ""  Synthesis, Crystal and Electronic Structures of the Pnictides AE3TrPn3  (AE = Sr, Ba; Tr = Al, Ga; Pn = P, As)"",
    journal = ""Crystals"",
    volume = ""5"",
    year = ""2015"",
    pages = ""433--""
}
"
147,0.9956532872289906,Ba4 Sm8 Te16,Pnma,,,,,,6.991709331051407e-07,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0007101992626482545,,,,,8.035558506425712e-05,,,,,,,,,,,,4.5148,4.296672734979437,,,13.6883,12.630177598741758,,,16.3427,16.09873170225919,,,1521654,"@article{cif-reference-0,
    author = ""Narducci, A.A. and Yang, Y.-T. and Digman, M.A. and Ibers, J.A. and Sipes, A.B."",
    title = ""  An investigation of the rare-earth telluride system Ba Ln2 Te4 (Ln = Sm -  Tm, Y): syntheses, crystal structures and magnetic properties"",
    journal = ""Journal of Alloys Compd."",
    volume = ""303"",
    year = ""2000"",
    pages = ""432--439""
}
"
841,0.9958444255111153,Ba1 F6 Th1,P6_3/mmc,,,,,,0.022997603190274808,,,,,,,,,,,,,,,,,4.388747854024324e-07,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.016950097533752304,,,,,,,,,,,4.217,4.481799924656525,,,,,,,7.431,8.083272791062988,,,7014530,"@article{cif-reference-0,
    author = ""Friese, Karen and Morgenroth, Wolfgang and Posse, Jos\'e Maria and Grzechnik, Andrzej"",
    title = ""  Disorder in BaThF(6)- refinement of anharmonic displacement parameters  from high-pressure single-crystal X-ray diffraction data."",
    journal = ""Dalton transactions (Cambridge, England : 2003)"",
    volume = ""40"",
    year = ""2011"",
    pages = ""1902--1910""
}
"
835,0.9958444255111153,Ba1 F6 Th1,P6_3/mmc,,,,,,0.022997603190274808,,,,,,,,,,,,,,,,,4.388747854024324e-07,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.016950097533752304,,,,,,,,,,,4.217,4.481799924656525,,,,,,,7.431,8.083272791062988,,,7014524,"@article{cif-reference-0,
    author = ""Friese, Karen and Morgenroth, Wolfgang and Posse, Jos\'e Maria and Grzechnik, Andrzej"",
    title = ""  Disorder in BaThF(6)- refinement of anharmonic displacement parameters  from high-pressure single-crystal X-ray diffraction data."",
    journal = ""Dalton transactions (Cambridge, England : 2003)"",
    volume = ""40"",
    year = ""2011"",
    pages = ""1902--1910""
}
"
85,0.9958667670456386,Ba2 In0.42 Sn5.58,P6_3/mmc,,,,,,0.004052954838276596,,,,,,,,,,,,,,,,,,,,,,,,,,,-3.816130824073226e-07,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.003689635994587901,,,,,,,,,,,,,,,,7.2604,7.344256566214052,,,,,,,5.382,5.307288787059337,,,1508416,"@article{cif-reference-0,
    author = ""Sch\afer, Marion C. and Yamasaki, Yuki and Fritsch, Veronika and Bobev, Svilen"",
    title = ""  Indium Doping in BaSn3-x Inx (0 <= x <= 0.2) with Ni3Sn Structure"",
    journal = ""Crystals"",
    volume = ""1"",
    year = ""2012"",
    pages = ""104--111""
}
"
389,0.9958930794924598,Ba4 Cd4 S8,Pnma,,,,,,0.06872544595736037,,,,,,4.223379493534824e-06,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2.4521607717942034e-05,,,,,,,,,,,,,,,,,,,,,,4.167,4.14677354161883,,,7.2781,7.194957401392645,,,13.9189,13.006368204291142,,,1540139,"@article{cif-reference-0,
    author = ""Iglesias, J.E. and Pachali, K.E. and Steinfink, H."",
    title = ""  Structural chemistry of Ba2CdS3, Ba2CdS3, BaCdS2, BaCu2S2 and BaCu2Se2"",
    journal = ""Journal of Solid State Chemistry"",
    volume = ""9"",
    year = ""1974"",
    pages = ""6--14""
}
"
5,0.9959296083020941,Al4 Ba4 F20,P2_12_12_1,,0.837191309162624,,,,0.012699088192727076,,,,,,,,,,,,,,,,,6.07315620933613e-05,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.9329,3.9556547029932516,,,5.6054,6.33881656834799,,,13.7168,11.552269905690757,,,1000129,"@article{cif-reference-0,
    author = ""Le Bail, A. and Ferey, G. and Mercier, A.-M. and de Kozak, A. and Samouel, M."",
    title = ""  Structure determination of \b- and \g-BaAlF\textasciitilde 5\textasciitilde\ by X-ray and  neutron powder diffraction: a model for the  \a\\rightarrow  \b \\leftarrow \\rightarrow  \g  transitions"",
    journal = ""Journal of Solid State Chemistry"",
    volume = ""89"",
    year = ""1990"",
    pages = ""282--291""
}
"
669,0.9960035800372623,Au40.86 Ba12 Ga13.14,R-3c,,,,0.001676483312894395,,1.6458840131605226e-06,,,,,,,,,,,,,,,,,,,0.0029987853084415725,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,8.7186,8.686345583934274,,,,,,,21.816,21.559056809181822,,,4120177,"@article{cif-reference-0,
    author = ""Qisheng Lin and Trinath Mishra and John D. Corbett"",
    title = ""  Hexagonal-Diamond-like Gold Lattices, Ba and (Au,T)3 Interstitials, and  Delocalized Bonding in a Family of Intermetallic Phases Ba2Au6(Au,T)3 (T  = Zn, Cd, Ga, In, or Sn)"",
    journal = ""Journal of the American Chemical Society"",
    volume = ""135"",
    year = ""2013"",
    pages = ""11023--11031""
}
"
915,0.9960878824970452,Ba2 Br1 H3,P-3m1,,,,,,0.0026619261443184827,,,0.002578905729667117,,,,,,,,,,,,,,,,,,,0.0035597304159833898,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.4492,4.447464199528599,,,,,,,7.5448,7.500679690313474,,,7222777,"@article{cif-reference-0,
    author = ""Reckeweg, O. and Molstad, J.C. and Levy, S. and DiSalvo, F.J."",
    title = ""  Syntheses and crystal structures of the new ternary barium halide  hydrides Ba2 H3 X (X = Cl or Br)"",
    journal = "" Zeitschrift fuer Naturforschung, Teil B. Anorganische Chemie, Organische  Chemie (42,1987-)"",
    volume = ""62"",
    year = ""2007"",
    pages = ""23--27""
}
"
332,0.9961981336075854,Ba20 I12 P20,C2/m,,,,,,0.0009760240859743976,,,,,,,,,,,,,,,,,,,,,,,,,,0.00011659762412920876,,,,,,,,,,,,,,,,0.046541660294888286,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,42.664,41.173257574868984,,,4.5632,4.508963513896298,92.2,87.44082960117099,9.431,9.953198123436831,,,1536184,"@article{cif-reference-0,
    author = ""Nuss, J. and Jansen, M."",
    title = ""  Ba3 P3 I2 und Ba5 P5 I3: Stufenweise Oxidation von Bariumphosphid mit Iod"",
    journal = ""Zeitschrift fuer Anorganische und Allgemeine Chemie"",
    volume = ""629"",
    year = ""2003"",
    pages = ""387--393""
}
"
730,0.9962915716593133,Ba72 In24 S114,R-3,,,,,,0.002533059988021,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0034522405809362185,,,,,,,,,,,,,,,,,,,,,,,,,1.568192522538232e-05,,,,,,,,,,,,,,,,,,,,,,9.6182,9.694831983321663,,,,,,,75.393,74.94968951965568,,,4325420,"@article{cif-reference-0,
    author = ""Ji-Wei Liu and Peng Wang and Ling Chen"",
    title = ""  Contribution of Disulfide S22-Anions to the Crystal and Electronic  Structures in Ternary Sulfides, Ba12In4S19, Ba4M2S8 (M = Ga, In)"",
    journal = ""Inorganic Chemistry"",
    volume = ""50"",
    year = ""2011"",
    pages = ""5706--5713""
}
"
96,0.9966501278652562,Ag14.64 Al6.36 Ba3,P-62m,0.005635830305347546,1.0261583037683415e-05,,,,0.0089117812159689,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,8.913,8.853332608464086,,,,,,,7.278,7.173687049414485,,,1509631,"@article{cif-reference-0,
    author = ""Cordier, G. and Roehr, C."",
    title = ""  Zur Kenntnis der ternaeren Aluminide Ba5 Cu1.9 Al3.1, Ba Ag2.4 Al2.6,  Ba16 Ag7 Al27 und Ba3 Ag14.6 Al6.4"",
    journal = ""Journal of the Less-Common Metals"",
    volume = ""170"",
    year = ""1991"",
    pages = ""333--357""
}
"
346,0.9967216532758012,Ba1 F12 Sb2,P1,,,,,,0.0003600909506913538,,,,,,,,,,,,,,,,,0.019343989669027686,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0009862332501130913,,,,,,,,,,,,,,,,,,,,,4.885,4.792137373843244,95.02932862,97.90175887077996,5.074,5.17835235669779,97.75845843,100.3190906169889,8.04367251,7.717653608667552,116.5,117.21239780984257,1536716,"@article{cif-reference-0,
    author = ""Popov, A.I. and Val'kovskii, M.D. and Sukhoverkhov, V.F."",
    title = ""  Structure of fluoroantimonates(V) and fluorobismuthates(V) of alkaline  earth metals"",
    journal = ""Zhurnal Neorganicheskoi Khimii"",
    volume = ""35"",
    year = ""1990"",
    pages = ""2831--2836""
}
"
12,0.9970042948816288,Ba8 F40 Ni12,C2/m,,,,,,0.0005985001849681927,,,,,,,,,,,,,,,,,0.06899749819124905,,,,,,,,,,,,,,,,,,,,,,,-0.01703296785338223,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,18.542,18.544146946323334,,,5.958,6.088145242776708,111.92,115.03067431284191,7.821,8.43715536944357,,,1000168,"@article{cif-reference-0,
    author = ""Leblanc, M and Ferey, G and de Pape, R"",
    title = "" Crystal Structure and Magnetic Properties of Ba\textasciitilde 2\textasciitilde\ Ni\textasciitilde 3\textasciitilde\ F\textasciitilde 10\textasciitilde"",
    journal = ""Journal of Solid State Chemistry"",
    volume = ""33"",
    year = ""1980"",
    pages = ""317--324""
}
"
20,0.9971733691950201,Ba8 Cu20 F56,C2/c,,,,,,0.016574144808605425,,,,,,,,,,,,0.014498067067537949,,,,,1.660514726379115e-05,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,18.17,16.974278229127535,,,6.652,6.826035447713947,117.1,119.05361216100347,10.328,10.471491614416465,,,1000411,"@article{cif-reference-0,
    author = ""de Kozak, A. and Samouel, M. and Renaudin, J. and Ferey, G."",
    title = ""  Fluorures complexes de cuivre II. V. Structure cristalline de  \a-Ba\textasciitilde 2\textasciitilde Cu\textasciitilde 5\textasciitilde F\textasciitilde 14\textasciitilde"",
    journal = ""Revue de Chimie Minerale"",
    volume = ""23"",
    year = ""1986"",
    pages = ""352--361""
}
"
336,0.9972926722098814,Ba16 K4 P20,P4_32_12,,,,,,0.0025258107351931154,,,,,,,,,,,,,,,,,,,,,,,,,,,,,-3.0904666732984815e-05,,,,,,,,,,,,,0.0055602647518595266,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,8.559,8.631176746021424,,,,,,,16.102,15.958029317195232,,,1536403,"@article{cif-reference-0,
    author = ""Derrien, G. and Tillard, M. and Manteghetti, A.P. and Belin, C."",
    title = ""  Phosphorus oligomerization in Zintl phases: synthesis, crystal structure  and bonding analysis of mixed alkali and alkaline-earth metal phosphides"",
    journal = ""Zeitschrift fuer Anorganische und Allgemeine Chemie"",
    volume = ""629"",
    year = ""2003"",
    pages = ""1601--1609""
}
"
501,0.9972976244707592,Ba2 Co2 S4,P4/nmm,,,,,,0.02495920835312978,,,,,,,,,0.028627727864894283,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.027814927434915145,,,,,,,,,,,,,,,,,,,,,,4.57182185,-912.5222364136472,,,4.57182185,-571.8366207685661,90.0,334260.2482474369,8.937,-4.7079620934945945,,,2020225,"@article{cif-reference-0,
    author = ""Baenziger, N.C. and Schweitzer, J.W. and Martinson, L.S. and Grout, L."",
    title = ""  Ba Co S2"",
    journal = ""Acta Crystallographica C (39,1983-)"",
    volume = ""50"",
    year = ""1994"",
    pages = ""1375--1377""
}
"
275,0.997335881269954,Ba8 O16,P2_1/c,,,,,,0.00898201257681677,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1.5181963323359663e-05,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,6.7745,6.772741691817042,,,7.9155,7.908467148441948,121.87695968,122.9284607494395,11.02353934,10.227257380417374,,,1533172,"@article{cif-reference-0,
    author = ""Friedrich, A. and Kunz, M. and Miletich, R. and Pattison, P."",
    title = ""  High-pressure behavior of Ba (O H)2: phase transitions and bulk modulus"",
    journal = ""Physical Review, Serie 3. B - Condensed Matter (18,1978-)"",
    volume = ""66"",
    year = ""2002"",
    pages = ""214103-1--214103-8""
}
"
792,0.997932236975602,Au40.332 Ba8 Ga15.668,Pnma,,,,8.846493435314261e-05,,0.03288811150594619,,,,,,,,,,,,,,,,,,,0.0792584006792695,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,7.1883,7.1130640263195755,,,8.8553,9.0826331311742,,,20.374,21.538320267103558,,,4341899,"@article{cif-reference-0,
    author = ""Smetana, Volodymyr and Steinberg, Simon and Card, Nathan and Mudring, Anja-Verena and Miller, Gordon J."",
    title = ""  Crystal Structure and Bonding in BaAu5Ga2 and AeAu4+xGa3-x (Ae = Ba and  Eu): Hexagonal Diamond-Type Au Frameworks and Remarkable Cation/Anion  Partitioning in the Ae-Au-Ga Systems."",
    journal = ""Inorganic chemistry"",
    volume = ""54"",
    year = ""2015"",
    pages = ""1010--1018""
}
"
243,0.9979875058361684,Ba3 F18 Si3,R-3m,,,,,,0.009968175007036706,,,,,,,,,,,,,,,,,0.020614501884869164,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1.321725269563935e-06,,,,,,,,,,,,,,,,,,7.189,7.1575651268299065,,,,,,,7.015,7.1267669282735,,,1530106,"@article{cif-reference-0,
    author = ""Hoskins, B.F. and Linden, A. and Mulvaney, P.C. and O'Donnell, T.A."",
    title = ""  The structures of barium hexafluorosilicate and cesium  hexafluororhenate(V)"",
    journal = ""Inorganica Chimica Acta"",
    volume = ""88"",
    year = ""1984"",
    pages = ""217--222""
}
"
596,0.998048977544685,Ba20 In16 Sb24,Pmmn,,,,,,0.02890582647749,,,,,,,,,,,,,,,,,,,,,,,,,,,1.427259174788182e-05,,,,,,,,,,,,,,,,,,,,,,,,,,0.019565771659525152,,,,,,,,,,,,,,,,,,,,,8.271,8.68287790613716,,,14.2723,13.597917106711456,,,18.3578,17.615280494772765,,,2240552,"@article{cif-reference-0,
    author = ""Pan, Ming-Yan and Xia, Sheng-Qing and Tao, Xu-Tang"",
    title = ""  Crystal structure of Ba\textasciitilde 5\textasciitilde In\textasciitilde 4\textasciitilde Sb\textasciitilde 6\textasciitilde"",
    journal = ""Acta Crystallographica Section E"",
    volume = ""71"",
    year = ""2015"",
    pages = ""i4--""
}
"
911,0.9981822629220081,As16 Ba12 Si8,C2/c,,,0.0013347278111068665,,,0.0066922598116299315,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3.1832390921989417e-05,,,,,,,,,,,,,,,,,,9.538,9.139946095493983,,,17.425,17.41433683291607,122.45,123.64347664892156,7.701,8.260183520118078,,,7222712,"@article{cif-reference-0,
    author = ""Eisenmann, B. and Schaefer, H. and Jordan, H."",
    title = ""  Zintlphasen mit konplexen Anionen: Ge2 P4(6-)- bzw. Si2 As4(6-)-  Kettenverbaenden im Ca3 Ge2 P4 und Sr3 Ge2 P4 bzw. Ba3 Si2 As4"",
    journal = "" Zeitschrift fuer Naturforschung, Teil B. Anorganische Chemie, Organische  Chemie (33,1978-41,1986)"",
    volume = ""37"",
    year = ""1982"",
    pages = ""1564--1568""
}
"
84,0.9982352883492993,Ba4 Lu8 Te16,Pnma,,,,,,0.05459900001335537,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0028941980001274377,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3.1016091246741016e-06,,,,,,,,,,,,4.3847,4.214513218148434,,,13.5358,12.486442019780899,,,15.9362,15.499576886001266,,,1508410,"@article{cif-reference-0,
    author = ""Schurz, Christian M. and Schleid, Thomas"",
    title = ""  Single Crystals of the Isotypic Series BaLu2Ch4 (Ch = S, Se and Te) with  CaFe2O4-Type Structure"",
    journal = ""Crystals"",
    volume = ""1"",
    year = ""2012"",
    pages = ""78--86""
}
"
963,0.9983496123185602,Ba12 Ge8.424 Si7.576,P4_2/mnm,,,,,,0.0017152904922518278,,,,,,,,,,,,,,,,,,,,,0.04589806714766237,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,-0.0005535607602125368,,,,,,,,,,,,,,,,,,8.563,8.57788786260522,,,,,,,11.921,11.801200458628582,,,8104204,"@article{cif-reference-0,
    author = ""Zuercher, F. and Leoni, S. and Nesper, R."",
    title = ""  Chemical, thermal and theoretical analysis of the alpha - beta phase  transition of Ba3 Tt4 compounds"",
    journal = ""Zeitschrift fuer Kristallographie (149,1979-)"",
    volume = ""218"",
    year = ""2003"",
    pages = ""171--177""
}
"
667,0.9983640498625784,Au47.34 Ba12 Zn6.66,R-3c,,,,0.0009638976838827437,,-0.002929519905703137,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.00023796972345419763,,8.6762,9.048797162044956,,,,,,,22.238,23.599153010801352,,,4120175,"@article{cif-reference-0,
    author = ""Qisheng Lin and Trinath Mishra and John D. Corbett"",
    title = ""  Hexagonal-Diamond-like Gold Lattices, Ba and (Au,T)3 Interstitials, and  Delocalized Bonding in a Family of Intermetallic Phases Ba2Au6(Au,T)3 (T  = Zn, Cd, Ga, In, or Sn)"",
    journal = ""Journal of the American Chemical Society"",
    volume = ""135"",
    year = ""2013"",
    pages = ""11023--11031""
}
"
584,0.9984116569658341,Ba68 O13.44 Pd32,F-43m,,,,,,0.004699103680632235,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0007067863438140241,,,0.007202998803628926,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,15.878,15.804562580877773,,,,,,,,,,,2200379,"@article{cif-reference-0,
    author = ""M\\%artensson, Malin and Wikstad, Emma and Blomqvist, Helen and Kritikos, Mikael and Eriksson, Lars"",
    title = ""  Ba\textasciitilde 68\textasciitilde Pd\textasciitilde 32\textasciitilde O\textasciitilde <i>x\textasciitilde </i>, with <i>x</i> \\simeq 13.5"",
    journal = ""Acta Crystallographica Section E"",
    volume = ""57"",
    year = ""2001"",
    pages = ""i64--i66""
}
"
942,0.9984634832644126,Ba9.472 Ge16 Sr2.528,P4_2/mnm,,,,,,0.002888005914203407,,,,,,,,,,,,,,,,,,,,,8.8105649998245e-05,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,-0.00016933729901782405,,,,,,,,,,,,,,,8.536,8.578488088924082,,,,,,,11.804,11.827571678248134,,,8101608,"@article{cif-reference-0,
    author = {Z\""urcher, Fabio and Nesper, Reinhard},
    title = "" Crystal structure of tri(barium, strontium) tetragermanide,  Ba\textasciitilde 2.37\textasciitilde Sr\textasciitilde 0.63\textasciitilde Ge\textasciitilde 4\textasciitilde"",
    journal = {Zeitschrift f\""ur Kristallographie - New Crystal Structures},
    volume = ""214"",
    year = ""1999"",
    pages = ""421--422""
}
"
964,0.9984809621521327,Ba24 Ge29.504 Si2.496,Cmmm,,,,,,0.0025524562860734963,,,,,,,,,,,,,,,,,,,,,0.0014371320309369212,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,-0.0015119469965464703,,,,,,,,,,,,,,,,,,11.755,11.543980366034816,,,12.189,11.607127290608451,,,12.064,11.460125241563148,,,8104205,"@article{cif-reference-0,
    author = ""Zuercher, F. and Leoni, S. and Nesper, R."",
    title = ""  Chemical, thermal and theoretical analysis of the alpha - beta phase  transition of Ba3 Tt4 compounds"",
    journal = ""Zeitschrift fuer Kristallographie (149,1979-)"",
    volume = ""218"",
    year = ""2003"",
    pages = ""171--177""
}
"
712,0.9986440085852372,As8 Ba8 Zn4,Ibam,,,0.021532183593161197,,,0.011840409302080513,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2.39764028890535e-05,,6.541,6.325868074905991,,,6.878,7.358397074230643,,,13.399,13.472210329235653,,,4315625,"@article{cif-reference-0,
    author = ""Bayrammurad Saparov and Svilen Bobev"",
    title = ""  Isolated \\infty1[ZnPn2]4- Chains in the Zintl Phases Ba2ZnPn2 (Pn = As,  Sb, Bi) - Synthesis, Structure, and Bonding"",
    journal = ""Inorganic Chemistry"",
    volume = ""49"",
    year = ""2010"",
    pages = ""5173--5179""
}
"
719,0.9987086168604363,Ba4 Ga8 P8,P2_1/c,,,,,,-7.057303426489179e-07,,,,,,,,,,,,,,,,,,,0.034999180989502665,,,,,,,,,,,,,,,,,,,,,,,0.10655662115169251,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,7.3363,7.355123500481762,,,9.6648,9.798132259356871,115.373,114.12585737776253,7.4261,7.78926984605187,,,4316404,"@article{cif-reference-0,
    author = ""Hua He and Ryan Stearrett and Edmund R. Nowak and Svilen Bobev"",
    title = ""  BaGa2Pn2 (Pn= P, As): New Semiconducting Phosphides and Arsenides with  Layered Structures"",
    journal = ""Inorganic Chemistry"",
    volume = ""49"",
    year = ""2010"",
    pages = ""7935--7940""
}
"
893,0.9987089921907136,Ba2 Li4 Si2,Pmmn,,,,,,0.004241599409111027,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.212994660223406e-05,,,,,,,,,,,,,,,,,,,,,,,,,0.00026386496226974814,,,,,,,,,,,,,,,,,,4.74,4.604321343482166,,,6.25,6.288215117607927,,,6.75,6.446651057066441,,,7221325,"@article{cif-reference-0,
    author = ""Axel, H. and Mueller, W. and Weiss, A. and Schaefer, H."",
    title = ""  Die Kristallstruktur der Phase Ba Li2 Si"",
    journal = "" Zeitschrift fuer Naturforschung, Teil B. Anorganische Chemie, Organische  Chemie (2,1947-32,1977)"",
    volume = ""22"",
    year = ""1967"",
    pages = ""1081--1081""
}
"
706,0.9987727618698191,B16 Ba28 S52,C2/c,,,,,0.0033894616175761255,0.0016125676831900042,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.02050355868219777,,,,,,,,,,,,,,,,,,,,,,10.175,10.369021341439113,,,23.97,25.101714522650685,90.095,86.28067135371762,10.1692,10.429143308144752,,,4310948,"@article{cif-reference-0,
    author = ""Youngsik Kim and Steve W. Martin"",
    title = ""  Synthesis and Crystal Structure of Barium Thioborate Ba7(BS3)4S"",
    journal = ""Inorganic Chemistry"",
    volume = ""43"",
    year = ""2004"",
    pages = ""2773--2775""
}
"
704,0.9989459265790784,Ba48 In38.224 N21.76,Fd-3m,,,,,,0.00812134413321839,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0012217017306414583,,,,,,,,,0.20929768591046244,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,15.2165,15.23299643272237,,,,,,,,,,,4309585,"@article{cif-reference-0,
    author = ""Mark S. Bailey and Daniel Y. Shen and Michael A. McGuire and Daniel C. Fredrickson and Brian H. Toby and Francis J. DiSalvo and Hisanori Yamane and Shinya Sasaki and Masahiko Shimada"",
    title = "" The Indium Subnitrides Ae6In4(InxLiy)N3-z (Ae = Sr and Ba)"",
    journal = ""Inorganic Chemistry"",
    volume = ""44"",
    year = ""2005"",
    pages = ""6680--6690""
}
"
353,0.9990617633483462,Al12 Ba68 O28,P4_2/ncm,,0.00018367787012774526,,,,0.005492690322240314,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0002944191262706055,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,14.808,14.762314848587843,,,,,,,18.862,18.98930035619851,,,1537079,"@article{cif-reference-0,
    author = ""Roehr, C. and George, R."",
    title = ""  Das Submetallat Ba17 Al3 O7: Der erste Vertreter einer neuen  Verbindungsklasse."",
    journal = ""Angewandte Chemie (Edition international)"",
    volume = ""34"",
    year = ""1995"",
    pages = ""2115--2116""
}
"
156,0.9990793227529432,Ba2 Se6 V2,P6_3/mmc,,,,,,-4.322910784851963e-05,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0122340124788583,,,,,,,,,,,,,-1.3798718267439776e-07,,,,,,6.999,7.070382701524984,,,,,,,5.8621,5.971058588395138,,,1521756,"@article{cif-reference-0,
    author = ""Kelber, J. and Reis, A.H.jr. and Aldred, A.T. and Mueller, M.H. and Massenet, O. and Depasquali, G. and Stucky, G.D."",
    title = ""  Structural and magnetic properties of one-dimensional barium vanadium  triselenide"",
    journal = ""Journal of Solid State Chemistry"",
    volume = ""30"",
    year = ""1979"",
    pages = ""357--364""
}
"
757,0.9991192629689648,Ba78 Li160 N18,I-42m,,,,,,0.004349867249582717,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0011992631732235832,,,,,7.687261467296866e-05,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16.0673,16.150592701105296,,,,,,,32.267,33.08857654567993,,,4333085,"@article{cif-reference-0,
    author = ""Smetana, Volodymyr and Babizhetskyy, Volodymyr and Vajenine, Grigori V. and Simon, Arndt"",
    title = ""  Li80Ba39N9:\&\#x00A0; The First Li/Ba Subnitride"",
    journal = ""Inorganic Chemistry"",
    volume = ""45"",
    year = ""2006"",
    pages = ""10786--10789""
}
"
119,0.9993874899056648,B16 Ba4 O28,Pnma,,,,,0.014295843642626095,0.0002429460548018382,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.006625568033547337,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.3073,4.146288049999806,,,9.017,9.286839324766449,,,10.994,11.614781756615075,,,1511469,"@article{cif-reference-0,
    author = ""Schnick, W. and Knyrim, J.S. and Roemer, S.R. and Huppertz, H."",
    title = ""  High pressure synthesis and characterization of the alkaline earth borate  beta-Ba B4 O7"",
    journal = ""Solid State Sciences"",
    volume = ""11"",
    year = ""2009"",
    pages = ""336--342""
}
"
940,0.9993953384258494,Ba23.152 Ca0.848 Ge32,Cmmm,,,,,,0.004871526455287265,,,,,7.88560940867235e-07,,,,,,,,,,,,,,,,0.005079386319048786,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,11.7838,11.96459150175089,,,12.1818,12.747954818424736,,,12.0605,12.731259278123336,,,8101606,"@article{cif-reference-0,
    author = {Z\""urcher, Fabio and Nesper, Reinhard},
    title = "" Crystal structure of two tri(barium, calcium) tetragermanides,  Ba\textasciitilde 2.82\textasciitilde Ca\textasciitilde 0.18\textasciitilde Ge\textasciitilde 4\textasciitilde\ and Ba\textasciitilde 2.89\textasciitilde Ca\textasciitilde 0.11\textasciitilde Ge\textasciitilde 4\textasciitilde"",
    journal = {Zeitschrift f\""ur Kristallographie - New Crystal Structures},
    volume = ""214"",
    year = ""1999"",
    pages = ""417--418""
}
"
724,0.9994264562312697,Ba8 Ga16 Sb16,Pnma,,,,,,0.013753874346934177,,,,,,,,,,,,,,,,,,,8.864327888387948e-06,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.004162706278184506,,,,,,,,,,,,,,,,,,,,,4.4421,4.178813891646325,,,10.273,10.648518042917496,,,25.454,26.440759384361538,,,4319982,"@article{cif-reference-0,
    author = ""Sung-Jin Kim and Mercouri G. Kanatzidis"",
    title = ""  A Unique Framework in BaGa2Sb2: A New Zintl Phase with Large Tunnels"",
    journal = ""Inorganic Chemistry"",
    volume = ""40"",
    year = ""2001"",
    pages = ""3781--3785""
}
"
666,0.9994672210410763,Au42.678 Ba12 Zn11.322,R-3c,,,,0.003141403490132963,,6.496380315687379e-05,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.00019203510144429075,,8.6747,8.679261878782754,,,,,,,22.004,21.63153496123508,,,4120174,"@article{cif-reference-0,
    author = ""Qisheng Lin and Trinath Mishra and John D. Corbett"",
    title = ""  Hexagonal-Diamond-like Gold Lattices, Ba and (Au,T)3 Interstitials, and  Delocalized Bonding in a Family of Intermetallic Phases Ba2Au6(Au,T)3 (T  = Zn, Cd, Ga, In, or Sn)"",
    journal = ""Journal of the American Chemical Society"",
    volume = ""135"",
    year = ""2013"",
    pages = ""11023--11031""
}
"
512,0.9994998351043951,Ba12 Ge12 O36,C2/c,,,,,,0.002102754934306221,,,,,,,,,,,,,,,,,,,,,0.05535299028626044,,,,,,,,,,,,,,,,,,,,0.00015692669715546933,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,13.18949,13.159454366606532,,,7.62045,7.621064758227476,112.2783,116.52432877694604,11.71698,12.472780385278169,,,2100723,"@article{cif-reference-0,
    author = ""Toebbens, Daniel M. and Kahlenberg, Volker and Gspan, Christian and Kothleitner, Gerhard"",
    title = ""  Atomic and domain structure of the low-temperature phase of barium  metagermanate (BaGeO\textasciitilde 3\textasciitilde )"",
    journal = ""Acta Crystallographica Section B"",
    volume = ""62"",
    year = ""2006"",
    pages = ""1002--1009""
}
"
317,0.9995023231807107,Ba4 F20 Mn4,P2_12_12_1,,,,,,0.008108581674864852,,,,,,,,,,,,,,,,,0.0001760590806517049,,,,,,,,,,,,,,,,,0.015734481665924012,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.881,4.660220804066396,,,5.811,5.9414385017813585,,,14.115,14.603615114731602,,,1535657,"@article{cif-reference-0,
    author = ""Bukovec, P. and Hoppe, R."",
    title = ""  Zur Kenntnis von Ba Mn F5: Eine Jahn-Teller-verzerrte Variante von Ba Ga  F5"",
    journal = ""Zeitschrift fuer Anorganische und Allgemeine Chemie"",
    volume = ""509"",
    year = ""1984"",
    pages = ""138--144""
}
"
939,0.9995046134576763,Ba22.536 Ca1.464 Ge32,Cmmm,,,,,,0.004853523207957762,,,,,1.3182602581670978e-06,,,,,,,,,,,,,,,,0.00490620049247431,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,11.802,11.603443568766842,,,12.147,11.447232841223155,,,11.966,12.410816187433072,,,8101605,"@article{cif-reference-0,
    author = {Z\""urcher, Fabio and Nesper, Reinhard},
    title = "" Crystal structure of two tri(barium, calcium) tetragermanides,  Ba\textasciitilde 2.82\textasciitilde Ca\textasciitilde 0.18\textasciitilde Ge\textasciitilde 4\textasciitilde\ and Ba\textasciitilde 2.89\textasciitilde Ca\textasciitilde 0.11\textasciitilde Ge\textasciitilde 4\textasciitilde"",
    journal = {Zeitschrift f\""ur Kristallographie - New Crystal Structures},
    volume = ""214"",
    year = ""1999"",
    pages = ""417--418""
}
"
271,0.9995448843224607,Al8 Ba4 Ge8,Pnma,,9.925430418475254e-05,,,,0.00605101674814979,,,,,,,,,,,,,,,,,,,,,0.010172090123478464,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.2755,4.4093343319315865,,,10.2105,9.731555087817007,,,10.987,11.153010467037246,,,1532737,"@article{cif-reference-0,
    author = ""Leoni, S. and Carrillo-Cabrera, W. and Schnelle, W. and Grin', Yu."",
    title = ""  Ba Al2 Ge2 : synthesis, crystal structure, magnetic and electronic  properties, chemical bonding and atomistic model of the alpha - beta  phase transition"",
    journal = ""Solid State Sciences"",
    volume = ""5"",
    year = ""2003"",
    pages = ""139--148""
}
"
951,0.9995667826483919,Ba20 O84 Si32,C2/c,,,,,,0.00447795519765504,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.009878657720129733,,,,,,,,,,,,,,,0.00017847810162048816,,,,,,,,,,,,,,,,,,32.675,32.06029787799796,,,4.695,4.594522725575253,98.1,103.72615783699788,13.894,13.959445418616776,,,8103555,"@article{cif-reference-0,
    author = ""Hesse, K.F. and Liebau, F."",
    title = ""  Crystal chemistry of silica-rich barium silicates refinement of the  crystal structures of Ba4 (Si6 O16), Ba5 (Si8 O21) and Ba6 (Si10 O26),  silicates with triple quadruple and quintuple chains"",
    journal = ""Zeitschrift fuer Kristallographie (149,1979-)"",
    volume = ""153"",
    year = ""1980"",
    pages = ""3--17""
}
"
859,0.9996126770989289,B20 Ba4 O34,P-1,,,,,0.0005689485729194805,0.0037878070605759616,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.009667378496525962,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,6.7128,6.9999661185678645,76.86,76.36162043742536,9.8698,9.835181397677106,83.2,86.344751141271,9.9998,10.307767331139013,73.332,71.96514141843052,7031260,"@article{cif-reference-0,
    author = ""Liu, Lili and Su, Xin and Yang, Yun and Pan, Shilie and Dong, Xiaoyu and Han, Shujuan and Zhang, Min and Kang, Jing and Yang, Zhihua"",
    title = ""  Ba2B10O17: a new centrosymmetric alkaline-earth metal borate with a  deep-UV cut-off edge."",
    journal = ""Dalton transactions (Cambridge, England : 2003)"",
    volume = ""43"",
    year = ""2014"",
    pages = ""8905--8910""
}
"
708,0.9997416051745512,Ba2 Na16 Pb12,P2_1/m,,,,,,0.0028217720893039104,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.04038660972678086,,,,,,0.007062222739900557,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,13.1174,12.590999025373769,,,5.3587,4.994892535086651,108.081,109.8226901200615,16.1769,15.641510291906446,,,4311647,"@article{cif-reference-0,
    author = ""Iliya Todorov and Slavi C. Sevov"",
    title = ""  Heavy-Metal Aromatic Rings: Cyclopentadienyl Anion Analogues Sn56- and  Pb56- in the Zintl Phases Na8BaPb6, Na8BaSn6, and Na8EuSn6"",
    journal = ""Inorganic Chemistry"",
    volume = ""43"",
    year = ""2004"",
    pages = ""6490--6494""
}
"
289,0.9997698897897879,Ba0.89 Bi1.11 O2.94,Pm-3m,,,,,,0.005,,0.005,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.005,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.33,-931.2759817862045,,,,,,,4.33,-326.4942900655238,,,1534187,"@article{cif-reference-0,
    author = ""Aurivillius, B."",
    title = ""  An X-ray investigation of the systems Ca O - Bi2 O3, Sr O - Bi2 O3, and  Ba O - Bi2 O3 - O. (Mixed oxides with a defect oxygen lattice)"",
    journal = ""Arkiv foer Kemi, Mineralogi och Geologi, A"",
    volume = ""16"",
    year = ""1943"",
    pages = ""1--13""
}
"
663,0.9998951713737793,Au38.412 Ba12 Zn15.588,R-3c,,,,0.0016531079541758894,,0.000718568379454872,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3.580139055145168e-07,,8.6386,8.777359815834535,,,,,,,21.963,21.60219971402989,,,4120171,"@article{cif-reference-0,
    author = ""Qisheng Lin and Trinath Mishra and John D. Corbett"",
    title = ""  Hexagonal-Diamond-like Gold Lattices, Ba and (Au,T)3 Interstitials, and  Delocalized Bonding in a Family of Intermetallic Phases Ba2Au6(Au,T)3 (T  = Zn, Cd, Ga, In, or Sn)"",
    journal = ""Journal of the American Chemical Society"",
    volume = ""135"",
    year = ""2013"",
    pages = ""11023--11031""
}
"
734,0.9999374006575976,Ba8 S12 Zn4,Pnma,,,,,,0.016421284051648843,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.026282652711566424,,,,,,,,,,,,,,,,,,,,1.5540734146670507e-06,,4.249,4.493189140733249,,,8.785,8.601835878456352,,,17.013,17.028283673862532,,,4327809,"@article{cif-reference-0,
    author = ""Francesco Mezzadri and Edmondo Gilioli and Gianluca Calestani and Andrea Migliori and Mark R. Harrison and David A. Headspith and M. Grazia Francesconi"",
    title = ""  Using High Pressure to Prepare Polymorphs of the Ba2Co1-xZnxS3 (0 <= x <=  1.0) Compounds"",
    journal = ""Inorganic Chemistry"",
    volume = ""51"",
    year = ""2012"",
    pages = ""397--404""
}
"
537,1.0,Ba8 D16 O16,P2_1/c,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,6.75813,,,,7.87628,,122.04382135,,10.99453837,,,,2103769,"@article{cif-reference-0,
    author = ""Friedrich, Alexandra and Kunz, Martin and Suard, Emmanuelle"",
    title = ""  Temperature-dependent neutron powder diffraction study of the  Ba(OD)\textasciitilde 2\textasciitilde\ polymorphs: a new low-temperature phase"",
    journal = ""Acta Crystallographica Section B"",
    volume = ""57"",
    year = ""2001"",
    pages = ""747--758""
}
"
536,1.0,Ba8 D16 O16,P2_1/c,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,6.75469,,,,7.86963,,122.06478496,,10.98657351,,,,2103768,"@article{cif-reference-0,
    author = ""Friedrich, Alexandra and Kunz, Martin and Suard, Emmanuelle"",
    title = ""  Temperature-dependent neutron powder diffraction study of the  Ba(OD)\textasciitilde 2\textasciitilde\ polymorphs: a new low-temperature phase"",
    journal = ""Acta Crystallographica Section B"",
    volume = ""57"",
    year = ""2001"",
    pages = ""747--758""
}
"
639,1.0,Ba2 Fe8 O14,P-31c,,,,,,-0.008029709159228897,,,,,,,,,,,,,,,,,,2.1412921283077676e-05,,,,,,,,,,,,,,,,,,,,,,,0.5235161602371334,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.1503,5.090718476353694,,,,,,,13.8069,14.232318227324562,,,4002759,"@article{cif-reference-0,
    author = ""Ferreira, Timothy and Morrison, Gregory and Chance, W. Michael and Calder, Stuart and Smith, Mark D. and zur Loye, Hans-Conrad"",
    title = ""  BaFe4O7 and K0.22Ba0.89Fe4O7: Canted Antiferromagnetic Diferrites with  Exceptionally High Magnetic Ordering Temperatures"",
    journal = ""Chemistry of Materials"",
    volume = ""29"",
    year = ""2017"",
    pages = ""2689--""
}
"
535,1.0,Ba8 D16 O16,P2_1/c,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,6.75282,,,,7.86586,,122.0751089,,10.98132071,,,,2103767,"@article{cif-reference-0,
    author = ""Friedrich, Alexandra and Kunz, Martin and Suard, Emmanuelle"",
    title = ""  Temperature-dependent neutron powder diffraction study of the  Ba(OD)\textasciitilde 2\textasciitilde\ polymorphs: a new low-temperature phase"",
    journal = ""Acta Crystallographica Section B"",
    volume = ""57"",
    year = ""2001"",
    pages = ""747--758""
}
"
609,1.0,Ba4 D0.524 Ge4,Cmcm,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.0309,,,,12.2147,,,,4.2738,,,,3000198,"@article{cif-reference-0,
    author = {Auer, Henry and Weber, Sebastian and Hansen, Thomas Christian and T\""obbens, Daniel Maria and Kohlmann, Holger},
    title = ""  Reversible hydrogenation of the Zintl phases BaGe and BaSn studied by in  situ diffraction"",
    journal = {Zeitschrift f\""ur Kristallographie - Crystalline Materials},
    volume = ""233"",
    year = ""2018"",
    pages = ""399--""
}
"
540,1.0,Ba8 D16 O16,P2_1/c,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,6.77476,,,,7.90854,,121.9190702,,11.02851476,,,,2103772,"@article{cif-reference-0,
    author = ""Friedrich, Alexandra and Kunz, Martin and Suard, Emmanuelle"",
    title = ""  Temperature-dependent neutron powder diffraction study of the  Ba(OD)\textasciitilde 2\textasciitilde\ polymorphs: a new low-temperature phase"",
    journal = ""Acta Crystallographica Section B"",
    volume = ""57"",
    year = ""2001"",
    pages = ""747--758""
}
"
539,1.0,Ba8 D16 O16,P2_1/c,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,6.76818,,,,7.89581,,121.96991641,,11.01520558,,,,2103771,"@article{cif-reference-0,
    author = ""Friedrich, Alexandra and Kunz, Martin and Suard, Emmanuelle"",
    title = ""  Temperature-dependent neutron powder diffraction study of the  Ba(OD)\textasciitilde 2\textasciitilde\ polymorphs: a new low-temperature phase"",
    journal = ""Acta Crystallographica Section B"",
    volume = ""57"",
    year = ""2001"",
    pages = ""747--758""
}
"
654,1.0,Ba4 Hg8 Tl8,P4_2/mnm,,,,,,0.00019506330393620567,,,,,,,,,,,,,,,,,,,,,,,,0.0405176038596011,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,-2.104741909711321e-06,,,,,,,,,10.606,10.607901765768975,,,,,,,5.159,5.0997660440651575,,,4104569,"@article{cif-reference-0,
    author = ""Jing-Cao Dai and Shalabh Gupta and Olivier Gourdon and Hyun-Jeong Kim and John D. Corbett"",
    title = ""  BaHg2Tl2. An Unusual Polar Intermetallic Phase with Strong  Differentiation between the Neighboring Elements Mercury and Thallium"",
    journal = ""Journal of the American Chemical Society"",
    volume = ""131"",
    year = ""2009"",
    pages = ""8677--8682""
}
"
675,1.0,Ba1 D2 Ga2,P-3m1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.5286,,,,,,,,4.8991,,,,4123998,"@article{cif-reference-0,
    author = ""Bjoerling, T. and Haeussermann, U."",
    title = ""  Polyanionic hydrides from polar intermetallics Ae E2 (Ae = Ca, Sr, Ba; E  = Al, Ga, In)"",
    journal = ""Journal of the American Chemical Society"",
    volume = ""128"",
    year = ""2006"",
    pages = ""817--824""
}
"
541,1.0,Ba8 D16 O16,P2_1/c,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,6.7893,,,,7.939,,121.75156887,,11.06386874,,,,2103773,"@article{cif-reference-0,
    author = ""Friedrich, Alexandra and Kunz, Martin and Suard, Emmanuelle"",
    title = ""  Temperature-dependent neutron powder diffraction study of the  Ba(OD)\textasciitilde 2\textasciitilde\ polymorphs: a new low-temperature phase"",
    journal = ""Acta Crystallographica Section B"",
    volume = ""57"",
    year = ""2001"",
    pages = ""747--758""
}
"
24,1.0,Ba2 F18 Zn7,P-1,,,,,,0.009999604294501939,,,,,,,,,,,,,,,,,-0.0010445207724827355,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.7801340925293175e-05,,7.032,7.10753220403338,94.24,91.67870233192757,7.292,7.049815504593786,92.82,94.66428928098374,7.505,7.551924643912231,116.39,116.30898804394643,1000497,"@article{cif-reference-0,
    author = ""Renaudin, J and Ferey, G and de Kozak, A and Samouel, M"",
    title = ""Structure cristalline de Ba2 Zn7 F18"",
    journal = ""Revue de Chimie Minerale"",
    volume = ""23"",
    year = ""1986"",
    pages = ""497--507""
}
"
618,1.0,As20 Ba8 In20,Pnma,,,-3.7666816152726864e-05,,,0.01374339094387982,,,,,,,,,,,,,,,,,,,,,,,,,,,0.015391141644119276,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.2905,4.3842028911414905,,,17.4609,18.661807465040386,,,17.9614,17.782776892753294,,,4001253,"@article{cif-reference-0,
    author = ""Mathieu, Josiah and Achey, Randall and Park, Ju-Hyun and Purcell, Kenneth M. and Tozer, Stanley W. and Latturner, Susan E."",
    title = ""  Flux Growth and Electronic Properties of Ba2In5Pn5(Pn = P, As): Zintl  Phases Exhibiting Metallic Behavior"",
    journal = ""Chemistry of Materials"",
    volume = ""20"",
    year = ""2008"",
    pages = ""5675--""
}
"
542,1.0,Ba8 D16 O16,P2_1/c,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,6.79846,,,,7.95273,,121.66668255,,11.08854093,,,,2103774,"@article{cif-reference-0,
    author = ""Friedrich, Alexandra and Kunz, Martin and Suard, Emmanuelle"",
    title = ""  Temperature-dependent neutron powder diffraction study of the  Ba(OD)\textasciitilde 2\textasciitilde\ polymorphs: a new low-temperature phase"",
    journal = ""Acta Crystallographica Section B"",
    volume = ""57"",
    year = ""2001"",
    pages = ""747--758""
}
"
32,1.0,Ba6.3 Mn24 O48,I4/m,,,,,,0.0003174247897605245,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.11937802654777036,,,,,,,-3.783274550402635e-05,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,18.17299,18.60616553098156,,,,,,,2.836,2.8305794941191005,,,1001810,"@article{cif-reference-0,
    author = ""Boullay, Ph and Hervieu, M and Raveau, B"",
    title = "" A new manganite with an original composite tunnel structure: Ba6 Mn24 O48"",
    journal = ""Journal of Solid State Chemistry"",
    volume = ""132"",
    year = ""1997"",
    pages = ""239--248""
}
"
534,1.0,Ba8 D16 O16,P2_1/c,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,6.7759,,,,7.9101,,121.91421425,,11.02940456,,,,2103766,"@article{cif-reference-0,
    author = ""Friedrich, Alexandra and Kunz, Martin and Suard, Emmanuelle"",
    title = ""  Temperature-dependent neutron powder diffraction study of the  Ba(OD)\textasciitilde 2\textasciitilde\ polymorphs: a new low-temperature phase"",
    journal = ""Acta Crystallographica Section B"",
    volume = ""57"",
    year = ""2001"",
    pages = ""747--758""
}
"
46,1.0,Ba4 Co4 S7.36,P4/nmm,,,,,,0.008127128811174673,,,,,,,,,0.007423152583370325,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,-1.8008377935304344e-06,,,,,,,,,,,,,,,,,,,,,,4.57144681,-26393.487162757418,,,4.57144681,26452.02775039402,,,8.9379,-29.579049902313947,,,1005030,"@article{cif-reference-0,
    author = ""Gelabert, M C and Brese, N E and DiSalvo, F J and Jobic, S and Deniard, P and Brec, R"",
    title = "" Polymorphism and superstructure in Ba Co S2-d"",
    journal = ""Journal of Solid State Chemistry"",
    volume = ""127"",
    year = ""1996"",
    pages = ""211--221""
}
"
538,1.0,Ba8 D16 O16,P2_1/c,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,6.76289,,,,7.88503,,122.01201329,,11.00435222,,,,2103770,"@article{cif-reference-0,
    author = ""Friedrich, Alexandra and Kunz, Martin and Suard, Emmanuelle"",
    title = ""  Temperature-dependent neutron powder diffraction study of the  Ba(OD)\textasciitilde 2\textasciitilde\ polymorphs: a new low-temperature phase"",
    journal = ""Acta Crystallographica Section B"",
    volume = ""57"",
    year = ""2001"",
    pages = ""747--758""
}
"
913,1.0,Ba9 O18 Sb6,P-1,,,,,,0.0037987906645282985,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,-0.13221947758523517,,,,,,,,,,,,0.004443707386546631,,,,,,,,,,,,,,,,,,,,,6.152,6.189406672354321,105.17219973,107.40660574696192,9.78645792,9.60329309586323,90.29,94.91982445245623,12.154,13.795127398221934,108.04890449,107.54775227403381,7222747,"@article{cif-reference-0,
    author = ""Emmerling, F. and Zimper, S. and Roehr, C."",
    title = ""  Neue Barium-Oxoantimonate(III): Darstellung und Kristallstruktur von Ba3  (Sb O3)2 und Ba2 (Sb2 O5)"",
    journal = "" Zeitschrift fuer Naturforschung, Teil B. Anorganische Chemie, Organische  Chemie (42,1987-)"",
    volume = ""59"",
    year = ""2004"",
    pages = ""509--512""
}
"
754,1.0,Al54 Ba54 P90,R-3c,,-0.007311795693736918,,,,0.0004714123676653716,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2.962858798665972e-07,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,14.5886,14.581635169124095,,,,,,,28.99,29.02760274351448,,,4331792,"@article{cif-reference-0,
    author = ""Hua He and Chauntae Tyson and Maia Saito and Svilen Bobev"",
    title = ""  Synthesis, Crystal and Electronic Structures of the New Zintl phases  Ba3Al3Pn5 (Pn= P, As) and Ba3Ga3P5"",
    journal = ""Inorganic Chemistry"",
    volume = ""52"",
    year = ""2013"",
    pages = ""499--505""
}
"
532,1.0,Ba20 D40 O40,Pnma,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,7.142,,,,11.1191,,,,16.6694,,,,2103764,"@article{cif-reference-0,
    author = ""Friedrich, Alexandra and Kunz, Martin and Suard, Emmanuelle"",
    title = ""  Temperature-dependent neutron powder diffraction study of the  Ba(OD)\textasciitilde 2\textasciitilde\ polymorphs: a new low-temperature phase"",
    journal = ""Acta Crystallographica Section B"",
    volume = ""57"",
    year = ""2001"",
    pages = ""747--758""
}
"
786,1.0,Ba4 Se20 U8,P2_1/c,,,,,,0.028311881559947297,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,-5.019729540187464e-05,,,,,,,,,,,,0.015091505898297915,,,,,,,8.7606,8.228525335668907,,,7.8316,7.813364297378688,90.527,94.13498182761906,12.2399,12.297547346181366,,,4341280,"@article{cif-reference-0,
    author = ""Prakash, Jai and Tarasenko, Mariya S. and Mesbah, Adel and Leb\`egue, S\'ebastien and Malliakas, Christos D. and Ibers, James A."",
    title = ""  Syntheses, Crystal Structures, Transport Properties, and Theoretical  Studies of Five Members of the MAn2Q5 Family: SrU2S5, BaU2Se5, PbU2S5,  BaTh2S5, and BaU2Te5."",
    journal = ""Inorganic chemistry"",
    volume = ""53"",
    year = ""2014"",
    pages = ""11626--11632""
}
"
809,1.0,Ba4 D7.448 Si4,Pnma,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.1113,,,,4.4732,,,,15.622,,,,4345054,"@article{cif-reference-0,
    author = {Auer, Henry and Guehne, Robin and Bertmer, Marko and Weber, Sebastian and Wenderoth, Patrick and Hansen, Thomas Christian and Haase, J\""urgen and Kohlmann, Holger},
    title = ""  Hydrides of Alkaline Earth-Tetrel (AeTt) Zintl Phases: Covalent Tt-H  Bonds from Silicon to Tin."",
    journal = ""Inorganic chemistry"",
    volume = ""56"",
    year = ""2017"",
    pages = ""1061--1071""
}
"
810,1.0,Ba12 D15.336 Sn12,Pnma,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.5554,,,,12.9169,,,,16.3097,,,,4345255,"@article{cif-reference-0,
    author = {Auer, Henry and Guehne, Robin and Bertmer, Marco and Weber, Sebastian and Wenderoth, Patrick and Hansen, Thomas and Hase, J\""urgen and Holger Kohlmann},
    title = ""  Hydrides of Alkaline-earth-Tetrel (AeTt) Zintl phases PART I: Covalent  Tt-H Bonds from Silicon to Tin"",
    journal = ""Inorganic Chemistry"",
    volume = ""56"",
    year = ""2017"",
    pages = ""1061--1071""
}
"
143,1.0,Ba16 F96 Te16,Fdd2,,,,,,-1.1938654568300922e-05,,,,,,,,,,,,,,,,,0.0030288816439154897,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.003557415172244389,,,,,,,,,,,,9.005,8.99888368418325,,,15.059,15.675428297554479,,,15.206,16.124390839989484,,,1521201,"@article{cif-reference-0,
    author = ""Ider, A. and Laval, J.P. and El Farissi, M."",
    title = ""  Cationic ordering in tysonite type structures. I. Crystal structure of Ba  Te F6"",
    journal = ""Journal of Fluorine Chemistry"",
    volume = ""99"",
    year = ""1999"",
    pages = ""161--166""
}
"
324,1.0,Ba8 S32 Sb16,P2_1/c,,,,,,0.013721532915856705,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,-7.72173270811831e-06,0.018562045819735765,,,,,,,,,,,,,,,,,,,,,8.985,9.482784904739031,,,8.203,7.9013996030873885,101.36,101.57071814285699,20.602,20.247043802118263,,,1536099,"@article{cif-reference-0,
    author = ""Cordier, G. and Schwidetzky, C. and Schaefer, H."",
    title = ""  New Sb S2 strings in the Ba Sb2 S4 structure"",
    journal = ""Journal of Solid State Chemistry"",
    volume = ""54"",
    year = ""1984"",
    pages = ""84--88""
}
"
941,1.0,Ba21 Ge32 Sr3.0,Cmmm,,,,,,-0.002861821416574087,,,,,,,,,,,,,,,,,,,,,0.023446142834363682,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.00016440841015860549,,,,,,,,,,,,,,,11.773,11.4853442814787,,,12.126,11.897841111329571,,,11.95,12.90856453825801,,,8101607,"@article{cif-reference-0,
    author = {Z\""urcher, Fabio and Nesper, Reinhard},
    title = "" Crystal structure of tri(barium, strontium) tetragermanide,  Ba\textasciitilde 2.62\textasciitilde Sr\textasciitilde 0.38\textasciitilde Ge\textasciitilde 4\textasciitilde"",
    journal = {Zeitschrift f\""ur Kristallographie - New Crystal Structures},
    volume = ""214"",
    year = ""1999"",
    pages = ""419--420""
}
"
968,1.0,Ba4 D0.38 Ge4,Cmcm,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.0566,,,,12.1796,,,,4.2985,,,,8104533,"@article{cif-reference-0,
    author = {Auer, Henry and Weber, Sebastian and Hansen, Thomas Christian and T\""obbens, Daniel Maria and Kohlmann, Holger},
    title = ""  Reversible hydrogenation of the Zintl phases BaGe and BaSn studied by in  situ diffraction"",
    journal = {Zeitschrift f\""ur Kristallographie - Crystalline Materials},
    volume = ""233"",
    year = ""2018"",
    pages = ""399--""
}
"
851,1.0,Ba24 Se52 Sn24,P2_12_12_1,,,,,,0.00019399255054989415,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.06551779350590707,,,-0.0003961555869438601,,,,,,,,,,,,,,,,9.2998,9.207856105330112,,,12.384,11.227798881117,,,26.896,27.646555877228895,,,7023416,"@article{cif-reference-0,
    author = ""Feng, Kai and Jiang, Xingxing and Kang, Lei and Yin, Wenlong and Hao, Wenyu and Lin, Zheshuai and Yao, Jiyong and Wu, Yicheng and Chen, Chuangtian"",
    title = ""  Ba6Sn6Se13: a new mixed valence selenostannate with NLO property."",
    journal = ""Dalton transactions (Cambridge, England : 2003)"",
    volume = ""42"",
    year = ""2013"",
    pages = ""13635--13641""
}
"
285,1.0,Ba24 F102.006 Nd18,R-3,,,,,,0.019255894242542263,,,,,,,,,,,,,,,,,-2.597916295865292e-06,,,,,,,,,,,,,,,,,,,,,,0.01656173463222217,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,11.2818,11.949324663142091,,,,,,,20.7788,18.50753928533968,,,1533489,"@article{cif-reference-0,
    author = ""Grover, V. and Patwe, S.J. and Achary, S.N. and Tyagi, A.K."",
    title = ""  Synthesis and structural elucidation of Ba4 Nd3 F17: a powder XRD study"",
    journal = ""Powder Diffraction"",
    volume = ""17"",
    year = ""2002"",
    pages = ""326--330""
}
"
284,1.0,Al8 Ba16 D56,C2/c,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,14.23360323,,,,10.237,,114.6008049,,8.509,,,,1533306,"@article{cif-reference-0,
    author = ""Zhang, Q.-A. and Akiba, E. and Nakamura, Y. and Kamiyama, T. and Oikawa, K."",
    title = ""  Hydrogen-induced phase decomposition of Ba7 Al13 and the crystal  structure of Ba2 Al H7"",
    journal = ""Journal of Alloys Compd."",
    volume = ""361"",
    year = ""2003"",
    pages = ""180--186""
}
"
872,1.0,Ba54 O144 Rh48,R-3c,,,,,,0.007695468103124822,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2.1609401166152946e-05,,,,,,,,,0.013683693098320257,,,,,,,,,,,,,,,,,,,,,,,,10.0899,10.336667012822376,,,,,,,41.462,41.70664839939488,,,7118239,"@article{cif-reference-0,
    author = ""Stitzer, K.E. and Smith, M.D. and zur Loye, H.C. and Darriet, J."",
    title = ""  Crystal growth, structure determination, and magnetism of a new hexagonal  rhodate: Ba9 Rh8 O24"",
    journal = ""Chemical Communications"",
    volume = ""2001"",
    year = ""2001"",
    pages = ""1680--1681""
}
"
269,1.0,Ba24 Eu18 F102.006,R-3,,,,,,0.018067223060086825,,,,,,,,,,,,,,,,0.020619062663089487,1.2704476213781754e-06,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,11.1787,11.5391454790346,,,,,,,20.5789,20.256890831124824,,,1532568,"@article{cif-reference-0,
    author = ""Achary, S.N. and Patwe, S.J. and Tyagi, A.K."",
    title = ""  Powder XRD study of Ba4 Eu3 F17"",
    journal = ""Powder Diffraction"",
    volume = ""17"",
    year = ""2002"",
    pages = ""225--229""
}
"
237,1.0,Ba8 Re24 S44,C2/c,,,,,,0.02041843032262054,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.005955667767182182,,,5.0552811344924784e-05,,,,,,,,,,,,,,,,,,,,,,15.86,17.71641897515914,,,9.158,9.146198733244107,116.32,112.73963574884581,11.916,12.2107389281159,,,1529694,"@article{cif-reference-0,
    author = ""Bronger, W. and Miessen, H.J."",
    title = ""  Synthesis and crystal structures of Ba2 Re6 S11 and Sr2 Re6 S11,  compounds containing (Re6 S8) clusters"",
    journal = ""Journal of the Less-Common Metals"",
    volume = ""83"",
    year = ""1982"",
    pages = ""29--38""
}
"
189,1.0,Ba8 Ga16.008 Ge29.992,Pm-3n,,,,,,0.19445135505985012,,,,,,,,,,,,,,,,,,,0.018448655918283118,,-0.005533064033484534,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,10.784,10.819578087192694,,,,,,,,,,,1526221,"@article{cif-reference-0,
    author = ""Paschen, S. and Carrillo-Cabrera, W. and Bentien, A. and Tran, V.H. and Baenitz, M. and Grin', Yu. and Steglich, F."",
    title = ""  Structural, transport, magnetic and thermal properties of Eu8 Ga16 Ge30"",
    journal = ""Physical Review, Serie 3. B - Condensed Matter (18,1978-)"",
    volume = ""64"",
    year = ""2001"",
    pages = ""2144041--21440411""
}
"
937,1.0,Ba54 Mo18 N72,P31c,,,,,,0.002237060425388193,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,-0.0010086380025600694,-0.048824137444906504,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,18.441,17.393540901045757,,,,,,,10.401,11.530558003581868,,,8101309,"@article{cif-reference-0,
    author = {H\""ohn, Peter and Kniep, R\""udiger},
    title = "" Crystal structure of the high temperature phase of tribarium  [tetranitridomolybdate(VI)], HT-Ba\textasciitilde 3\textasciitilde [MoN\textasciitilde 4\textasciitilde ]"",
    journal = {Zeitschrift f\""ur Kristallographie - New Crystal Structures},
    volume = ""215"",
    year = ""2000"",
    pages = ""327--328""
}
"
969,1.0,Ba4 D0.752 Sn4,Cmcm,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.2272,,,,12.936,,,,4.6397,,,,8104541,"@article{cif-reference-0,
    author = {Auer, Henry and Weber, Sebastian and Hansen, Thomas Christian and T\""obbens, Daniel Maria and Kohlmann, Holger},
    title = ""  Reversible hydrogenation of the Zintl phases BaGe and BaSn studied by in  situ diffraction"",
    journal = {Zeitschrift f\""ur Kristallographie - Crystalline Materials},
    volume = ""233"",
    year = ""2018"",
    pages = ""399--""
}
"
970,1.0,Ba8 D3.908 Ge8,Pnma,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.2145,,,,9.9155,,,,13.1951,,,,8104542,"@article{cif-reference-0,
    author = {Auer, Henry and Weber, Sebastian and Hansen, Thomas Christian and T\""obbens, Daniel Maria and Kohlmann, Holger},
    title = ""  Reversible hydrogenation of the Zintl phases BaGe and BaSn studied by in  situ diffraction"",
    journal = {Zeitschrift f\""ur Kristallographie - Crystalline Materials},
    volume = ""233"",
    year = ""2018"",
    pages = ""399--""
}
"
424,1.0,Al6 Ba6 F30,P-1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.2146,,79.365,,7.3933,,88.525,,14.946,,88.183,,1545627,"@article{cif-reference-0,
    author = ""Matthias Weil and Erich Zobetz and Franz Werner and Frank Kubel"",
    title = ""  New alkaline earth aluminium fluorides with the formula (M1, M2)AlF5 (M1,  M2 = Ca, Sr, Ba)"",
    journal = ""Solid State Sciences"",
    volume = ""3"",
    year = ""2001"",
    pages = ""441--453""
}
"
531,1.0,Ba20 D40 O40,Pnma,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,7.0784,,,,10.9789,,,,16.4317,,,,2103763,"@article{cif-reference-0,
    author = ""Friedrich, Alexandra and Kunz, Martin and Suard, Emmanuelle"",
    title = ""  Temperature-dependent neutron powder diffraction study of the  Ba(OD)\textasciitilde 2\textasciitilde\ polymorphs: a new low-temperature phase"",
    journal = ""Acta Crystallographica Section B"",
    volume = ""57"",
    year = ""2001"",
    pages = ""747--758""
}
"
530,1.0,Ba20 D40 O40,Pnma,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,7.07374,,,,10.9577,,,,16.4138,,,,2103762,"@article{cif-reference-0,
    author = ""Friedrich, Alexandra and Kunz, Martin and Suard, Emmanuelle"",
    title = ""  Temperature-dependent neutron powder diffraction study of the  Ba(OD)\textasciitilde 2\textasciitilde\ polymorphs: a new low-temperature phase"",
    journal = ""Acta Crystallographica Section B"",
    volume = ""57"",
    year = ""2001"",
    pages = ""747--758""
}
"
529,1.0,Ba20 D40 O40,P2_1/c,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,7.0826,,,,10.873,,112.20715161,,17.74583618,,,,2103760,"@article{cif-reference-0,
    author = ""Friedrich, Alexandra and Kunz, Martin and Suard, Emmanuelle"",
    title = ""  Temperature-dependent neutron powder diffraction study of the  Ba(OD)\textasciitilde 2\textasciitilde\ polymorphs: a new low-temperature phase"",
    journal = ""Acta Crystallographica Section B"",
    volume = ""57"",
    year = ""2001"",
    pages = ""747--758""
}
"
528,1.0,Ba20 D40 O40,P2_1/c,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,7.08251,,,,10.8701,,112.18482933,,17.74402959,,,,2103759,"@article{cif-reference-0,
    author = ""Friedrich, Alexandra and Kunz, Martin and Suard, Emmanuelle"",
    title = ""  Temperature-dependent neutron powder diffraction study of the  Ba(OD)\textasciitilde 2\textasciitilde\ polymorphs: a new low-temperature phase"",
    journal = ""Acta Crystallographica Section B"",
    volume = ""57"",
    year = ""2001"",
    pages = ""747--758""
}
"
722,1.0,Ba8 Fe4 O16,P2_1/c,,,,,,0.006714512618225334,,,,,,,,,,,,,,,,,,0.008429213871725084,,,,,,,,,,,,,,,,,,,,,,,3.6853447452285165e-05,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,6.034,6.195183140591246,,,7.647,8.071671669628667,118.51781059,120.15075733139608,11.55009385,11.194554474593536,,,4318033,"@article{cif-reference-0,
    author = {James L. Delattre and Angelica M. Stacy and Victor G. Young, and Gary J. Long and Rapha\""el Hermann and Fernande Grandjean},
    title = ""  Study of the Structural, Electronic, and Magnetic Properties of the  Barium-Rich Iron(IV) Oxides, Ba2FeO4 and Ba3FeO5"",
    journal = ""Inorganic Chemistry"",
    volume = ""41"",
    year = ""2002"",
    pages = ""2834--2838""
}
"
527,1.0,Ba20 D40 O40,Pnma,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,7.1255,,,,11.0818,,,,16.6025,,,,2103758,"@article{cif-reference-0,
    author = ""Friedrich, Alexandra and Kunz, Martin and Suard, Emmanuelle"",
    title = ""  Temperature-dependent neutron powder diffraction study of the  Ba(OD)\textasciitilde 2\textasciitilde\ polymorphs: a new low-temperature phase"",
    journal = ""Acta Crystallographica Section B"",
    volume = ""57"",
    year = ""2001"",
    pages = ""747--758""
}
"
726,1.0,Ba1 Mg4 Si3,P4/mmm,,,,,,-0.0002679894409094587,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.00014019538682231655,,,,,,,,,,,,,,,,,,,,,,,0.03203267621317416,,,,,,,,,,,,,,,,,,4.6115,4.642713358073914,,,,,,,8.615,8.44040411522635,,,4322259,"@article{cif-reference-0,
    author = {Fabio Z\""urcher and Steffen Wengert and Reinhard Nesper},
    title = ""  Chemical Twinning in Zintl Phases"",
    journal = ""Inorganic Chemistry"",
    volume = ""38"",
    year = ""1999"",
    pages = ""4567--4569""
}
"
92,1.0,Ag4 Ba3.084 Sr0.916,Pnma,0.007606360686683656,,,,,0.004109597917023993,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1.5435700588647897e-06,,,,,,,,,,,,,,,4.9205,4.8121340605057465,,,6.5794,6.391243138396663,,,8.5542,8.196514459909698,,,1509218,"@article{cif-reference-0,
    author = ""Roehr, C. and Daub, M. and Duerr, I. and Harms, W. and Burggraf, F."",
    title = ""  Ca Ag - Sr Ag - Ba Ag: Between CrB and FeB structure type"",
    journal = ""Zeitschrift fuer Anorganische und Allgemeine Chemie"",
    volume = ""634"",
    year = ""2008"",
    pages = ""2255--2266""
}
"
735,1.0,Ba2 Co2 S4,P4/nmm,,,,,,0.0005258800620064882,,,,,,,,,0.6279481742289649,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,-0.0033426392231756703,,,,,,,,,,,,,,,,,,,,,,4.564,4.639694888936611,,,,,,,8.938,8.876475467117213,,,4327810,"@article{cif-reference-0,
    author = ""Francesco Mezzadri and Edmondo Gilioli and Gianluca Calestani and Andrea Migliori and Mark R. Harrison and David A. Headspith and M. Grazia Francesconi"",
    title = ""  Using High Pressure to Prepare Polymorphs of the Ba2Co1-xZnxS3 (0 <= x <=  1.0) Compounds"",
    journal = ""Inorganic Chemistry"",
    volume = ""51"",
    year = ""2012"",
    pages = ""397--404""
}
"
986,1.0,Ba4 C4 O12,Pnma,,,,,,0.000491256786941452,,,,0.32759674150380436,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,-0.0007125747022591846,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.26,5.604413755445979,,,5.895,6.059594822000995,,,8.846,8.648506575588485,,,9006844,"@article{cif-reference-0,
    author = ""Holl, C. M. and Smyth, J. R. and Laustsen, H. M. S. and Jacobsen, S. D. and Downs, R. T."",
    title = ""  Compression of witherite to 8 GPa and the crystal structure of BaCO3 II  Sample: P = 5.50 GPa"",
    journal = ""Physics and Chemistry of Minerals"",
    volume = ""27"",
    year = ""2000"",
    pages = ""467--473""
}
"
500,1.0,Ba6 O22 Te8,P-1,,,,,,0.013029278476195333,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1.6402111326161268e-06,,,,,,,,,,,,,,,,,,,,,0.011485569710426637,,,,,,,,,,,,7.8877,7.617962811843185,97.8,105.77470622697966,9.4245,8.92540862393663,110.58,108.9590869794804,9.9759,10.262559794262154,103.27,102.71721421363439,2020149,"@article{cif-reference-0,
    author = ""Hottentot, D. and Loopstra, B.O."",
    title = ""  The Structure of Tribarium Tetratellurate(IV), Ba3 Te4 O11"",
    journal = ""Acta Crystallographica C (39,1983-)"",
    volume = ""39"",
    year = ""1983"",
    pages = ""320--322""
}
"
103,1.0,Ag7.16 Al26.84 Ba16,P2_1/c,0.00439775017576172,-0.00024047200029739257,,,,-2.478693222237409e-07,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,6.182,6.140134924916236,,,20.041,20.319186878987757,119.42556459,113.72069618682629,12.16889895,13.507152345465,,,1509970,"@article{cif-reference-0,
    author = ""Cordier, G. and Roehr, C."",
    title = ""  Zur Kenntnis der ternaeren Aluminide Ba5 Cu1.9 Al3.1, Ba Ag2.4 Al2.6,  Ba16 Ag7 Al27 und Ba3 Ag14.6 Al6.4"",
    journal = ""Journal of the Less-Common Metals"",
    volume = ""170"",
    year = ""1991"",
    pages = ""333--357""
}
"
479,1.0,Ba8 Cl28 Er4,P2_1/c,,,,,,0.010500679572273906,,,,,,,,-0.002792610656221374,,,,,,,0.009163420325393714,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,6.804,6.718740145837522,,,15.507,15.20970510034672,90.48,90.82754075547258,10.5,9.886118149042167,,,2006541,"@article{cif-reference-0,
    author = ""Tsuchiya, S. and Hanaue, Y. and Kimura, E. and Ishizawa, N."",
    title = ""  Ba\textasciitilde 2\textasciitilde ErCl\textasciitilde 7\textasciitilde"",
    journal = ""Acta Crystallographica Section C"",
    volume = ""53"",
    year = ""1997"",
    pages = ""1180--1181""
}
"
976,1.0,Ba3 O27 Si12,P3,,,,,,0.02112744881638941,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,-0.0006889989490158332,,,,,,,,,,,,,,,0.0002790019488139534,,,,,,,,,,,,,,,,,,11.2469,11.353481662190486,,,,,,,4.4851,4.3396340345124775,,,9002181,"@article{cif-reference-0,
    author = ""Hazen, R. M. and Yang, H. and Finger, L. W. and Fursenko, B. A."",
    title = ""  Crystal chemistry of high-pressure BaSi4O9 in the trigonal (P3) barium  tetragermanate structure"",
    journal = ""American Mineralogist"",
    volume = ""84"",
    year = ""1999"",
    pages = ""987--989""
}
"
427,1.0,Ba24 D37.432 Ge24,Pnma,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.2293,,,,15.804,,,,25.855,,,,1547274,"@article{cif-reference-0,
    author = ""Auer, Henry and Schlegel, Robert and Oeckler, Oliver and Kohlmann, Holger"",
    title = ""  Structural and Electronic Flexibility in Hydrides of Zintl Phases with  Tetrel-Hydrogen and Tetrel-Tetrel Bonds"",
    journal = ""Angewandte Chemie International Edition"",
    volume = ""56"",
    year = ""2017"",
    pages = ""12344--12347""
}
"
533,1.0,Ba8 D16 O16,P2_1/c,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,6.75254,,,,7.86485,,122.0791078,,10.97987497,,,,2103765,"@article{cif-reference-0,
    author = ""Friedrich, Alexandra and Kunz, Martin and Suard, Emmanuelle"",
    title = ""  Temperature-dependent neutron powder diffraction study of the  Ba(OD)\textasciitilde 2\textasciitilde\ polymorphs: a new low-temperature phase"",
    journal = ""Acta Crystallographica Section B"",
    volume = ""57"",
    year = ""2001"",
    pages = ""747--758""
}
"
646,1.0,Ba6 D2.82 N3,R-3m,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.008,,,,,,,,20.282,,,,4030486,"@article{cif-reference-0,
    author = ""Wegner, B. and Essmann, R. and Bock, J. and Jacobs, H. and Fischer, P."",
    title = ""  Structure of H- -ionic-conductivity of barium hydride nitrid, Ba2H(D)N"",
    journal = ""European Journal of Solid State and Inorganic Chemistry"",
    volume = ""29"",
    year = ""1992"",
    pages = ""1217--1227""
}
"


==> anc/CuIr2S4_heuristic1_fit_range_1_50A.csv <==
,rw,formula,space_group,Cu_Uiso_r,Ir_Uiso_r,S_Uiso_r,a_i,a_r,c_i,c_r,db,db_id,ref
0,0.11146914339908583,Cu2 Ir4 S8,Fd-3m,0.0188126175722402,0.007421668107085854,0.014519334642748124,9.92020118,9.876978194957676,,,MPD,mp-15065,"@article{Furubayashi1994,
    author = ""Furubayashi, T. and Matsumoto, T. and Hagino, T. and Nagata, S."",
    title = ""Structural and magnetic properties of metal-insulator transition in thiospinel Cu Ir2 S4"",
    journal = ""Journal of the Physical Society of Japan"",
    year = ""1994"",
    volume = ""63"",
    pages = ""3333-3339"",
    ASTM_id = ""JUPSAU""
}

@article{Cao2001,
    author = ""Cao, Guanghan and Furubayashi, Takao and Suzuki, Hiroyuki and Kitazawa, Hideaki and Matsumoto, Takehiko and Uwatoko, Yoshiya"",
    title = ""Suppression of metal-to-insulator transition and appearance of superconductivity in Cu1-x Znx Ir2 S4"",
    journal = ""Physical Review, Serie 3. B - Condensed Matter (18,1978-)"",
    year = ""2001"",
    volume = ""64"",
    pages = ""214514-1-214514-10"",
    ASTM_id = ""PRBMDO""
}
"
2,0.11215791230236492,Cu8 Ir16 S32,Fd-3m,0.018854977979345582,0.007418162937556285,0.015326854866729963,9.8474,9.877032663613758,,,COD,9009941,"@article{cif-reference-0,
    author = ""Furubayashi, T. and Matsumoto, T. and Hagino, T. and Nagata, S."",
    title = ""Structural and magnetic studies of metal-insulator transition in thiospinel  CuIr2S4 Sample: T = 295 K"",
    journal = ""Journal of the Physical Society of Japan"",
    volume = ""63"",
    year = ""1994"",
    pages = ""3333--3339""
}
"
1,0.11295727139935394,Cu4 Ir8 S16,I4_1/amd,0.01847540810067122,0.00731073828388965,0.014138029459647735,6.8645,6.976971593088178,10.0257,9.896996698951614,COD,9009940,"@article{cif-reference-0,
    author = ""Furubayashi, T. and Matsumoto, T. and Hagino, T. and Nagata, S."",
    title = ""Structural and magnetic studies of metal-insulator transition in thiospinel  CuIr2S4 Sample: T = 10 K, low temperature form"",
    journal = ""Journal of the Physical Society of Japan"",
    volume = ""63"",
    year = ""1994"",
    pages = ""3333--3339""
}
"


==> anc/CuIr2S4_heuristic1_fit_range_1_5A.csv <==
,rw,formula,space_group,Cu_Uiso_r,Ir_Uiso_r,S_Uiso_r,a_i,a_r,c_i,c_r,db,db_id,ref
1,0.0887310442384597,Cu4 Ir8 S16,I4_1/amd,0.010799133774331011,0.003586555898279686,0.006782073538362496,6.8645,6.8619006116781245,10.0257,10.287694254689242,COD,9009940,"@article{cif-reference-0,
    author = ""Furubayashi, T. and Matsumoto, T. and Hagino, T. and Nagata, S."",
    title = ""Structural and magnetic studies of metal-insulator transition in thiospinel  CuIr2S4 Sample: T = 10 K, low temperature form"",
    journal = ""Journal of the Physical Society of Japan"",
    volume = ""63"",
    year = ""1994"",
    pages = ""3333--3339""
}
"
0,0.10415018943223621,Cu2 Ir4 S8,Fd-3m,0.016108861102689467,0.004766770640686569,0.0063141844186655974,9.92020118,9.900575007449453,,,MPD,mp-15065,"@article{Furubayashi1994,
    author = ""Furubayashi, T. and Matsumoto, T. and Hagino, T. and Nagata, S."",
    title = ""Structural and magnetic properties of metal-insulator transition in thiospinel Cu Ir2 S4"",
    journal = ""Journal of the Physical Society of Japan"",
    year = ""1994"",
    volume = ""63"",
    pages = ""3333-3339"",
    ASTM_id = ""JUPSAU""
}

@article{Cao2001,
    author = ""Cao, Guanghan and Furubayashi, Takao and Suzuki, Hiroyuki and Kitazawa, Hideaki and Matsumoto, Takehiko and Uwatoko, Yoshiya"",
    title = ""Suppression of metal-to-insulator transition and appearance of superconductivity in Cu1-x Znx Ir2 S4"",
    journal = ""Physical Review, Serie 3. B - Condensed Matter (18,1978-)"",
    year = ""2001"",
    volume = ""64"",
    pages = ""214514-1-214514-10"",
    ASTM_id = ""PRBMDO""
}
"
2,0.10815730130880098,Cu8 Ir16 S32,Fd-3m,0.016263105131288612,0.004737934723027061,0.006310052847916112,9.8474,9.898374284584168,,,COD,9009941,"@article{cif-reference-0,
    author = ""Furubayashi, T. and Matsumoto, T. and Hagino, T. and Nagata, S."",
    title = ""Structural and magnetic studies of metal-insulator transition in thiospinel  CuIr2S4 Sample: T = 295 K"",
    journal = ""Journal of the Physical Society of Japan"",
    volume = ""63"",
    year = ""1994"",
    pages = ""3333--3339""
}
"


==> anc/MnO_heuristic2_COD.csv <==
,rw,formula,space_group,Mn_Uiso_r,O_Uiso_r,a_i,a_r,b_i,b_r,beta_i,beta_r,c_i,c_r,db_id,ref
56,0.3096152287121413,Mn4 O4,Fm-3m,0.004116958402043221,0.004087183329092932,4.3726,4.435581481145236,,,,,,,9006670,"@article{cif-reference-0,
    author = ""Zhang, J."",
    title = ""  Room temperature compressibilities of MnO and CdO: further  examination of the role of cation type in bulk modulus systematics  Sample from Run"",
    journal = ""Physics and Chemistry of Minerals"",
    volume = ""26"",
    year = ""1999"",
    pages = ""644--648""
}
"
49,0.3096152287170794,Mn4 O4,Fm-3m,0.004116877756281182,0.004087326629181761,4.4169,4.435581657267846,,,,,,,9006663,"@article{cif-reference-0,
    author = ""Zhang, J."",
    title = ""  Room temperature compressibilities of MnO and CdO: further  examination of the role of cation type in bulk modulus systematics  Sample from Run"",
    journal = ""Physics and Chemistry of Minerals"",
    volume = ""26"",
    year = ""1999"",
    pages = ""644--648""
}
"
3,0.3096152287323593,Mn4 O4,Fm-3m,0.004116798208084658,0.004087412188501641,4.415,4.435581719591797,,,,,,,1010898,"@article{cif-reference-0,
    author = ""Ruhemann, B"",
    title = "" Temperaturabhaengigkeit der Gitterkonstanten von Manganoxyd"",
    journal = ""Physikalische Zeitschrift"",
    volume = ""36"",
    year = ""1935"",
    pages = ""590--607""
}
"
23,0.30961522873272695,Mn4 O4,Fm-3m,0.004116926353233703,0.004087276592660864,4.451,4.435581627082206,,,,,,,1514237,"@article{cif-reference-0,
    author = ""Trukhanov, S. V. and Troyanchuk, I. O. and Bobrikov, I. A. and Simkin, V. G. and Balagurov, A. M."",
    title = ""  Structure phase separation in the anion-deficient La0.70 Sr0.30 Mn O3- d  manganite system"",
    journal = ""Poverkhnostnye Fizika, Khimiya, Mekhanika"",
    volume = ""12"",
    year = ""2007"",
    pages = ""11--17""
}
"
53,0.3096152287458887,Mn4 O4,Fm-3m,0.0041169860549182,0.004087153547868958,4.3891,4.435581416912536,,,,,,,9006667,"@article{cif-reference-0,
    author = ""Zhang, J."",
    title = ""  Room temperature compressibilities of MnO and CdO: further  examination of the role of cation type in bulk modulus systematics  Sample from Run"",
    journal = ""Physics and Chemistry of Minerals"",
    volume = ""26"",
    year = ""1999"",
    pages = ""644--648""
}
"
44,0.3096152287508425,Mn4 O4,Fm-3m,0.004116955129075469,0.004087248309911171,4.4459,4.43558161559354,,,,,,,9006658,"@article{cif-reference-0,
    author = ""Zhang, J."",
    title = ""  Room temperature compressibilities of MnO and CdO: further  examination of the role of cation type in bulk modulus systematics  Sample from Run"",
    journal = ""Physics and Chemistry of Minerals"",
    volume = ""26"",
    year = ""1999"",
    pages = ""644--648""
}
"
17,0.309615228751428,Mn4 O4,Fm-3m,0.004116959322168671,0.004087242594035627,4.44,4.435581608999581,,,,,,,1514231,"@article{cif-reference-0,
    author = ""Goldschmidt, V. M. and Barth, T. and Holmsen, D. and Lunde, G. and Zachariasen, W."",
    title = ""  Geochemische Verteilungsgesetze VI. Ueber die Kristallstrukturen vom  Rutiltypus, mit Bemerkungen zur Geochemie zweiwertiger und vierwertiger  Elemente"",
    journal = ""  Skrifter utgitt av det Norske Videnskaps-Akademi i Oslo 1:  Matematisk-Naturvidenskapelig Klasse"",
    volume = ""1"",
    year = ""1926"",
    pages = ""5--21""
}
"
48,0.30961522875366404,Mn4 O4,Fm-3m,0.004116959587328578,0.004087243623151162,4.4254,4.435581613217369,,,,,,,9006662,"@article{cif-reference-0,
    author = ""Zhang, J."",
    title = ""  Room temperature compressibilities of MnO and CdO: further  examination of the role of cation type in bulk modulus systematics  Sample from Run"",
    journal = ""Physics and Chemistry of Minerals"",
    volume = ""26"",
    year = ""1999"",
    pages = ""644--648""
}
"
1,0.30961522875551006,Mn4 O4,Fm-3m,0.0041169631344049,0.004087240381994717,4.4345,4.435581609835969,,,,,,,1010436,"@article{cif-reference-0,
    author = ""Ruhemann, B"",
    title = "" Temperaturabhaengigkeit der Gitterkonstanten von Manganoxyd"",
    journal = ""Physikalische Zeitschrift"",
    volume = ""36"",
    year = ""1935"",
    pages = ""590--607""
}
"
58,0.3096152287555663,Mn4 O4,Fm-3m,0.004116962546971735,0.004087240803526627,4.4448,4.435581611222725,,,,,,,9008674,"@article{cif-reference-0,
    author = ""Wyckoff, R. W. G."",
    title = ""  Second edition. Interscience Publishers, New York, New York  rocksalt structure"",
    journal = ""Crystal Structures"",
    volume = ""1"",
    year = ""1963"",
    pages = ""85--237""
}
"
16,0.3096152287571948,Mn4 O4,Fm-3m,0.0041169638183446615,0.0040872403504455005,4.444,4.435581612056977,,,,,,,1514229,"@article{cif-reference-0,
    author = ""Taylor, D."",
    title = ""  Thermal expansion data: I. Binary oxides with the sodium chloride and  wurtzite structure, M O"",
    journal = ""  Transactions and Journal of the British Ceramic Society"",
    volume = ""83"",
    year = ""1984"",
    pages = ""5--9""
}
"
47,0.3096152287575874,Mn4 O4,Fm-3m,0.00411696526480856,0.0040872388611390975,4.4326,4.435581609953272,,,,,,,9006661,"@article{cif-reference-0,
    author = ""Zhang, J."",
    title = ""  Room temperature compressibilities of MnO and CdO: further  examination of the role of cation type in bulk modulus systematics  Sample from Run"",
    journal = ""Physics and Chemistry of Minerals"",
    volume = ""26"",
    year = ""1999"",
    pages = ""644--648""
}
"
45,0.30961522875776726,Mn4 O4,Fm-3m,0.00411696513268156,0.004087239091645106,4.4464,4.435581610614357,,,,,,,9006659,"@article{cif-reference-0,
    author = ""Zhang, J."",
    title = ""  Room temperature compressibilities of MnO and CdO: further  examination of the role of cation type in bulk modulus systematics  Sample from Run"",
    journal = ""Physics and Chemistry of Minerals"",
    volume = ""26"",
    year = ""1999"",
    pages = ""644--648""
}
"
46,0.3096152287584636,Mn4 O4,Fm-3m,0.0041169670865653955,0.00408723672585619,4.4397,4.435581608410818,,,,,,,9006660,"@article{cif-reference-0,
    author = ""Zhang, J."",
    title = ""  Room temperature compressibilities of MnO and CdO: further  examination of the role of cation type in bulk modulus systematics  Sample from Run"",
    journal = ""Physics and Chemistry of Minerals"",
    volume = ""26"",
    year = ""1999"",
    pages = ""644--648""
}
"
42,0.3096152287597507,Mn4 O4,Fm-3m,0.004116967922565099,0.0040872361818580045,4.4449,4.4355816096032745,,,,,,,9005946,"@article{cif-reference-0,
    author = ""Pacalo, R. E. G. and Graham, E. K."",
    title = ""  Pressure and temperature dependence of the elastic  properties of synthetic MnO  Sample: 1"",
    journal = ""Physics and Chemistry of Minerals"",
    volume = ""18"",
    year = ""1991"",
    pages = ""69--80""
}
"
43,0.3096152287642055,Mn4 O4,Fm-3m,0.004116973245771265,0.004087231112354798,4.4446,4.435581608446136,,,,,,,9005947,"@article{cif-reference-0,
    author = ""Pacalo, R. E. G. and Graham, E. K."",
    title = ""  Pressure and temperature dependence of the elastic  properties of synthetic MnO  Sample: 2"",
    journal = ""Physics and Chemistry of Minerals"",
    volume = ""18"",
    year = ""1991"",
    pages = ""69--80""
}
"
4,0.3096152289776492,Mn4 O4,Fm-3m,0.0041171752384160775,0.004087050190090645,4.48,4.435581466677401,,,,,,,1010989,"@article{cif-reference-0,
    author = ""Ott, H"",
    title = "" Die Strukturen von Mn O, Mn S, Ag F, Ni S, Sn I4, Sr Cl2, Ba F2, Praezisionsmessungen einiger Alkalihalogenide."",
    journal = "" Zeitschrift fuer Kristallographie, Kristallgeometrie, Kristallphysik, Kristallchemie (-144,1977)"",
    volume = ""63"",
    year = ""1926"",
    pages = ""222--230""
}
"
54,0.3096152321792945,Mn4 O4,Fm-3m,0.0041162138727069905,0.004087702544222186,4.3846,4.435581339139191,,,,,,,9006668,"@article{cif-reference-0,
    author = ""Zhang, J."",
    title = ""  Room temperature compressibilities of MnO and CdO: further  examination of the role of cation type in bulk modulus systematics  Sample from Run"",
    journal = ""Physics and Chemistry of Minerals"",
    volume = ""26"",
    year = ""1999"",
    pages = ""644--648""
}
"
50,0.30961523220230275,Mn4 O4,Fm-3m,0.004116078221495548,0.004087691569401226,4.4106,4.435581293163504,,,,,,,9006664,"@article{cif-reference-0,
    author = ""Zhang, J."",
    title = ""  Room temperature compressibilities of MnO and CdO: further  examination of the role of cation type in bulk modulus systematics  Sample from Run"",
    journal = ""Physics and Chemistry of Minerals"",
    volume = ""26"",
    year = ""1999"",
    pages = ""644--648""
}
"
0,0.30961523222209764,Mn4 O4,Fm-3m,0.004116426444191688,0.004087469266158346,4.408,4.435581346778306,,,,,,,1010393,"@article{cif-reference-0,
    author = ""Fontana, C"",
    title = ""Struttura dell'ossido manganoso"",
    journal = ""Gazzetta Chimica Italiana"",
    volume = ""56"",
    year = ""1926"",
    pages = ""396--397""
}
"
52,0.30961523226568977,Mn4 O4,Fm-3m,0.00411588383987908,0.004087859316678968,4.3963,4.43558124099193,,,,,,,9006666,"@article{cif-reference-0,
    author = ""Zhang, J."",
    title = ""  Room temperature compressibilities of MnO and CdO: further  examination of the role of cation type in bulk modulus systematics  Sample from Run"",
    journal = ""Physics and Chemistry of Minerals"",
    volume = ""26"",
    year = ""1999"",
    pages = ""644--648""
}
"
55,0.30961523231491456,Mn4 O4,Fm-3m,0.004115818988964758,0.004087932979182042,4.3792,4.435581285256943,,,,,,,9006669,"@article{cif-reference-0,
    author = ""Zhang, J."",
    title = ""  Room temperature compressibilities of MnO and CdO: further  examination of the role of cation type in bulk modulus systematics  Sample from Run"",
    journal = ""Physics and Chemistry of Minerals"",
    volume = ""26"",
    year = ""1999"",
    pages = ""644--648""
}
"
51,0.30961523267004565,Mn4 O4,Fm-3m,0.004116652207987224,0.004087554288097499,4.4042,4.435581809010101,,,,,,,9006665,"@article{cif-reference-0,
    author = ""Zhang, J."",
    title = ""  Room temperature compressibilities of MnO and CdO: further  examination of the role of cation type in bulk modulus systematics  Sample from Run"",
    journal = ""Physics and Chemistry of Minerals"",
    volume = ""26"",
    year = ""1999"",
    pages = ""644--648""
}
"
27,0.30981983832519744,Mn3.8 O4,Fm-3m,0.003952306346393198,0.004187106430969464,4.516,4.43564393008737,,,,,,,1541154,"@article{cif-reference-0,
    author = ""Radler, M.J. and Cohen, J.B. and Ellis, D.E. and Mason, T. and Sykora, G.P. and Faber, J.jr."",
    title = ""  The defect structures of Mn1-x O"",
    journal = ""Journal of Physics and Chemistry of Solids"",
    volume = ""53"",
    year = ""1992"",
    pages = ""141--154""
}
"
28,0.30988183121648766,Mn3.76 O4,Fm-3m,0.003916395960066029,0.004208285659285965,4.506,4.435657244248262,,,,,,,1541155,"@article{cif-reference-0,
    author = ""Radler, M.J. and Faber, J.jr. and Cohen, J.B. and Mason, T. and Ellis, D.E. and Sykora, G.P."",
    title = ""  The defect structures of Mn1-x O"",
    journal = ""Journal of Physics and Chemistry of Solids"",
    volume = ""53"",
    year = ""1992"",
    pages = ""141--154""
}
"
13,0.31011789117215105,Mn3.64 O4,Fm-3m,0.0037968296055290113,0.0042778245074554105,4.488,4.435698602440372,,,,,,,1514226,"@article{cif-reference-0,
    author = ""Radler, M. J. and Cohen, J. B. and Sykora, G. P. and Mason, T. and Ellis, D. E. and Faber, Jr, J."",
    title = ""  The defect structures of Mn1-x O"",
    journal = ""Journal of Physics and Chemistry of Solids"",
    volume = ""53"",
    year = ""1992"",
    pages = ""141--154""
}
"
39,0.623190457196857,Mn12 O16,I4_1/amd,0.00017797088595603489,0.0052169745363822165,5.7691,6.230603474223695,,,,,9.4605,8.915453322551091,9001963,"@article{cif-reference-0,
    author = ""Baron, V. and Gutzmer, J. and Rundlof, H. and Tellgren, R."",
    title = ""The influence of iron substitution on the magnetic properties of hausmannite,  Mn(Fe,Mn)2O4 Sample at T = 295 K, natural"",
    journal = ""American Mineralogist"",
    volume = ""83"",
    year = ""1998"",
    pages = ""786--793""
}
"
57,0.9319599456897655,Mn32 O48,Pbca,0.3479367418530271,0.00449810551432412,9.4047,8.248429465624284,9.4157,9.866809112368077,,,9.4233,10.694465071053195,9007520,"@article{cif-reference-0,
    author = ""Geller, S."",
    title = ""  Structures of alpha-Mn203, (MnO.983Fe0.017)203 and (Mn0.37Fe0.63)2O3  and relation to magnetic ordering"",
    journal = ""Acta Crystallographica, Section B"",
    volume = ""27"",
    year = ""1971"",
    pages = ""821--828""
}
"
24,0.9426109674159215,Mn32 O48,Ia-3,2.0823397707018714,0.013912184082244504,9.4173,9.76660405903912,,,,,,,1514238,"@article{cif-reference-0,
    author = ""Wang, Xiaofeng and Li, Guanghua and Chu, Qingxin and Liu, Xiaoyang and Feng, Shouhua"",
    title = ""  Synthesis, structure characterization and magnetic properties of single  crystal of dimanganese trioxide"",
    journal = ""Gaodeng Xuexiao Huaxue Xuebao"",
    volume = ""28"",
    year = ""2007"",
    pages = ""821--823""
}
"
35,0.9453936698428711,Mn32 O48,Ia-3,1.9438773370089617,0.010402758147567071,9.41,9.79738982112641,,,,,,,8103497,"@article{cif-reference-0,
    author = ""Klein, H."",
    title = ""  Structure solution of oxides from zone axes precession electron  diffraction data"",
    journal = {Zeitschrift f\""ur Kristallographie - Crystalline Materials},
    volume = ""228"",
    year = ""2013"",
    pages = ""35--42""
}
"
38,0.9473395340895056,Mn12 O16,Pbcm,0.007111454240021508,0.010149386025384859,3.024,3.286694752289204,9.5564,9.263042999713628,,,9.7996,9.345769743721592,9001302,"@article{cif-reference-0,
    author = ""Ross, C. R. and Rubie, D. C. and Paris, E."",
    title = ""  Rietveld refinement of the high-pressure polymorph of Mn3O4"",
    journal = ""American Mineralogist"",
    volume = ""75"",
    year = ""1990"",
    pages = ""1249--1252""
}
"
37,0.9508479491773635,Mn6 O12,P2/m,0.05689243788219679,6.385252178661501e-05,9.551,8.736703503792272,2.834,2.7169167518787085,93.7,84.86711659926416,9.789,10.590627192346414,9001167,"@article{cif-reference-0,
    author = ""Post, J. E. and Bish, D. L."",
    title = ""  Rietveld refinement of the todorokite structure  Sample: Cuba"",
    journal = ""American Mineralogist"",
    volume = ""73"",
    year = ""1988"",
    pages = ""861--869""
}
"
40,0.9562643327047216,Mn4 O8,Pnma,2.884914000682851,0.0015519399994051184,2.8638,2.7770343940550046,4.5219,4.844278630575113,,,9.2734,10.006467232384468,9003475,"@article{cif-reference-0,
    author = ""Post, J. E. and Heaney, P. J."",
    title = {  Neutron and synchrotron X-ray diffraction study of the structures  and dehydration behaviors of ramsdellite and ""groutellite""},
    journal = ""American Mineralogist"",
    volume = ""89"",
    year = ""2004"",
    pages = ""969--975""
}
"
63,0.9571254469237853,Mn4 O8,Pnma,2.5378110920637607,0.0016960567420017912,2.85,2.7751722563809884,4.46,4.862399222995159,,,9.32,10.036151543213823,9016028,"@article{cif-reference-0,
    author = ""Kondrashev, Y. D. and Zaslavskii, A. I."",
    title = ""  The structure of the modifications of manganese oxide"",
    journal = ""Izvestiya Akademii Nauk SSSR"",
    volume = ""15"",
    year = ""1951"",
    pages = ""179--186""
}
"
29,0.959015932386024,Mn12 O16,Pbcm,1.427845852562041e-07,0.00857605257005257,3.024,3.122039904605688,9.5564,8.48450025331891,,,9.7996,10.445256328759838,1541183,"@article{cif-reference-0,
    author = ""Ross, C.R. and Rubie, D.C. and Paris, E."",
    title = ""  Rietveld refinement of the high-pressure polymorph of Mn3 O4"",
    journal = ""American Mineralogist"",
    volume = ""75"",
    year = ""1990"",
    pages = ""1249--1252""
}
"
62,0.9604182079965563,Mn2 O4,Cmmm,2.1943711029767545e-05,0.003998440644546986,4.388,4.3875804552762485,,,,,2.865,2.8905667648200346,9015694,"@article{cif-reference-0,
    author = ""Kondrashev, Y. D. and Zaslavskii, A. I."",
    title = ""  The structure of the modifications of manganese oxide"",
    journal = ""Izvestiya Akademii Nauk SSSR"",
    volume = ""15"",
    year = ""1951"",
    pages = ""179--186""
}
"
21,0.9612596621295935,Mn96 O144,R-3,0.0012298800110428936,0.12995590737461193,10.3043,10.253805992817838,,,,,25.7688,26.99544998588307,1514235,"@article{cif-reference-0,
    author = ""Ovsyannikov, Sergey V. and Abakumov, Artem M. and Tsirlin, Alexander A. and Schnelle, Walter and Egoavil, Ricardo and Verbeeck, Jo and Van Tendeloo, Gustaaf and Glazyrin, Konstantin V. and Hanfland, Michael and Dubrovinsky, Leonid"",
    title = ""  Perovskite-like Mn2 O3: a path to new manganites"",
    journal = ""Angewandte Chemie. International Edition"",
    volume = ""52"",
    year = ""2013"",
    pages = ""1494--1498""
}
"
34,0.9617412779905183,Mn12 O16,I4_1/amd,3.93758380389118e-05,0.00537054872108092,8.16,8.888258497336055,,,,,9.44,9.21734370124718,8103496,"@article{cif-reference-0,
    author = ""Aminoff, G."",
    title = ""  Ueber die Kristallstruktur von Hausmannit (Mn Mn2 O4)."",
    journal = ""Zeitschrift fuer Kristallographie, Kristallgeometrie, Kristallphysik, Kristallchemie (-144,1977)"",
    volume = ""64"",
    year = ""1926"",
    pages = ""475--490""
}
"
7,0.96197162507531,Mn2 O4,P4_2/mnm,1.434289466203769,0.00213693278285078,4.388,4.478996645059195,,,,,2.865,2.726377445100466,1514101,"@article{cif-reference-0,
    author = ""Kondrashev, Yu. D. and Zaslavskii, A. I."",
    title = ""  The structure of the modifications of manganese oxide"",
    journal = ""Izvestiya Akademii Nauk SSSR, Seriya Fizicheskaya"",
    volume = ""15"",
    year = ""1951"",
    pages = ""179--186""
}
"
18,0.962119543990538,Mn2 O4,P4_2/mnm,1.9803448423250054,0.0023850866396046707,4.395,4.480575443253729,,,,,2.86,2.7262875814844407,1514232,"@article{cif-reference-0,
    author = ""Brenet, J."",
    title = ""  Sur la structure cristalline des bioxydes de mangan\`ese"",
    journal = "" Comptes Rendus Hebdomadaires des Seances de l`Academie des Sciences (1884 - 1965)"",
    volume = ""230"",
    year = ""1950"",
    pages = ""1360--1362""
}
"
11,0.9625521041299381,Mn2 O4,P4_2/mnm,0.8303783015750935,0.002662200246100611,4.4041,4.483385766586797,,,,,2.8765,2.7252252586253745,1514117,"@article{cif-reference-0,
    author = ""Bolzan, A. A. and Fong, C. and Kennedy, B. J. and Howard, C. J."",
    title = ""  Powder neutron diffraction study of pyrolusite, beta-Mn O2"",
    journal = ""Australian Journal of Chemistry"",
    volume = ""46"",
    year = ""1993"",
    pages = ""939--944""
}
"
26,0.9652459942319733,Mn3.92 O4,Fm-3m,5.967140634349407e-05,3.794148639295787e-05,4.528,4.533350034619999,,,,,,,1541153,"@article{cif-reference-0,
    author = ""Radler, M.J. and Cohen, J.B. and Sykora, G.P. and Mason, T. and Faber, J.jr. and Ellis, D.E."",
    title = ""  The defect structures of Mn1-x O"",
    journal = ""Journal of Physics and Chemistry of Solids"",
    volume = ""53"",
    year = ""1992"",
    pages = ""141--154""
}
"
31,0.96581849880822,Mn8 O16,Fddd,0.3914548958252332,0.003074286688458465,2.7181,3.1984090205238505,12.1639,12.293876230918638,,,20.1013,16.24420614075637,2105814,"@article{cif-reference-0,
    author = {Nuss, J\""urgen and Pfeiffer, Steffen and van Smaalen, Sander and Jansen, Martin},
    title = ""  Structures of incommensurate and commensurate composite crystals  Rb\textasciitilde x\textasciitilde MnO\textasciitilde 2\textasciitilde\ (x = 1.3711, 1.3636)"",
    journal = ""  Acta Crystallographica, Section B: Structural Science"",
    volume = ""66"",
    year = ""2010"",
    pages = ""27--33""
}
"
9,0.9677696082098022,Mn32 O48,Ia-3,0.27405696714423866,0.007983939452210117,9.41,9.840484574619145,,,,,,,1514107,"@article{cif-reference-0,
    author = ""Aminoff, G."",
    title = ""  Lattice dimensions and space group of braunite"",
    journal = ""Kunglia Svenska Vetenskaps Akademiens Handlingar"",
    volume = ""9"",
    year = ""1931"",
    pages = ""14--22""
}
"
12,0.9677696532007702,Mn32 O48,Ia-3,0.2745834972098599,0.008022868619832684,9.408,9.840572256924125,,,,,,,1514119,"@article{cif-reference-0,
    author = ""Morozov, I. S. and Kuznetsov, V. G."",
    title = ""  The crystal structure of Mn2 O3"",
    journal = ""  Izvestiya Akademii Nauk SSSR, Seriya Khimicheskaya"",
    volume = ""1949"",
    year = ""1949"",
    pages = ""343--353""
}
"
10,0.9683792910023055,Mn7.84 O16,I4/m,3.870936212665276e-06,0.0037235164702208888,9.7876,10.228558242050825,,,,,2.865,2.7135740044948036,1514116,"@article{cif-reference-0,
    author = ""Rossouw, M. H. and Liles, D. C. and Thackeray, M. M. and David, W. I. F. and Hull, S."",
    title = ""  Alpha manganese dioxide for lithium batteries: a structural and  electrochemical study"",
    journal = ""Materials Research Bulletin"",
    volume = ""27"",
    year = ""1992"",
    pages = ""221--230""
}
"
30,0.9695323015231608,Mn32 O48,Ia-3,0.0001305642171496565,1.2866788532298519e-06,9.41,9.450800070732047,,,,,,,2019465,"@article{cif-reference-0,
    author = ""Klein, H. and David, J."",
    title = ""  The quality of precession electron diffraction data is higher than  necessary for structure solution of unknown crystalline phases"",
    journal = ""  Acta Crystallographica, Section A: Foundations of Crystallography"",
    volume = ""67"",
    year = ""2011"",
    pages = ""297--302""
}
"
61,0.9729656351964671,Mn1 O2,P6_3/mmc,1.4543686285066169,0.003564047433751021,2.786,2.7877040610263126,,,,,4.412,4.444513654966309,9014106,"@article{cif-reference-0,
    author = ""Kondrashev, Y. D. and Zaslavskii, A. I."",
    title = ""  The structure of the modifications of manganese oxide"",
    journal = ""Izvestiya Akademii Nauk SSSR"",
    volume = ""15"",
    year = ""1951"",
    pages = ""179--186""
}
"
15,0.9745625794325137,Mn2 O4,P4_2/mnm,9.010095535189335e-06,0.005225131812899073,4.397,4.449707308974875,,,,,2.869,2.8207673733244016,1514228,"@article{cif-reference-0,
    author = ""Taylor, D."",
    title = ""  Thermal expansion data: II. Binary oxides with the fluorite and rutile  structures, M O2, and the antifluorite structure, M2 O"",
    journal = ""  Transactions and Journal of the British Ceramic Society"",
    volume = ""83"",
    year = ""1984"",
    pages = ""32--37""
}
"
20,0.9746032780004102,Mn2 O4,P4_2/mnm,7.81760461745496e-06,0.0053596064817587365,4.396,4.44960503218903,,,,,2.871,2.8208405500116944,1514234,"@article{cif-reference-0,
    author = ""Ohama, N. and Hamaguchi, Y."",
    title = ""  Determination of the exchange integrals in beta - Mn O2"",
    journal = ""Journal of the Physical Society of Japan"",
    volume = ""30"",
    year = ""1971"",
    pages = ""1311--1318""
}
"
59,0.9746038673652605,Mn2 O4,P4_2/mnm,7.824453423623218e-06,0.005360703782982052,4.396,4.449604248719599,,,,,2.871,2.8208413131501446,9009081,"@article{cif-reference-0,
    author = ""Wyckoff, R. W. G."",
    title = ""  Second edition. Interscience Publishers, New York, New York  Note: beta phase of MnO2, rutile structure"",
    journal = ""Crystal Structures"",
    volume = ""1"",
    year = ""1963"",
    pages = ""239--444""
}
"
8,0.9746893141406291,Mn4 O8,Pnma,2.9196078031051482,0.002049287883927884,2.866,2.78394961580874,4.533,4.813539138517666,,,9.27,10.5247823339569,1514102,"@article{cif-reference-0,
    author = ""Bystroem, A. M."",
    title = ""  The crystal structure of ramsdellite, an orthorhombic modification of Mn  O2"",
    journal = ""Acta Chemica Scandinavica (1-27,1973-42,1988)"",
    volume = ""3"",
    year = ""1949"",
    pages = ""163--173""
}
"
14,0.9746893141406291,Mn4 O8,Pnma,2.9196078031051482,0.002049287883927884,2.866,2.78394961580874,4.533,4.813539138517666,,,9.27,10.5247823339569,1514227,"@article{cif-reference-0,
    author = ""Bystroem, A. M."",
    title = ""  The crystal structure of ramsdellite, an orthorhombic modification of Mn  O2"",
    journal = ""  Acta Chemica Scandinavica (1-27,1973-42,1988)"",
    volume = ""3"",
    year = ""1949"",
    pages = ""163--173""
}
"
64,0.9764752245601385,Mn8 O16,I4/m,7.208862199239072e-06,0.0046693041515854326,9.815,10.246736529698559,,,,,2.847,2.710054659781168,9016667,"@article{cif-reference-0,
    author = ""Kondrashev, Y. D. and Zaslavskii, A. I."",
    title = ""  The structure of the modifications of manganese oxide"",
    journal = ""Izvestiya Akademii Nauk SSSR"",
    volume = ""15"",
    year = ""1951"",
    pages = ""179--186""
}
"
6,0.9765095811069853,Mn10 O16,C2/m,0.036069169865320265,0.0003112462901693859,10.347,10.371118948905007,5.724,5.595145858232702,109.41,113.78075846254171,4.852,5.268008749864955,1514100,"@article{cif-reference-0,
    author = ""Oswald, H. R. and Wampetich, M. J."",
    title = ""  Die Kristallstrukturen von Mn5 O8 und Cd2 Mn3 O8"",
    journal = ""Helvetica Chimica Acta"",
    volume = ""50"",
    year = ""1967"",
    pages = ""2023--2034""
}
"
36,0.9766759095989291,Mn4 O8,Pnma,3.938378349947179e-06,0.006938693104577183,2.8482,2.5256515823423307,4.4533,4.681262432600368,,,9.3229,9.82487112919364,8103498,"@article{cif-reference-0,
    author = ""Fong, C. and Kennedy, B. J. and Elcombe, M. M."",
    title = ""  A powder neutron diffraction study of \l and \g manganese dioxide  and of LiMn\textasciitilde 2\textasciitilde O\textasciitilde 4\textasciitilde"",
    journal = {Zeitschrift f\""ur Kristallographie - Crystalline Materials},
    volume = ""209"",
    year = ""1994"",
    pages = ""941--945""
}
"
33,0.9779914603420274,Mn2 O2,P6_3mc,0.0011583139307488938,0.003987229189300712,3.3717,3.4079747132477656,,,,,5.3855,5.219936100135046,4117966,"@article{cif-reference-0,
    author = ""Ki Min Nam and Yong-Il Kim and Younghun Jo and Seung Mi Lee and Bog G. Kim and Ran Choi and Sang-Il Choi and Hyunjoon Song and Joon T. Park"",
    title = ""  New Crystal Structure: Synthesis and Characterization of Hexagonal  Wurtzite MnO"",
    journal = ""Journal of the American Chemical Society"",
    volume = ""134"",
    year = ""2012"",
    pages = ""8392--8395""
}
"
32,0.9781480791652932,Mn8 O16,Fddd,0.0022572587325956294,0.0020257581027158925,2.7252,3.0561259328620793,12.207,10.750548513586532,,,20.1548,20.258258313423326,2105815,"@article{cif-reference-0,
    author = {Nuss, J\""urgen and Pfeiffer, Steffen and van Smaalen, Sander and Jansen, Martin},
    title = ""  Structures of incommensurate and commensurate composite crystals  Rb\textasciitilde x\textasciitilde MnO\textasciitilde 2\textasciitilde\ (x = 1.3711, 1.3636)"",
    journal = ""  Acta Crystallographica, Section B: Structural Science"",
    volume = ""66"",
    year = ""2010"",
    pages = ""27--33""
}
"
5,0.9827735001118479,Mn12 O16,I4_1/amd,0.01871279378205288,0.004061946752708719,5.762,5.815024779707494,,,,,9.439,9.030438379514075,1011262,"@article{cif-reference-0,
    author = ""Aminoff, G"",
    title = "" Ueber die Kristallstruktur von Hausmannit (Mn Mn2 O4)."",
    journal = "" Zeitschrift fuer Kristallographie, Kristallgeometrie, Kristallphysik, Kristallchemie (-144,1977)"",
    volume = ""64"",
    year = ""1926"",
    pages = ""475--490""
}
"
19,0.9869864085289554,Mn16.272 O32,Fd-3m,0.019058367257827086,0.00027973524854639595,8.0974,8.431626179986347,,,,,,,1514233,"@article{cif-reference-0,
    author = ""Monge, M. A. and Angeles Monge, M. and Amarilla, J. M. and Gutierrez Puebla, E. and Campa, J. A. and Rasines, I."",
    title = ""  Atomic level study of Li Mn2 O4 as electrode in lithium batteries"",
    journal = ""ChemPhysChem"",
    volume = ""3"",
    year = ""2002"",
    pages = ""367--370""
}
"
22,0.9870648941628672,Mn12 O16,I4_1/amd,0.12526420119576595,0.0023573679800208526,5.759,5.804119341615301,,,,,9.46,9.766016089014906,1514236,"@article{cif-reference-0,
    author = ""Jirak, Z. and Vratislav, S. and Zajicek, J."",
    title = ""  Oxygen parameters and Debye-Waller factors in Mnx Cr3-x O4 spinels"",
    journal = ""  Physica Status Solidi A - Applications and Materials"",
    volume = ""37"",
    year = ""1976"",
    pages = ""K47--K51""
}
"
25,0.990798554648374,Mn6 O12,C2/m,3.365369437543639e-05,0.0010013299593064691,13.7,13.718338923243387,2.867,2.836806986896821,90.5,90.24362076070523,4.46,4.4686047213365505,1514239,"@article{cif-reference-0,
    author = ""Hill, L. I. and Verbaere, A."",
    title = ""  On the structural defects in synthetic gamma-(Mn O2)s"",
    journal = ""Journal of Solid State Chemistry"",
    volume = ""177"",
    year = ""2004"",
    pages = ""4706--4723""
}
"
2,0.9913341512903004,Mn32 O48,I2_13,0.0028775879465539923,5.8653602820245126e-05,9.41,9.376178783865623,,,,,,,1010586,"@article{cif-reference-0,
    author = ""Zachariasen, W H"",
    title = "" Untersuchungen ueber die Kristallstruktur von Sesquioxyden und Verbindungen ABO\textasciitilde 3\textasciitilde"",
    journal = "" Skrifter utgitt av det Norske Videnskaps-Akademi i Oslo 1: Matematisk- Naturvidenskapelig Klasse"",
    volume = ""1928"",
    year = ""1928"",
    pages = ""1--165""
}
"
41,0.9980360901228625,Mn4 O8,Pnma,0.0006819262744015763,0.0007688777075121226,2.8644,2.96586859152504,4.7061,4.585651464045604,,,9.5155,9.139620393675147,9003476,"@article{cif-reference-0,
    author = ""Post, J. E. and Heaney, P. J."",
    title = {  Neutron and synchrotron X-ray diffraction study of the structures  and dehydration behaviors of ramsdellite and ""groutellite""},
    journal = ""American Mineralogist"",
    volume = ""89"",
    year = ""2004"",
    pages = ""969--975""
}
"
60,0.9987095344789558,Mn8 O16,P2_1/c,-4.116139073928641e-06,0.0018694568193552761,5.26758009,16.903380794070696,5.24,10.653623833376205,90.0,65.62108066111226,5.26758009,-2.708755679945898,9011409,"@article{cif-reference-0,
    author = ""Buerger, M. J."",
    title = ""  The symmetry and crystal structure of manganite, Mn(OH)O  Locality: Ilfeld, Germany"",
    journal = ""Zeitschrift fur Kristallographie"",
    volume = ""95"",
    year = ""1936"",
    pages = ""163--174""
}
"


==> anc/MnO_heuristic2_MPD.csv <==
,rw,formula,space_group,Mn_Uiso_r,O_Uiso_r,a_i,a_r,alpha_i,alpha_r,b_i,b_r,beta_i,beta_r,c_i,c_r,gamma_i,gamma_r,db_id,ref
41,0.2363417504851882,Mn2 O2,R-3m,0.0015778101680477602,0.0021215077343256523,3.19740298,3.1510233623705073,,,,,,,7.68950157,7.592720392816643,,,mp-19006,"@article{Ruhemann1935,
    author = ""Ruhemann, B."",
    title = ""Temperaturabhaengigkeit der Gitterkonstanten von Manganoxyd"",
    journal = ""Physikalische Zeitschrift"",
    year = ""1935"",
    volume = ""36"",
    pages = ""590-607"",
    ASTM_id = ""PHZTAO""
}

@article{Barrett1964,
    author = ""Barrett, C.A. and Evans, E.B."",
    title = ""Solid solubility and lattice parameter of Ni O - Mn O"",
    journal = ""Journal of the American Ceramic Society"",
    year = ""1964"",
    volume = ""47"",
    pages = ""533-533"",
    ASTM_id = ""JACTAW""
}

@article{Levi1924,
    author = ""Levi, G.R."",
    title = ""The crystal structure of Mn O"",
    journal = ""Rendiconti dell'Istituto Lombardo di Science e Lettere Classe di Science Mathematiche e Naturali"",
    year = ""1924"",
    volume = ""57"",
    pages = ""619-624"",
    ASTM_id = ""RILSAE""
}

@article{Goldschmidt1926,
    author = ""Goldschmidt, V.M. and Barth, T. and Holmsen, D. and Lunde, G. and Zachariasen, W."",
    title = ""Geochemische Verteilungsgesetze VI. Ueber die Kristallstrukturen vom Rutiltypus, mit Bemerkungen zur Geochemie zweiwertiger und vierwertiger Elemente"",
    journal = ""Skrifter utgitt av det Norske Videnskaps-Akademi i Oslo 1: Matematisk-Naturvidenskapelig Klasse"",
    year = ""1926"",
    volume = ""1926"",
    pages = ""5-21"",
    ASTM_id = ""SUNVAQ""
}

@article{Jay1945,
    author = ""Jay, A.H. and Andrews, K.W."",
    title = ""Note on oxide systems pertaining to steel - making furnace slags: Fe O - Mn O, Fe O - Mg O, Ca O - Mn O, Mg O - Mn O"",
    journal = ""Journal of the Iron and Steel Institute (London)"",
    year = ""1945"",
    volume = ""152"",
    pages = ""15-18"",
    ASTM_id = ""JISIAX""
}

@article{Fontana1926,
    author = ""Fontana, C."",
    title = ""Struttura dell'ossido manganoso"",
    journal = ""Gazzetta Chimica Italiana"",
    year = ""1926"",
    volume = ""56"",
    pages = ""396-397"",
    ASTM_id = ""GCITA9""
}

@article{Radler1992,
    author = ""Radler, M.J. and Cohen, J.B. and Sykora, G.P. and Mason, T. and Ellis, D.E. and Faber, J.jr."",
    title = ""The defect structures of Mn1-x O"",
    journal = ""Journal of Physics and Chemistry of Solids"",
    year = ""1992"",
    volume = ""53"",
    pages = ""141-154"",
    ASTM_id = ""JPCSAW""
}

@article{Ott1926,
    author = ""Ott, H."",
    title = ""Die Strukturen von Mn O, Mn S, Ag F, Ni S, Sn I4, Sr Cl2, Ba F2, Praezisionsmessungen einiger Alkalihalogenide."",
    journal = ""Zeitschrift fuer Kristallographie, Kristallgeometrie, Kristallphysik, Kristallchemie (-144,1977)"",
    year = ""1926"",
    volume = ""63"",
    pages = ""222-230"",
    ASTM_id = ""ZEKGAX""
}

@article{Taylor1984,
    author = ""Taylor, D."",
    title = ""Thermal expansion data: I. Binary oxides with the sodium chloride and wurtzite structure, M O"",
    journal = ""Transactions and Journal of the British Ceramic Society"",
    year = ""1984"",
    volume = ""83"",
    pages = ""5-9"",
    ASTM_id = ""TJBCAD""
}

@article{Brooksbank1968,
    author = ""Brooksbank, D. and Andrews, K.W."",
    title = ""Thermal expansion of some inclusions found in steels and relation to tessellated stresses"",
    journal = ""Journal of the Iron and Steel Institute (London)"",
    year = ""1968"",
    volume = ""206"",
    pages = ""595-599"",
    ASTM_id = ""JISIAX""
}

@article{Trukhanov2007,
    author = ""Trukhanov, S.V. and Troyanchuk, I.O. and Bobrikov, I.A. and Simkin, V.G. and Balagurov, A.M."",
    title = ""Structure phase separation in the anion-deficient La0.70 Sr0.30 Mn O3-d manganite system"",
    journal = ""Poverkhnostnye Fizika, Khimiya, Mekhanika"",
    year = ""2007"",
    volume = ""12"",
    pages = ""11-17"",
    ASTM_id = ""PFKMDJ""
}

@article{Sasaki1979,
    author = ""Sasaki, S. and Fujino, K. and Takeuchi, Y."",
    title = ""X-ray determination of electron-density distributions in oxides, Mg O, Mn O, Co O, and Ni O, and atomic scattering factors of their constituent atoms"",
    journal = ""Proceedings of the Japan Academy"",
    year = ""1979"",
    volume = ""55"",
    pages = ""43-48"",
    ASTM_id = ""PJACAW""
}

@article{Kuriyama1962,
    author = ""Kuriyama, M. and Hosoya, S."",
    title = ""X-ray measurement of scattering factors of manganese and oxygen in manganous oxide"",
    journal = ""Journal of the Physical Society of Japan"",
    year = ""1962"",
    volume = ""17"",
    pages = ""1022-1029"",
    ASTM_id = ""JUPSAU""
}
"
43,0.5458205256248602,Mn10 O14,Cmcm,0.0010724841015200552,0.0013588518981757678,3.03953528,3.1364658686648936,,,10.30984482,10.37673565461856,,,18.82480423,18.874786588530057,,,mp-1046066,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
44,0.7087306838098355,Mn8 O12,Cmcm,-0.0003259612115139509,0.002641035896515846,3.09733178,3.1460702794119877,,,10.2229555,10.373535281641926,,,15.11435857,15.31210042151101,,,mp-1043363,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
12,0.7929519636185296,Mn5 O8,R-3m,0.0002531406387805015,0.010146874871783706,5.99598387,6.244374178599554,,,,,,,15.38611809,16.132868485911157,,,mp-761290,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
25,0.8107195025935663,Mn1 O2,R-3m,0.004776010455433833,0.0016582497578686373,2.92948154,3.141531243571614,,,,,,,18.8778697,17.838155994167153,,,mp-25547,"@misc{MaterialsProject,
    title = ""{Materials Project}"",
    url = ""http://www.materialsproject.org""
}

@article{Hart2009,
    author = ""Hart, Gus and Forcade, Rodney"",
    doi = ""10.1103/PhysRevB.80.014120"",
    file = "":Users/ajain/Documents/Mendeley Desktop/Hart, Forcade - 2009 - Generating derivative structures from multilattices Algorithm and application to hcp alloys.pdf:pdf"",
    issn = ""1098-0121"",
    journal = ""Physical Review B"",
    month = ""July"",
    pages = ""014120"",
    title = ""{Generating derivative structures from multilattices: Algorithm and application to hcp alloys}"",
    url = ""http://link.aps.org/doi/10.1103/PhysRevB.80.014120"",
    volume = ""80"",
    year = ""2009""
}

@article{Bergerhoff1983,
    author = ""Bergerhoff, G. and Hundt, R. and Sievers, R. and Brown, ID"",
    doi = ""10.1021/ci00038a003"",
    journal = ""Journal of Chemical Information and Computer Sciences"",
    keywords = ""icsd"",
    mendeley-tags = ""icsd"",
    number = ""2"",
    pages = ""66--69"",
    publisher = ""ACS Publications"",
    title = ""{The inorganic crystal structure data base}"",
    url = ""http://pubs.acs.org/doi/abs/10.1021/ci00038a003"",
    volume = ""23"",
    year = ""1983""
}

@misc{Karlsruhe,
    author = ""Karlsruhe, FIZ"",
    title = ""{Inorganic Crystal Structure Database}"",
    url = ""http://icsd.fiz-karlsruhe.de""
}

@article{Gaillot2005_811,
    author = ""Gaillot, A.C. and Lanson, B. and Drits, V.A."",
    title = ""{Structure of birnessite obtained from decomposition of permanganate under soft hydrothermal conditions. I. Chemical and structural evolution as a function of temperature}"",
    year = ""2005"",
    journal = ""Chemistry of Materials (1,1989-"",
    volume = ""17"",
    pages = ""2959--2975""
}
"
52,0.8776337736358081,Mn12 O16,Pbcm,0.000968991432719401,0.0071697957815903615,2.99805604,3.1357869913131644,,,10.46713255,10.84734991587131,,,14.63048238,15.415736420811234,,,mp-1180464,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
56,0.8789529505750364,Mn12 O16,Pbcm,0.004438156570357145,0.0016235902173986727,3.16895652,3.1417761903960395,,,10.82945509,10.664121579103435,,,12.02348967,12.050527317842729,,,mp-1194100,"@article{Hirai2013,
    author = ""Hirai, S. and dos Santos, A.M. and Shapiro, M.C. and Molaison, J.J. and Pradhan, N. and Guthrie, M. and Tulk, C.A. and Fisher, I.R. and Mao, W.L."",
    title = ""Giant atomic displacement at a magnetic phase transition in metastable Mn3 O4"",
    journal = ""Physical Review, Serie 3. B - Condensed Matter (18,1978-)"",
    year = ""2013"",
    volume = ""87"",
    pages = ""014417-1-014417-6"",
    ASTM_id = ""PRBMDO""
}
"
13,0.8927426023017345,Mn32 O48,R-3,3.356954714986818e-05,0.025114964466448165,10.51999083,10.763974986423355,,,,,,,26.24054214,32.62232013903383,,,mp-1203190,"@article{Ovsyannikov2013,
    author = ""Ovsyannikov, Sergey V. and Abakumov, Artem M. and Tsirlin, Alexander A. and Schnelle, Walter and Egoavil, Ricardo and Verbeeck, Jo and Van Tendeloo, Gustaaf and Glazyrin, Konstantin V. and Hanfland, Michael and Dubrovinsky, Leonid"",
    title = ""Perovskite-like Mn2 O3: a path to new manganites"",
    journal = ""Angewandte Chemie. International Edition"",
    year = ""2013"",
    volume = ""52"",
    pages = ""1494-1498"",
    ASTM_id = ""ACIEF5""
}
"
10,0.9090896850070921,Mn12 O16,Pbcm,4.1149606057147164e-05,0.02167939512987901,3.06781949,3.09910456582022,,,9.74857423,9.828480374914509,,,10.02596149,10.45725941093149,,,mp-25696,"@article{Moritomo2003,
    author = ""Moritomo, Y. and Ohishi, Y. and Kuriki, A. and Nishibori, E. and Takata, M. and Sakata, M."",
    title = ""High-pressure structural analysis of Mn3 O4"",
    journal = ""Journal of the Physical Society of Japan"",
    year = ""2003"",
    volume = ""72"",
    pages = ""765-766"",
    ASTM_id = ""JUPSAU""
}

@article{Kuznetsov1979,
    author = ""Kuznetsov, L.M. and Tsvigunov, A.N. and Brudina, K.P."",
    title = ""Pressure diagram of manganese(II,III) oxide and crystal structure of the high pressure phase of delta-manganese(II,III) oxide"",
    journal = ""Geokhimiya"",
    year = ""1979"",
    volume = ""1979"",
    pages = ""254-260"",
    ASTM_id = ""GEOKAQ""
}

@article{Ross1990,
    author = ""Ross, C.R. and Rubie, D.C. and Paris, E."",
    title = ""Rietveld refinement of the high-pressure polymorph of Mn3 O4"",
    journal = ""American Mineralogist"",
    year = ""1990"",
    volume = ""75"",
    pages = ""1249-1252"",
    ASTM_id = ""AMMIAY""
}
"
24,0.9293676890913622,Mn32 O48,Pbca,0.6829904900175059,0.0038744215219487744,9.59898265,8.239663803394961,,,9.61929216,10.750423415548234,,,9.62191805,9.865874009986854,,,mp-565203,"@article{Klein2011,
    author = ""Klein, H. and David, J."",
    title = ""The quality of precession electron diffraction data is higher than necessary for structure solution of unknown crystalline phases"",
    journal = ""Acta Crystallographica. Section A: Foundations of Crystallography"",
    year = ""2011"",
    volume = ""67"",
    pages = ""297-302"",
    ASTM_id = ""ACACEQ""
}

@article{Geller1971,
    author = ""Geller, S."",
    title = ""Structures of alpha-(Mn2 O3), (Mn.983 Fe.017)2 O3, (Mn.37 Fe.63)2 O3 and relation to magnetic ordering"",
    journal = ""Acta Crystallographica B (24,1968-38,1982)"",
    year = ""1971"",
    volume = ""27"",
    pages = ""821-828"",
    ASTM_id = ""ACBCAR""
}

@article{WangXiaofen2007,
    author = ""Xiaofeng, Wang and Guanghua, Li and Qingxin, Chu and Xiaoyang, Liu and Shouhua, Feng"",
    title = ""Synthesis, structure characterization and magnetic properties of single crystal of dimanganese trioxide"",
    journal = ""Gaodeng Xuexiao Huaxue Xuebao"",
    year = ""2007"",
    volume = ""28"",
    pages = ""821-823"",
    ASTM_id = ""KTHPDM""
}

@article{Klein2013,
    author = ""Klein, H."",
    title = ""Structure solution of oxides from zone axes precession electron diffraction data"",
    journal = ""Zeitschrift fuer Kristallographie - Crystalline Materials"",
    year = ""2013"",
    volume = ""228"",
    pages = ""35-42"",
    ASTM_id = ""ZKCMAJ""
}

@article{Hase1963,
    author = ""Hase, W."",
    title = ""Neutronographische Bestimmung der Kristallstrukturparameter von Dy2 O3, Tm2 O3 und alpha-Mn2 O3"",
    journal = ""Physica Status Solidi"",
    year = ""1963"",
    volume = ""3"",
    pages = ""446-449"",
    ASTM_id = ""PHSSAK""
}

@article{Cockayne2013,
    author = ""Cockayne, Eric and Levin, Igor and Wu, Hui and Llobet, Anna"",
    title = ""Magnetic structure of bixbyite alpha-Mn2 O3. A combined DFT + U and neutron diffraction study"",
    journal = ""Physical Review, Serie 3. B - Condensed Matter (18,1978-)"",
    year = ""2013"",
    volume = ""87"",
    pages = ""184413-1-184413-11"",
    ASTM_id = ""PRBMDO""
}

@article{Zachariasen1928,
    author = ""Zachariasen, W.H."",
    title = ""Untersuchungen ueber die Kristallstruktur von Sesquioxyden und Verbindungen A B O3"",
    journal = ""Skrifter utgitt av det Norske Videnskaps-Akademi i Oslo 1: Matematisk-Naturvidenskapelig Klasse"",
    year = ""1928"",
    volume = ""1928"",
    pages = ""6-166"",
    ASTM_id = ""SUNVAQ""
}

@article{Fert1962,
    author = ""Fert, A."",
    title = ""Structure de quelques oxydes de terres rares"",
    journal = ""Bulletin de la Societe Francaise de Mineralogie et de Cristallographie (72,1949-100,1977)"",
    year = ""1962"",
    volume = ""85"",
    pages = ""267-270"",
    ASTM_id = ""BUFCAE""
}

@article{Morozov1949,
    author = ""Morozov, I.S. and Kuznetsov, V.G."",
    title = ""The crystal structure of Mn2 O3"",
    journal = ""Izvestiya Akademii Nauk SSSR, Seriya Khimicheskaya"",
    year = ""1949"",
    volume = ""1949"",
    pages = ""343-353"",
    ASTM_id = ""IASKA6""
}

@article{Aminoff1931,
    author = ""Aminoff, G."",
    title = ""Lattice dimensions and space group of braunite"",
    journal = ""Kunglia Svenska Vetenskaps Akademiens Handlingar"",
    year = ""1931"",
    volume = ""9"",
    pages = ""14-22"",
    ASTM_id = ""KSVHAO""
}

@article{Norrestam1967,
    author = ""Norrestam, R."",
    title = ""Alpha-manganese(III) oxide - a C-type sesquioxide of orthorhombic symmetry"",
    journal = ""Acta Chemica Scandinavica (1-27,1973-42,1988)"",
    year = ""1967"",
    volume = ""21"",
    pages = ""2871-2884"",
    ASTM_id = ""ACSAA4""
}
"
28,0.9439799131505303,Mn16 O24,Ia-3,2.071837860997839,0.014456869697493597,9.61660678,9.765321576890134,,,,,,,,,,,mp-542877,"@article{Klein2011,
    author = ""Klein, H. and David, J."",
    title = ""The quality of precession electron diffraction data is higher than necessary for structure solution of unknown crystalline phases"",
    journal = ""Acta Crystallographica. Section A: Foundations of Crystallography"",
    year = ""2011"",
    volume = ""67"",
    pages = ""297-302"",
    ASTM_id = ""ACACEQ""
}

@article{Geller1971,
    author = ""Geller, S."",
    title = ""Structures of alpha-(Mn2 O3), (Mn.983 Fe.017)2 O3, (Mn.37 Fe.63)2 O3 and relation to magnetic ordering"",
    journal = ""Acta Crystallographica B (24,1968-38,1982)"",
    year = ""1971"",
    volume = ""27"",
    pages = ""821-828"",
    ASTM_id = ""ACBCAR""
}

@article{WangXiaofen2007,
    author = ""Xiaofeng, Wang and Guanghua, Li and Qingxin, Chu and Xiaoyang, Liu and Shouhua, Feng"",
    title = ""Synthesis, structure characterization and magnetic properties of single crystal of dimanganese trioxide"",
    journal = ""Gaodeng Xuexiao Huaxue Xuebao"",
    year = ""2007"",
    volume = ""28"",
    pages = ""821-823"",
    ASTM_id = ""KTHPDM""
}

@article{Klein2013,
    author = ""Klein, H."",
    title = ""Structure solution of oxides from zone axes precession electron diffraction data"",
    journal = ""Zeitschrift fuer Kristallographie - Crystalline Materials"",
    year = ""2013"",
    volume = ""228"",
    pages = ""35-42"",
    ASTM_id = ""ZKCMAJ""
}

@article{Hase1963,
    author = ""Hase, W."",
    title = ""Neutronographische Bestimmung der Kristallstrukturparameter von Dy2 O3, Tm2 O3 und alpha-Mn2 O3"",
    journal = ""Physica Status Solidi"",
    year = ""1963"",
    volume = ""3"",
    pages = ""446-449"",
    ASTM_id = ""PHSSAK""
}

@article{Cockayne2013,
    author = ""Cockayne, Eric and Levin, Igor and Wu, Hui and Llobet, Anna"",
    title = ""Magnetic structure of bixbyite alpha-Mn2 O3. A combined DFT + U and neutron diffraction study"",
    journal = ""Physical Review, Serie 3. B - Condensed Matter (18,1978-)"",
    year = ""2013"",
    volume = ""87"",
    pages = ""184413-1-184413-11"",
    ASTM_id = ""PRBMDO""
}

@article{Zachariasen1928,
    author = ""Zachariasen, W.H."",
    title = ""Untersuchungen ueber die Kristallstruktur von Sesquioxyden und Verbindungen ABO3"",
    journal = ""Skrifter utgitt av det Norske Videnskaps-Akademi i Oslo 1: Matematisk-Naturvidenskapelig Klasse"",
    year = ""1928"",
    volume = ""1928"",
    pages = ""1-165"",
    ASTM_id = ""SUNVAQ""
}

@article{Fert1962,
    author = ""Fert, A."",
    title = ""Structure de quelques oxydes de terres rares"",
    journal = ""Bulletin de la Societe Francaise de Mineralogie et de Cristallographie (72,1949-100,1977)"",
    year = ""1962"",
    volume = ""85"",
    pages = ""267-270"",
    ASTM_id = ""BUFCAE""
}

@article{Morozov1949,
    author = ""Morozov, I.S. and Kuznetsov, V.G."",
    title = ""The crystal structure of Mn2 O3"",
    journal = ""Izvestiya Akademii Nauk SSSR, Seriya Khimicheskaya"",
    year = ""1949"",
    volume = ""1949"",
    pages = ""343-353"",
    ASTM_id = ""IASKA6""
}

@article{Aminoff1931,
    author = ""Aminoff, G."",
    title = ""Lattice dimensions and space group of braunite"",
    journal = ""Kunglia Svenska Vetenskaps Akademiens Handlingar"",
    year = ""1931"",
    volume = ""9"",
    pages = ""14-22"",
    ASTM_id = ""KSVHAO""
}

@article{Norrestam1967,
    author = ""Norrestam, R."",
    title = ""Alpha-manganese(III) oxide - a C-type sesquioxide of orthorhombic symmetry"",
    journal = ""Acta Chemica Scandinavica (1-27,1973-42,1988)"",
    year = ""1967"",
    volume = ""21"",
    pages = ""2871-2884"",
    ASTM_id = ""ACSAA4""
}
"
47,0.949213233290214,Mn32 O48,Pbca,0.15637495287903613,0.0012141470279920326,9.5802688,8.62559137444452,,,9.60874197,9.814352940315118,,,9.65843398,10.4568585233003,,,mp-1172875,"@article{Cockayne2013,
    author = ""Cockayne, Eric and Levin, Igor and Wu, Hui and Llobet, Anna"",
    title = ""Magnetic structure of bixbyite alpha-Mn2 O3. A combined DFT + U and neutron diffraction study"",
    journal = ""Physical Review, Serie 3. B - Condensed Matter (18,1978-)"",
    year = ""2013"",
    volume = ""87"",
    pages = ""184413-1-184413-11"",
    ASTM_id = ""PRBMDO""
}
"
2,0.9504208198384366,Mn15 O32,C2/m,1.2610784998279407,0.0007583474226502939,10.06764808,15.438430070130975,,,5.8171513,3.3606458718848673,100.4907599,107.23345376411494,19.3693199,15.37618974649438,,,mp-777108,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
21,0.9526802147678749,Mn16 O56,P2_1/c,0.0002167005113505201,2.527704892867342e-05,7.19245926,7.644292826485296,,,17.96598379,16.19533837287985,100.80714178,100.69818139733817,9.98266546,9.03210302844904,,,mp-554850,"@article{Simon1987,
    author = ""Simon, A. and Dronskowski, R. and Krebs, B. and Hettich, B."",
    title = ""Die Kristallstruktur von Mn2 O7"",
    journal = ""Angewandte Chemie (German Edition)"",
    year = ""1987"",
    volume = ""99"",
    pages = ""160-161"",
    ASTM_id = ""ANCEAD""
}
"
26,0.9527942147957362,Mn6 O8,C2/m,0.006731878870852937,9.720881233971864e-06,11.22860825,11.415769100872822,,,5.87428361,5.838898186276391,121.37678008,120.70748549000572,5.87614252,5.835891799327048,,,mp-18759,"@article{Jirak1976,
    author = ""Jirak, Z. and Vratislav, S. and Zajicek, J."",
    title = ""Oxygen parameters and Debye-Waller factors in Mnx Cr3-x O4 spinels"",
    journal = ""Physica Status Solidi A - Applications and Materials"",
    year = ""1976"",
    volume = ""37"",
    pages = ""K47-K51"",
    ASTM_id = ""PSSABA""
}

@article{Aminoff1926,
    author = ""Aminoff, G."",
    title = ""Ueber die Kristallstruktur von Hausmannit (Mn Mn2 O4)."",
    journal = ""Zeitschrift fuer Kristallographie, Kristallgeometrie, Kristallphysik, Kristallchemie (-144,1977)"",
    year = ""1926"",
    volume = ""64"",
    pages = ""475-490"",
    ASTM_id = ""ZEKGAX""
}

@article{Baron1998,
    author = ""Baron, V. and Gutzmer, J. and Rundloef, H. and Tellgren, R."",
    title = ""The influence of iron substitution on the magnetic properties of hausmannite, Mn(2+) (Mn, Fe)2(3+) O4"",
    journal = ""American Mineralogist"",
    year = ""1998"",
    volume = ""83"",
    pages = ""786-793"",
    ASTM_id = ""AMMIAY""
}

@article{Boucher1971,
    author = ""Boucher, B. and Buhl, R. and Perrin, M."",
    title = ""Proprietes et structure magnetique de Mn3 O4"",
    journal = ""Journal of Physics and Chemistry of Solids"",
    year = ""1971"",
    volume = ""32"",
    pages = ""2429-2437"",
    ASTM_id = ""JPCSAW""
}

@article{Jarosch1987,
    author = ""Jarosch, D."",
    title = ""Crystal structure refinement and reflectance measurements of hausmannite, Mn3 O4"",
    journal = ""Mineralogy and Petrology"",
    year = ""1987"",
    volume = ""37"",
    pages = ""15-23"",
    ASTM_id = ""MIPEE9""
}

@article{Satomi1961,
    author = ""Satomi, K."",
    title = ""Oxygen positional parameters of tetragonal Mn3 O4"",
    journal = ""Journal of the Physical Society of Japan"",
    year = ""1961"",
    volume = ""16"",
    pages = ""258-265"",
    ASTM_id = ""JUPSAU""
}
"
53,0.9530689186474313,Mn6 O12,P4_2/m,2.462522406765454e-06,0.003514826838356632,9.57727728,9.67883083355298,,,,,,,2.93344663,3.0226207984925066,,,mp-1189857,"@article{Abakumov2007,
    author = ""Abakumov, A.M. and Hadermann, J. and van Tendeloo, G. and Kovba, M.L. and Skolis, Yu.Ya. and Mudretsova, S.N. and Antipov, E.V. and Volkova, O.S. and Vasiliev, A.N. and Tristan, N. and Klingeler, R. and Buechner, B."",
    title = ""(Sr F0.8 (O H)0.2)2.526 (Mn6 O12): columnar rock-salt fragments inside the todorokite-type tunnel structure"",
    journal = ""Chemistry of Materials"",
    year = ""2007"",
    volume = ""19"",
    pages = ""1181-1189"",
    ASTM_id = ""CMATEX""
}
"
36,0.9536145451430658,Mn3 O6,C2/m,0.5299271920772788,0.0008387426502080946,13.56180263,16.371642905391337,,,2.93249456,2.652004377753796,94.7130127,108.582753199783,4.66662134,4.7667251581133145,,,mp-644514,"@article{Wei2009,
    author = ""Wei, Y.J. and Ehrenberg, H. and Kim, K.B. and Park, C.W. and Huang, Z.F. and Baehtz, C."",
    title = ""Characterizations on the structural and electronic properties of thermal lithiated Li0.33 Mn O2"",
    journal = ""Journal of Alloys and Compounds"",
    year = ""2009"",
    volume = ""470"",
    pages = ""273-277"",
    ASTM_id = ""JALCEU""
}

@article{Hill2004,
    author = ""Hill, L.I. and Verbaere, A."",
    title = ""On the structural defects in synthetic gamma-(Mn O2)s"",
    journal = ""Journal of Solid State Chemistry"",
    year = ""2004"",
    volume = ""177"",
    pages = ""4706-4723"",
    ASTM_id = ""JSSCBI""
}
"
33,0.95370228613535,Mn4 O8,I4/m,0.30114268393222365,4.187402827491501e-05,9.92438119,10.185560251836442,,,,,,,2.92886939,2.8593623631166176,,,mp-19395,"@article{Kondrashev1951,
    author = ""Kondrashev, Yu.D. and Zaslavskii, A.I."",
    title = ""The structure of the modifications of manganese(IV) oxide"",
    journal = ""Izvestiya Akademii Nauk SSSR, Seriya Fizicheskaya"",
    year = ""1951"",
    volume = ""15"",
    pages = ""179-186"",
    ASTM_id = ""IANFAY""
}
"
3,0.9542734599873085,Mn16 O24,Pna2_1,0.9521335354892718,3.538266799325519e-05,5.30426914,5.956036810024663,,,8.8706696,8.132747712438544,,,9.56715849,7.525238637258342,,,mp-771717,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
11,0.9583367849903989,Mn24 O48,P3m1,9.98730559413991e-06,3.765481561228653e-05,5.848219,4.949288175798209,,,,,,,28.63843154,40.63305441422343,,,mp-705430,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
55,0.9596367980411674,Mn12 O16,Pbcm,0.0009038978315404478,0.003114040213618276,3.17260023,3.146356817137014,,,10.47941724,10.358575553905434,,,12.14924441,12.048336574687813,,,mp-1193728,"@article{Hirai2013,
    author = ""Hirai, S. and dos Santos, A.M. and Shapiro, M.C. and Molaison, J.J. and Pradhan, N. and Guthrie, M. and Tulk, C.A. and Fisher, I.R. and Mao, W.L."",
    title = ""Giant atomic displacement at a magnetic phase transition in metastable Mn3 O4"",
    journal = ""Physical Review, Serie 3. B - Condensed Matter (18,1978-)"",
    year = ""2013"",
    volume = ""87"",
    pages = ""014417-1-014417-6"",
    ASTM_id = ""PRBMDO""
}
"
49,0.9624212136239934,Mn12 O16,P2_1,1.356647328439752e-06,0.004005041509825765,2.88442682,3.259669183501386,,,11.49933655,9.977264903259298,90.58712885,102.52065927366634,14.95094541,14.100175097570787,,,mp-1180876,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
32,0.9625563245213737,Mn2 O4,P4_2/mnm,1.5364659167898331,0.002832855146144893,4.45235548,4.484903548884679,,,,,,,2.93930422,2.7252947069989752,,,mp-510408,"@article{Bolzan1993,
    author = ""Bolzan, A.A. and Fong, C. and Kennedy, B.J. and Howard, C.J."",
    title = ""Powder neutron diffraction study of pyrolusite, beta-Mn O2"",
    journal = ""Australian Journal of Chemistry"",
    year = ""1993"",
    volume = ""46"",
    pages = ""939-944"",
    ASTM_id = ""AJCHAS""
}

@article{Taylor1984,
    author = ""Taylor, D."",
    title = ""Thermal expansion data: II. Binary oxides with the fluorite and rutile structures, M O2, and the antifluorite structure, M2 O"",
    journal = ""Transactions and Journal of the British Ceramic Society"",
    year = ""1984"",
    volume = ""83"",
    pages = ""32-37"",
    ASTM_id = ""TJBCAD""
}

@article{Kondrashev1951,
    author = ""Kondrashev, Yu.D. and Zaslavskii, A.I."",
    title = ""The structure of the modifications of manganese oxide"",
    journal = ""Izvestiya Akademii Nauk SSSR, Seriya Fizicheskaya"",
    year = ""1951"",
    volume = ""15"",
    pages = ""179-186"",
    ASTM_id = ""IANFAY""
}

@article{Brenet1950,
    author = ""Brenet, J."",
    title = ""Sur la structure cristalline des bioxydes de manganse"",
    journal = ""Comptes Rendus Hebdomadaires des Seances de l'Academie des Sciences (1884 - 1965)"",
    year = ""1950"",
    volume = ""230"",
    pages = ""1360-1362"",
    ASTM_id = ""COREAF""
}

@article{Ohama1971,
    author = ""Ohama, N. and Hamaguchi, Y."",
    title = ""Determination of the exchange integrals in beta - Mn O2"",
    journal = ""Journal of the Physical Society of Japan"",
    year = ""1971"",
    volume = ""30"",
    pages = ""1311-1318"",
    ASTM_id = ""JUPSAU""
}

@article{John1923,
    author = ""John, A.S."",
    title = ""Crystal structure of the rutile type"",
    journal = ""Physical Review (1,1893-132,1963/141,1966-188,1969)"",
    year = ""1923"",
    volume = ""21"",
    pages = ""389-389"",
    ASTM_id = ""PHRVAO""
}

@article{Baur1976,
    author = ""Baur, W.H."",
    title = ""Rutile-type compounds. V. Refinement of Mn O2 and Mg F2"",
    journal = ""Acta Crystallographica B (24,1968-38,1982)"",
    year = ""1976"",
    volume = ""32"",
    pages = ""2200-2204"",
    ASTM_id = ""ACBCAR""
}

@article{Rogers1969,
    author = ""Rogers, D.B. and Shannon, R.D. and Sleight, A.W. and Gillson, J.L."",
    title = ""Crystal chemistry of metal dioxides with rutile-related structures"",
    journal = ""Inorganic Chemistry"",
    year = ""1969"",
    volume = ""8"",
    pages = ""841-849"",
    ASTM_id = ""INOCAJ""
}
"
23,0.9626006994877705,Mn21 O40,I-4,1.7321151783965445,0.004134223620013315,13.10688845,13.395244497015558,,,,,,,8.35299682,7.8460645936906275,,,mp-767941,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
31,0.9648205710767777,Mn2 O2,P6_3mc,0.002623162947371896,0.1143749140644256,3.47810785,3.590320716103289,,,,,,,5.46733904,4.90053403106961,,,mp-999539,"@article{NamKiMi2012,
    author = ""Min, Nam Ki and Yong-Il, Kim and Younghun, Jo and Mi, Lee Seung and G., Kim Bog and Ran, Choi and Sang-Il, Choi and Hyunjoon, Song and T., Park Joon"",
    title = ""New crystal structure: synthesis and characterization of hexagonal wurtzite Mn O"",
    journal = ""Journal of the American Chemical Society"",
    year = ""2012"",
    volume = ""134"",
    pages = ""8392-8395"",
    ASTM_id = ""JACSAT""
}
"
20,0.9655917670572826,Mn8 O16,P6_3/mmc,7.364063602675698e-07,0.003966326846891212,2.92653709,2.7986449686811357,,,,,,,10.59014408,10.625856557068772,,,mvc-11561,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
9,0.9664229848364901,Mn64 O96,P4_12_12,0.16603339346883678,0.06511708026376273,8.49554053,8.038927835636688,,,,,,,26.16167569,37.433028276221364,,,mp-779818,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
17,0.9691963358784699,Mn2 O4,R-3m,1.943754510444949e-05,0.0050182508143131474,2.92580637,2.814316983687936,,,,,,,30.5245321,28.494389752405844,,,mp-772598,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
39,0.9692441523154888,Mn21 O40,C2,0.0022549610970138334,1.6461460104614358e-05,8.27610593,12.098076268829493,,,8.40600964,7.606549618498968,101.14672389,78.79693495712777,21.10200948,11.209228410981211,,,mp-849596,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
16,0.9705612475841006,Mn4 O8,R3m,5.668230760601566e-07,0.0075618318317517376,5.84017531,5.861296337982726,,,,,,,14.8063726,14.830740336680483,,,mvc-11093,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
5,0.9728468739986242,Mn9 O13,P-1,0.09161854579721489,0.0010355495180051535,3.0765431,3.2855977799738,97.3441515,101.13517933450848,5.34934807,5.762392295521287,90.02778744,111.48174791581481,17.10125262,17.58456395211416,106.482943,86.26274343125783,mp-1045833,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
42,0.9737515728634996,Mn6 O12,P2/m,1.953303064660361e-05,0.0015853966571742107,9.46106981,9.296328066332368,,,2.9239879,3.0639229882630796,91.31940279,99.2554936303855,9.56384519,9.770438053412331,,,mp-1105767,"@article{Post1988,
    author = ""Post, J.E. and Bish, D.L."",
    title = ""Rietveld refinement of the todorokite structure"",
    journal = ""American Mineralogist"",
    year = ""1988"",
    volume = ""73"",
    pages = ""861-869"",
    ASTM_id = ""AMMIAY""
}
"
7,0.9759933215711387,Mn16 O32,Pbcm,3.7912102885992713e-05,0.018927773155892894,2.89978295,3.013450465254552,,,9.42756761,9.249072675272027,,,9.59005958,8.549831670156172,,,mvc-14931,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
14,0.9766544279171423,Mn8 O16,P1,0.04459146534148039,3.684159470302214e-06,5.78587171,10.777568944035025,89.9904124,38.42055728481465,5.7887208,3.1671894447257625,90.05639584,200.8623854706834,8.87613161,9.13052195244688,119.93020495,155.80570114804198,mp-773240,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
30,0.9799034996843429,Mn1 O2,P4/mmm,-0.005043072901189165,9.087322426427816e-07,2.92099709,2.9252448409618483,,,,,,,3.70528581,3.678440642820066,,,mp-1221542,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
40,0.9818247039744141,Mn4 O10,Pbam,0.0007536369520215417,0.024592853245197627,3.53504913,3.7046152075785517,,,5.49418597,4.897495139074574,,,9.77961758,9.563160966108196,,,mp-1104282,"@article{Caignaert1985,
    author = ""Caignaert, V. and Nguyen, N. and Hervieu, M. and Raveau, B."",
    title = ""Sr2Mn2O5, an oxygen-defect perovskite with Mn(III) in square pyramidal coordination"",
    journal = ""Materials Research Bulletin"",
    year = ""1985"",
    volume = ""20"",
    pages = ""479-484"",
    ASTM_id = ""MRBUAC""
}
"
18,0.9824799746991655,Mn2 O4,Pmmn,3.218306469604084e-05,0.006634483896435347,2.91063654,2.721798403299573,,,3.87167497,3.900523869231505,,,6.24222785,7.037064861779497,,,mp-543057,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
27,0.9833383388875396,Mn5 O8,C2/m,0.027592928264477873,0.008182331328381082,10.4837722,9.99888941570787,,,5.8619965,5.468055759356791,109.29048748,126.97016645351383,4.97754092,5.130911994940479,,,mp-18922,"@article{Oswald1967,
    author = ""Oswald, H.R. and Wampetich, M.J."",
    title = ""Die Kristallstrukturen von Mn5 O8 und Cd2 Mn3 O8"",
    journal = ""Helvetica Chimica Acta"",
    year = ""1967"",
    volume = ""50"",
    pages = ""2023-2034"",
    ASTM_id = ""HCACAV""
}
"
50,0.984450500935329,Mn2 O8,I4_1/amd,-5.308580746485911e-09,0.0003460069021211315,5.74805354,5.750951825700855,,,,,,,9.91401108,10.025261287225929,,,mp-1221594,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
37,0.9863173951989855,Mn2 O6,Imma,4.886333090468866e-06,0.0065152976937728055,5.21279942,4.933103867877006,,,5.68908664,5.0661943713499635,,,6.27634636,7.39888518833728,,,mp-1086672,"@article{Kennedy2008,
    author = ""Kennedy, B.J. and Saines, P.J. and Di, Zhou Qing and Ming, Zhang Zhao and Matsuda, M. and Miyake, M."",
    title = ""Structural and electronic phase transitions in Sr(1-x) Ce(x) Mn O3 perovskites"",
    journal = ""Journal of Solid State Chemistry"",
    year = ""2008"",
    volume = ""181"",
    pages = ""2639-2645"",
    ASTM_id = ""JSSCBI""
}
"
45,0.988969019562501,Mn16 O24,I2_13,0.00303953799067371,0.005312794942356748,11.58134759,11.455142686547871,,,,,,,,,,,mp-1182678,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
35,0.989967003485284,Mn4 O8,Pnma,9.74216815431656e-05,0.00013985524824330296,2.93247079,2.8551060672643076,,,4.64635562,4.489146359595792,,,9.39561218,10.22650568048273,,,mp-19326,"@article{Miura1990,
    author = ""Miura, H. and Kudou, H. and Choi, J.H. and Hariya, Y."",
    title = ""The crystal structure of ramsdellite from Pirika mine"",
    journal = ""Journal of the Faculty of Science, Hokkaido University, Series 4"",
    year = ""1990"",
    volume = ""22"",
    pages = ""611-617"",
    ASTM_id = ""JFHGAJ""
}

@article{Fong1994,
    author = ""Fong, C. and Kennedy, B.J. and Elcombe, M.M."",
    title = ""A powder neutron diffraction study of lambda and gamma manganese dioxide and of Li Mn2 O4"",
    journal = ""Zeitschrift fuer Kristallographie (1979-2010)"",
    year = ""1994"",
    volume = ""209"",
    pages = ""941-945"",
    ASTM_id = ""ZEKRDZ""
}

@article{DentGlasser1968,
    author = ""Dent Glasser, L.S. and Ingram, L."",
    title = ""Refinement of the crystal structure of groutite, alpha-Mn O O H"",
    journal = ""Acta Crystallographica B (24,1968-38,1982)"",
    year = ""1968"",
    volume = ""24"",
    pages = ""1233-1236"",
    ASTM_id = ""ACBCAR""
}

@article{Bystroem1949,
    author = ""Bystroem, A.M."",
    title = ""The crystal structure of ramsdellite, an orthorhombic modification of Mn O2"",
    journal = ""Acta Chemica Scandinavica (1-27,1973-42,1988)"",
    year = ""1949"",
    volume = ""3"",
    pages = ""163-173"",
    ASTM_id = ""ACSAA4""
}

@article{Kondrashev1951,
    author = ""Kondrashev, Yu.D. and Zaslavskii, A.I."",
    title = ""The structure of the modifications of manganese oxide"",
    journal = ""Izvestiya Akademii Nauk SSSR, Seriya Fizicheskaya"",
    year = ""1951"",
    volume = ""15"",
    pages = ""179-186"",
    ASTM_id = ""IANFAY""
}

@article{Post2004,
    author = ""Post, J.E. and Heaney, P.J."",
    title = {Neutron and synchrotron X-ray diffraction study of the structures and dehydration behaviors of ramsdellite and ""groutellite""},
    journal = ""American Mineralogist"",
    year = ""2004"",
    volume = ""89"",
    pages = ""969-975"",
    ASTM_id = ""AMMIAY""
}

@article{Collin1949,
    author = ""Collin, R.L. and Lipscomb, W.N."",
    title = ""The crystal structure of groutite, H Mn O2"",
    journal = ""Acta Crystallographica (1,1948-23,1967)"",
    year = ""1949"",
    volume = ""2"",
    pages = ""104-106"",
    ASTM_id = ""ACCRA9""
}
"
57,0.991129803336539,Mn2 O4,Fdd2,0.0031956003542756564,0.0018865123449935154,4.16295652,4.293360493590377,,,17.24651713,14.842366368835638,,,28.8825468,31.390631165379737,,,mp-1221574,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
0,0.9916895353823385,Mn7 O12,Im-3,6.669228223502496e-05,0.004337580912683208,7.37629634,7.353450851374438,,,,,,,,,,,mp-782692,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
15,0.9921638150404981,Mn4 O6,R-3c,0.12567537093148104,0.005756009081859552,5.1606075,5.1610810130810805,,,,,,,14.00572524,14.058593271243618,,,mp-770543,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
19,0.9924767197057501,Mn4 O8,I4_1/amd,4.6771383964215925e-06,0.007942322232873585,5.82541069,5.972837241259202,,,,,,,8.26555486,6.6498508413391555,,,mp-25545,"@article{Vadlamani2014,
    author = ""Vadlamani, B. and An, K. and Jagannathan, M. and Chandran, K.S.Ravi"",
    title = ""An in-situ electrochemical cell for neutron diffraction studies of phase transitions in small volume electrodes of Li-Ion batteries"",
    journal = ""Journal of the Electrochemical Society"",
    year = ""2014"",
    volume = ""161"",
    pages = ""A1731-A1741"",
    ASTM_id = ""JESOAN""
}
"
38,0.9940503443260277,Mn1 O2,R-3m,-1.649669270239127e-06,0.009251926701901869,2.92436892,2.914263447380855,,,,,,,20.9094299,20.38683021247272,,,mvc-12823,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
34,0.9981756410280047,Mn1 O2,P-3m1,4.3256418471553166e-05,0.002996176767399077,2.92774828,2.9235318248794484,,,,,,,5.01128151,5.0129840059081605,,,mp-25558,"@article{Aminoff1919,
    author = ""Aminoff, G."",
    title = ""Crystal structure of pyrochroite"",
    journal = ""Geologiska Foereningens i Stockholm Foerhandlingar"",
    year = ""1919"",
    volume = ""41"",
    pages = ""407-430"",
    ASTM_id = ""GFSFA4""
}

@article{Natta1928,
    author = ""Natta, G."",
    title = ""Constitution of hydroxides and hydrates"",
    journal = ""Gazzetta Chimica Italiana"",
    year = ""1928"",
    volume = ""58"",
    pages = ""344-358"",
    ASTM_id = ""GCITA9""
}

@article{Christensen1965,
    author = ""Christensen, A.N."",
    title = ""A single crystal x-ray diffraction study of Mn (O H)2"",
    journal = ""Acta Chemica Scandinavica (1-27,1973-42,1988)"",
    year = ""1965"",
    volume = ""19"",
    pages = ""1765-1766"",
    ASTM_id = ""ACSAA4""
}
"
4,0.9984853702031965,Mn24 O48,P2_1/c,1.9331892445786856e-06,0.0010178316531840675,8.75102169,11.439120346947607,,,10.38883393,21.266301254301915,124.05217514,-536.9705351692924,10.41303989,-64.72798162711833,,,mvc-12283,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
6,0.9987463960885017,Mn15 O32,C2/m,-6.343132855966249e-06,0.007845608830585053,11.63054832,19.105470277375666,,,11.6800561,15.195238052281955,125.17759694,143.51607054036154,10.08687346,3.389292051681081,,,mp-868759,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
22,0.9999879976718458,Mn2 O4,Pnnm,-1.924880542098471e-05,0.007619924360491318,2.94515839,2.8173997271402142,,,4.38462436,4.9899173826275245,,,4.54162485,4.612745657604676,,,mp-33009,"@article{Garrido1935,
    author = ""Garrido, J."",
    title = ""Structure cristalline de la manganite."",
    journal = ""Comptes Rendus Hebdomadaires des Seances de l'Academie des Sciences (1884 - 1965)"",
    year = ""1935"",
    volume = ""200"",
    pages = ""69-71"",
    ASTM_id = ""COREAF""
}

@article{Dachs1963,
    author = ""Dachs, H."",
    title = ""Neutronen- und Roentgenuntersuchungen am Manganit, Mn O O H"",
    journal = ""Zeitschrift fuer Kristallographie, Kristallgeometrie, Kristallphysik, Kristallchemie (-144,1977)"",
    year = ""1963"",
    volume = ""118"",
    pages = ""303-326"",
    ASTM_id = ""ZEKGAX""
}

@article{Buerger1936,
    author = ""Buerger, M.J."",
    title = ""The symmetry and crystal structure of manganite, Mn (O H) O"",
    journal = ""Zeitschrift fuer Kristallographie, Kristallgeometrie, Kristallphysik, Kristallchemie (-144,1977)"",
    year = ""1936"",
    volume = ""95"",
    pages = ""163-174"",
    ASTM_id = ""ZEKGAX""
}
"
29,1.0,Mn16 O32,P1,,,5.77120725,,94.13594585,,5.78006856,,95.06473723,,19.2307421,,117.48119735,,mvc-6353,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
46,1.0,Mn32 O48,P-1,,,10.49784809,,119.58600705,,10.55604278,,89.97732728,,10.64553619,,119.81500969,,mp-1204718,"@article{Ovsyannikov2013,
    author = ""Ovsyannikov, Sergey V. and Abakumov, Artem M. and Tsirlin, Alexander A. and Schnelle, Walter and Egoavil, Ricardo and Verbeeck, Jo and Van Tendeloo, Gustaaf and Glazyrin, Konstantin V. and Hanfland, Michael and Dubrovinsky, Leonid"",
    title = ""Perovskite-like Mn2 O3: a path to new manganites"",
    journal = ""Angewandte Chemie. International Edition"",
    year = ""2013"",
    volume = ""52"",
    pages = ""1494-1498"",
    ASTM_id = ""ACIEF5""
}
"
48,1.0,Mn20 O43,P-1,,,8.29737879,,87.82214015,,10.15386702,,112.36795447,,10.15826784,,112.33351402,,mp-1222372,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
8,1.0,Mn12 O16,P1,,,3.16011647,,89.97518405,,10.58193422,,89.98364329,,12.13025645,,89.92667131,,mp-638270,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
51,1.0,Mn12 O24,P1,,,5.8155166,,90.10469848,,5.81567911,,89.96856475,,14.66489444,,119.911302,,mp-1041066,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
54,1.0,Mn8 O17,P-1,,,5.83466664,,87.60026169,,7.16340672,,78.36668942,,7.17895535,,78.12680379,,mp-1221945,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
1,1.0,Mn12 O24,P1,-0.00016104427689678854,0.00010448691741469188,5.8156905,19.6203206010064,89.86317672,-73.32720613128348,5.81775215,-3.3576003147574154,90.27956053,119.51523130583948,14.32631427,22.8676853199205,119.9750355,131.04596763016428,mvc-5444,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"


==> anc/NaFeSi2O6_heuristic1_COD.csv <==
,rw,formula,space_group,Fe_Uiso_r,Na_Uiso_r,O_Uiso_r,Si_Uiso_r,a_i,a_r,b_i,b_r,beta_i,beta_r,c_i,c_r,spd_r,db_id,ref
12,0.347615805,Fe4 Na4 O24 Si8,C2/c,0.003279169,0.024909617,0.012941125,0.00877028,9.5667,9.679173647,8.7128,8.815871172,107.095,107.541914,5.2484,5.322308418,34.11440887,9013274,"@article{cif-reference-0,
    author = ""McCarthy, A. C. and Downs, R. T. and Thompson, R. M. and Redhammer, G. J."",
    title = ""  In situ high-pressure single-crystal X-ray study of aegirine, NaFe3+Si2O6,  and the role of M1 size in clinopyroxene compressibility  Locality: synthetic  Note: Pressure = 3.35 GPa"",
    journal = ""American Mineralogist"",
    volume = ""93"",
    year = ""2008"",
    pages = ""1829--1837""
}
"
6,0.348361677,Fe4 Na4 O24 Si8,C2/c,0.003516543,0.021368731,0.014375396,0.00701175,9.6543,9.684796363,8.807,8.815171165,107.316,107.5381981,5.2943,5.32103079,34.70772113,9005439,"@article{cif-reference-0,
    author = ""Redhammer, G. J. and Amthauer, G. and Lottermoser, W. and Treutmann, W."",
    title = ""  Synthesis and structural properties of clinopyroxenes of the  hedenbergite CaFeSi2O6 - aegirine NaFeSi2O6 solid-solution series  Sample: ae100/F3d"",
    journal = ""European Journal of Mineralogy"",
    volume = ""12"",
    year = ""2000"",
    pages = ""105--120""
}
"
5,0.350587717,Fe4 Na4 O24 Si8,C2/c,0.003295799,0.020793448,0.013674023,0.007772364,9.6549,9.687250268,8.7947,8.814361272,107.394,107.5682951,5.2938,5.322277984,34.60753632,9005438,"@article{cif-reference-0,
    author = ""Redhammer, G. J. and Amthauer, G. and Lottermoser, W. and Treutmann, W."",
    title = ""  Synthesis and structural properties of clinopyroxenes of the  hedenbergite CaFeSi2O6 - aegirine NaFeSi2O6 solid-solution series  Sample: ae100/12"",
    journal = ""European Journal of Mineralogy"",
    volume = ""12"",
    year = ""2000"",
    pages = ""105--120""
}
"
0,0.351659125,Fe4 Na4 O24 Si8,C2/c,0.0032866,0.022082925,0.013665439,0.007933049,9.658,9.686361298,8.795,8.8130683,107.42,107.5677524,5.294,5.322719929,34.59147454,9000327,"@article{cif-reference-0,
    author = ""Cameron, M. and Sueno, S. and Prewitt, C. T. and Papike, J. J."",
    title = ""High-temperature crystal chemistry of acmite, diopside, hedenbergite,  jadeite, spodumene, and ureyite T = 24 C pyroxene"",
    journal = ""American Mineralogist"",
    volume = ""58"",
    year = ""1973"",
    pages = ""594--618""
}
"
13,0.352319673,Fe4 Na4 O24 Si8,C2/c,0.003478368,0.026646704,0.014674338,0.008318619,9.5148,9.673922992,8.6568,8.819793689,106.844,107.5172955,5.2188,5.322804755,34.23412554,9013275,"@article{cif-reference-0,
    author = ""McCarthy, A. C. and Downs, R. T. and Thompson, R. M. and Redhammer, G. J."",
    title = ""  In situ high-pressure single-crystal X-ray study of aegirine, NaFe3+Si2O6,  and the role of M1 size in clinopyroxene compressibility  Locality: synthetic  Note: Pressure = 5.47 GPa"",
    journal = ""American Mineralogist"",
    volume = ""93"",
    year = ""2008"",
    pages = ""1829--1837""
}
"
8,0.352679785,Fe4 Na4 O24 Si8,C2/c,0.003214532,0.022634131,0.013524464,0.008169212,9.6554,9.686174799,8.7952,8.813479632,107.396,107.5793073,5.2942,5.322961575,34.68706658,9010095,"@article{cif-reference-0,
    author = ""Redhammer, G. J. and Amthauer, G. and Roth, G. and Tippelt, G. and Lottermoser, W."",
    title = ""Single crystal X-ray diffraction and temperature dependent 57Fe Mossbauer  spectroscopy on the hedenbergite - aegirine (Ca,Na)(Fe2+,Fe3+)Si2O6 solid  solution Locality: synthetic Sample: Nahp22a, T = 298 K"",
    journal = ""American Mineralogist"",
    volume = ""91"",
    year = ""2006"",
    pages = ""1271--1292""
}
"
11,0.352680836,Fe4 Na4 O24 Si8,C2/c,0.003141101,0.023934892,0.01376075,0.008533496,9.6067,9.682315199,8.7501,8.814286638,107.258,107.552348,5.2698,5.322534354,34.34005051,9013273,"@article{cif-reference-0,
    author = ""McCarthy, A. C. and Downs, R. T. and Thompson, R. M. and Redhammer, G. J."",
    title = ""  In situ high-pressure single-crystal X-ray study of aegirine, NaFe3+Si2O6,  and the role of M1 size in clinopyroxene compressibility  Locality: synthetic  Note: Pressure = 1.78 GPa"",
    journal = ""American Mineralogist"",
    volume = ""93"",
    year = ""2008"",
    pages = ""1829--1837""
}
"
1,0.353446804,Fe4 Na4 O24 Si8,C2/c,0.003467005,0.022015259,0.014798075,0.007397465,9.677,9.685836291,8.829,8.812477774,107.33,107.5563716,5.298,5.322208991,34.77572615,9000328,"@article{cif-reference-0,
    author = ""Cameron, M. and Sueno, S. and Prewitt, C. T. and Papike, J. J."",
    title = ""High-temperature crystal chemistry of acmite, diopside, hedenbergite,  jadeite, spodumene, and ureyite T = 400 C pyroxene"",
    journal = ""American Mineralogist"",
    volume = ""58"",
    year = ""1973"",
    pages = ""594--618""
}
"
9,0.353913505,Fe4 Na4 O24 Si8,C2/c,0.003026346,0.02318731,0.012626809,0.008923709,9.6623,9.686785422,8.8,8.814719165,107.579,107.6122596,5.2956,5.323195723,34.83774695,9010326,"@article{cif-reference-0,
    author = ""Nestola, F. and Tribaudino, M. and Ballaran, T. B. and Liebske, C. and Bruno, M."",
    title = ""  The crystal structures of pyroxenes along the jadeite - hedenbergite and  jadeite - aegirine joins  Locality: synthetic  Sample: Jd0Ae100"",
    journal = ""American Mineralogist"",
    volume = ""92"",
    year = ""2007"",
    pages = ""1492--1501""
}
"
10,0.354300643,Fe4 Na4 O24 Si8,C2/c,0.003243642,0.022515469,0.013910006,0.008081502,9.6539,9.685627394,8.7928,8.813139102,107.436,107.5746365,5.2935,5.322985591,34.71860152,9013272,"@article{cif-reference-0,
    author = ""McCarthy, A. C. and Downs, R. T. and Thompson, R. M. and Redhammer, G. J."",
    title = ""  In situ high-pressure single-crystal X-ray study of aegirine, NaFe3+Si2O6,  and the role of M1 size in clinopyroxene compressibility  Locality: synthetic  Note: Pressure = 0.0001 GPa"",
    journal = ""American Mineralogist"",
    volume = ""93"",
    year = ""2008"",
    pages = ""1829--1837""
}
"
7,0.354649486,Fe4 Na4 O24 Si8,C2/c,0.003202007,0.022770554,0.013594019,0.00828766,9.6554,9.685776878,8.7952,8.813143203,107.396,107.5794357,5.2942,5.32298621,34.73648562,9010094,"@article{cif-reference-0,
    author = ""Redhammer, G. J. and Amthauer, G. and Roth, G. and Tippelt, G. and Lottermoser, W."",
    title = ""Single crystal X-ray diffraction and temperature dependent 57Fe Mossbauer  spectroscopy on the hedenbergite - aegirine (Ca,Na)(Fe2+,Fe3+)Si2O6 solid  solution Locality: synthetic Sample: nahp22, T = 298 K"",
    journal = ""American Mineralogist"",
    volume = ""91"",
    year = ""2006"",
    pages = ""1271--1292""
}
"
2,0.355266975,Fe4 Na4 O24 Si8,C2/c,0.003536819,0.02155517,0.015427905,0.007168873,9.699,9.685789652,8.855,8.812152095,107.32,107.5527174,5.307,5.321882199,34.85776681,9000329,"@article{cif-reference-0,
    author = ""Cameron, M. and Sueno, S. and Prewitt, C. T. and Papike, J. J."",
    title = ""High-temperature crystal chemistry of acmite, diopside, hedenbergite,  jadeite, spodumene, and ureyite T = 600 C pyroxene"",
    journal = ""American Mineralogist"",
    volume = ""58"",
    year = ""1973"",
    pages = ""594--618""
}
"
14,0.355447845,Fe4 Na4 O24 Si8,C2/c,0.003634988,0.027665849,0.015870426,0.008397388,9.4711,9.668082541,8.6068,8.821077947,106.633,107.4823712,5.1915,5.321802404,34.18539866,9013276,"@article{cif-reference-0,
    author = ""McCarthy, A. C. and Downs, R. T. and Thompson, R. M. and Redhammer, G. J."",
    title = ""  In situ high-pressure single-crystal X-ray study of aegirine, NaFe3+Si2O6,  and the role of M1 size in clinopyroxene compressibility  Locality: synthetic  Note: Pressure = 7.3 GPa"",
    journal = ""American Mineralogist"",
    volume = ""93"",
    year = ""2008"",
    pages = ""1829--1837""
}
"
16,0.356090366,Fe4 Na4 O24 Si8,C2/c,0.003996169,0.026996746,0.016325529,0.007916992,11.85136085,12.03754723,8.548,8.823607066,130.2899531,130.0239724,5.1597,5.320500219,34.15975912,9013278,"@article{cif-reference-0,
    author = ""McCarthy, A. C. and Downs, R. T. and Thompson, R. M. and Redhammer, G. J."",
    title = ""  In situ high-pressure single-crystal X-ray study of aegirine, NaFe3+Si2O6,  and the role of M1 size in clinopyroxene compressibility  Locality: synthetic  Note: Pressure = 9.76 GPa"",
    journal = ""American Mineralogist"",
    volume = ""93"",
    year = ""2008"",
    pages = ""1829--1837""
}
"
15,0.35733989,Fe4 Na4 O24 Si8,C2/c,0.003819897,0.026792361,0.017085878,0.008024085,9.4426,9.664143401,8.5727,8.823657423,106.482,107.4622301,5.174,5.320881941,34.26703785,9013277,"@article{cif-reference-0,
    author = ""McCarthy, A. C. and Downs, R. T. and Thompson, R. M. and Redhammer, G. J."",
    title = ""  In situ high-pressure single-crystal X-ray study of aegirine, NaFe3+Si2O6,  and the role of M1 size in clinopyroxene compressibility  Locality: synthetic  Note: Pressure = 8.63 GPa"",
    journal = ""American Mineralogist"",
    volume = ""93"",
    year = ""2008"",
    pages = ""1829--1837""
}
"
3,0.357491572,Fe4 Na4 O24 Si8,C2/c,0.003643512,0.021361158,0.016089835,0.007008549,9.711,9.685584213,8.876,8.811794972,107.29,107.5474621,5.312,5.321700789,34.96325927,9000330,"@article{cif-reference-0,
    author = ""Cameron, M. and Sueno, S. and Prewitt, C. T. and Papike, J. J."",
    title = ""High-temperature crystal chemistry of acmite, diopside, hedenbergite,  jadeite, spodumene, and ureyite T = 800 C pyroxene"",
    journal = ""American Mineralogist"",
    volume = ""58"",
    year = ""1973"",
    pages = ""594--618""
}
"
17,0.36262942,Fe4 Na4 O24 Si8,C2/c,0.003885012,0.026096444,0.017632674,0.008098578,9.4038,9.660063057,8.5221,8.826951359,106.256,107.4568346,5.1465,5.319968493,34.19770128,9013279,"@article{cif-reference-0,
    author = ""McCarthy, A. C. and Downs, R. T. and Thompson, R. M. and Redhammer, G. J."",
    title = ""  In situ high-pressure single-crystal X-ray study of aegirine, NaFe3+Si2O6,  and the role of M1 size in clinopyroxene compressibility  Locality: synthetic  Note: Pressure = 10.82 GPa"",
    journal = ""American Mineralogist"",
    volume = ""93"",
    year = ""2008"",
    pages = ""1829--1837""
}
"
4,0.647795244,Fe4 Na4 O24 Si8,C2/c,0.035352769,0.008642459,0.007115496,0.027331569,9.737,9.632013468,9.009,8.891565672,109.9,108.4155664,5.201,5.351737082,29.73255391,9003408,"@article{cif-reference-0,
    author = ""Thompson, R. M. and Downs, R. T."",
    title = ""Model pyroxenes II: Structural variation as a function of tetrahedral  rotation model acmite after Cameron et al. (1973) with O3-O3-O3 angle = 174.0  and model oxygen radius = 1.302"",
    journal = ""American Mineralogist"",
    volume = ""89"",
    year = ""2004"",
    pages = ""614--628""
}
"

==> anc/NaFeSi2O6_heuristic1_MPD.csv <==
,rw,formula,space_group,Fe_Uiso_r,Na_Uiso_r,O_Uiso_r,Si_Uiso_r,a_i,a_r,b_i,b_r,beta_i,beta_r,c_i,c_r,spd_r,db_id,ref
0,0.364362088,Fe2 Na2 O12 Si4,C2/c,0.003015539,0.02149672,0.014674666,0.008139872,9.82734925,9.695267345,8.92238772,8.812267455,108.1318871,107.6254759,5.38279423,5.324042576,35.69056895,mp-510615,"@article{Clark1969,
    author = ""Clark, J.R. and Appleman, D.E. and Papike, J.J."",
    title = ""Crystal-Chemical Characterization of Clinopyroxenes based on Eight New Structure Refinements"",
    journal = ""Mineralogical Society of America: Special Papers"",
    year = ""1969"",
    volume = ""2"",
    pages = ""31-50"",
    ASTM_id = ""MSAPAX""
}

@article{Redhammer2006,
    author = ""Redhammer, G.J. and Amthauer, G. and Roth, G. and Tippelt, G. and Lottermoser, W."",
    title = ""Single crystal X-ray diffraction and temperature dependent (57)Fe Moessbauer spectroscopy on the hedenbergite - aegirine (Ca, Na) (Fe(2+), Fe(3+)) Si2 O6 solid solution"",
    journal = ""American Mineralogist"",
    year = ""2006"",
    volume = ""91"",
    pages = ""1271-1292"",
    ASTM_id = ""AMMIAY""
}

@article{McCarthy2008,
    author = ""McCarthy, A.C. and Downs, R.T. and Thompson, R.M. and Redhammer, G.J."",
    title = ""In situ high-pressure single-crystal X-ray study of aegirine, Na Fe(3+) Si2 O6, and the role of M1 size in clinopyroxene compressibility"",
    journal = ""American Mineralogist"",
    year = ""2008"",
    volume = ""93"",
    pages = ""1829-1837"",
    ASTM_id = ""AMMIAY""
}

@article{Cameron1973,
    author = ""Cameron, M. and Sueno, S. and Prewitt, C.T. and Papike, J.J."",
    title = ""High-temperature crystal chemistry of acmite, diopside, Hedenbergite, jadeite, spodumene, and ureyite"",
    journal = ""American Mineralogist"",
    year = ""1973"",
    volume = ""58"",
    pages = ""594-618"",
    ASTM_id = ""AMMIAY""
}

@article{Thompson2004,
    author = ""Thompson, R.M. and Downs, R.T."",
    title = ""Model pyroxenes II: Structural variation as a function of tetrahedral rotation"",
    journal = ""American Mineralogist"",
    year = ""2004"",
    volume = ""89"",
    pages = ""614-624"",
    ASTM_id = ""AMMIAY""
}

@article{Nestola2007,
    author = ""Nestola, F. and Tribaudino, M. and Boffa Ballaran, T. and Liebske, C. and Bruno, M."",
    title = ""The crystal structure of pyroxenes along the jadeite - hedenbergite and jadeite - aegirine joins"",
    journal = ""American Mineralogist"",
    year = ""2007"",
    volume = ""92"",
    pages = ""1492-1501"",
    ASTM_id = ""AMMIAY""
}

@article{Redhammer2000,
    author = ""Redhammer, G.J. and Amthauer, G. and Lottermoser, W. and Treutmann, W."",
    title = ""Synthesis and structural properties of clinopyroxenes of the hedenbergite Ca Fe Si2 O6 - aegirine Na Fe Si2 O6 solid-solution series"",
    journal = ""European Journal of Mineralogy"",
    year = ""2000"",
    volume = ""12"",
    pages = ""105-120"",
    ASTM_id = ""EJMIER""
}

@article{Redhammer2011,
    author = ""Redhammer, G.J. and Senyshyn, A. and Meven, M. and Roth, G. and Prinz, S. and Pachler, A. and Tippelt, G. and Pietzonka, C. and Treutmann, W. and Hoelzel, M. and Pedersen, B. and Amthauer, G."",
    title = ""Nuclear and incommensurate magnetic structure of Na Fe Ge2 O6 between 5 K and 298 K and new data on multiferroic Na Fe Si2 O6"",
    journal = ""Physics and Chemistry of Minerals"",
    year = ""2011"",
    volume = ""38"",
    pages = ""139-157"",
    ASTM_id = ""PCMIDU""
}

@article{Redhammer2012,
    author = ""Redhammer, G.J. and Tippelt, G. and Amthauer, G. and Roth, G."",
    title = ""Structural and 57Fe Moessbauer spectroscopic characterization of the synthetic Na Fe Si2 O6 (aegirine) - Ca Mg Si2 O6 (diopside) solid solution series"",
    journal = ""Zeitschrift fuer Kristallographie - Crystalline Materials"",
    year = ""2012"",
    volume = ""227"",
    pages = ""396-410"",
    ASTM_id = ""ZKCMAJ""
}
"

==> anc/NaFeSi2O6_heuristic2_COD.csv <==
,rw,formula,space_group,Fe_Uiso_r,Na_Uiso_r,O_Uiso_r,Si_Uiso_r,a_i,a_r,alpha_i,alpha_r,b_i,b_r,beta_i,beta_r,c_i,c_r,gamma_i,gamma_r,spd_r,db_id,ref
18,0.347615805,Fe4 Na4 O24 Si8,C2/c,0.003279169,0.024909617,0.012941125,0.00877028,9.5667,9.679173647,,,8.7128,8.815871172,107.095,107.541914,5.2484,5.322308418,,,34.11440887,9013274,"@article{cif-reference-0,
    author = ""McCarthy, A. C. and Downs, R. T. and Thompson, R. M. and Redhammer, G. J."",
    title = ""  In situ high-pressure single-crystal X-ray study of aegirine, NaFe3+Si2O6,  and the role of M1 size in clinopyroxene compressibility  Locality: synthetic  Note: Pressure = 3.35 GPa"",
    journal = ""American Mineralogist"",
    volume = ""93"",
    year = ""2008"",
    pages = ""1829--1837""
}
"
8,0.348361677,Fe4 Na4 O24 Si8,C2/c,0.003516543,0.021368731,0.014375396,0.00701175,9.6543,9.684796363,,,8.807,8.815171165,107.316,107.5381981,5.2943,5.32103079,,,34.70772113,9005439,"@article{cif-reference-0,
    author = ""Redhammer, G. J. and Amthauer, G. and Lottermoser, W. and Treutmann, W."",
    title = ""  Synthesis and structural properties of clinopyroxenes of the  hedenbergite CaFeSi2O6 - aegirine NaFeSi2O6 solid-solution series  Sample: ae100/F3d"",
    journal = ""European Journal of Mineralogy"",
    volume = ""12"",
    year = ""2000"",
    pages = ""105--120""
}
"
7,0.350587717,Fe4 Na4 O24 Si8,C2/c,0.003295799,0.020793448,0.013674023,0.007772364,9.6549,9.687250268,,,8.7947,8.814361272,107.394,107.5682951,5.2938,5.322277984,,,34.60753632,9005438,"@article{cif-reference-0,
    author = ""Redhammer, G. J. and Amthauer, G. and Lottermoser, W. and Treutmann, W."",
    title = ""  Synthesis and structural properties of clinopyroxenes of the  hedenbergite CaFeSi2O6 - aegirine NaFeSi2O6 solid-solution series  Sample: ae100/12"",
    journal = ""European Journal of Mineralogy"",
    volume = ""12"",
    year = ""2000"",
    pages = ""105--120""
}
"
2,0.351659125,Fe4 Na4 O24 Si8,C2/c,0.0032866,0.022082925,0.013665439,0.007933049,9.658,9.686361298,,,8.795,8.8130683,107.42,107.5677524,5.294,5.322719929,,,34.59147454,9000327,"@article{cif-reference-0,
    author = ""Cameron, M. and Sueno, S. and Prewitt, C. T. and Papike, J. J."",
    title = ""High-temperature crystal chemistry of acmite, diopside, hedenbergite,  jadeite, spodumene, and ureyite T = 24 C pyroxene"",
    journal = ""American Mineralogist"",
    volume = ""58"",
    year = ""1973"",
    pages = ""594--618""
}
"
19,0.352319673,Fe4 Na4 O24 Si8,C2/c,0.003478368,0.026646704,0.014674338,0.008318619,9.5148,9.673922992,,,8.6568,8.819793689,106.844,107.5172955,5.2188,5.322804755,,,34.23412554,9013275,"@article{cif-reference-0,
    author = ""McCarthy, A. C. and Downs, R. T. and Thompson, R. M. and Redhammer, G. J."",
    title = ""  In situ high-pressure single-crystal X-ray study of aegirine, NaFe3+Si2O6,  and the role of M1 size in clinopyroxene compressibility  Locality: synthetic  Note: Pressure = 5.47 GPa"",
    journal = ""American Mineralogist"",
    volume = ""93"",
    year = ""2008"",
    pages = ""1829--1837""
}
"
11,0.352679785,Fe4 Na4 O24 Si8,C2/c,0.003214532,0.022634131,0.013524464,0.008169212,9.6554,9.686174799,,,8.7952,8.813479632,107.396,107.5793073,5.2942,5.322961575,,,34.68706658,9010095,"@article{cif-reference-0,
    author = ""Redhammer, G. J. and Amthauer, G. and Roth, G. and Tippelt, G. and Lottermoser, W."",
    title = ""Single crystal X-ray diffraction and temperature dependent 57Fe Mossbauer  spectroscopy on the hedenbergite - aegirine (Ca,Na)(Fe2+,Fe3+)Si2O6 solid  solution Locality: synthetic Sample: Nahp22a, T = 298 K"",
    journal = ""American Mineralogist"",
    volume = ""91"",
    year = ""2006"",
    pages = ""1271--1292""
}
"
17,0.352680836,Fe4 Na4 O24 Si8,C2/c,0.003141101,0.023934892,0.01376075,0.008533496,9.6067,9.682315199,,,8.7501,8.814286638,107.258,107.552348,5.2698,5.322534354,,,34.34005051,9013273,"@article{cif-reference-0,
    author = ""McCarthy, A. C. and Downs, R. T. and Thompson, R. M. and Redhammer, G. J."",
    title = ""  In situ high-pressure single-crystal X-ray study of aegirine, NaFe3+Si2O6,  and the role of M1 size in clinopyroxene compressibility  Locality: synthetic  Note: Pressure = 1.78 GPa"",
    journal = ""American Mineralogist"",
    volume = ""93"",
    year = ""2008"",
    pages = ""1829--1837""
}
"
3,0.353446804,Fe4 Na4 O24 Si8,C2/c,0.003467005,0.022015259,0.014798075,0.007397465,9.677,9.685836291,,,8.829,8.812477774,107.33,107.5563716,5.298,5.322208991,,,34.77572615,9000328,"@article{cif-reference-0,
    author = ""Cameron, M. and Sueno, S. and Prewitt, C. T. and Papike, J. J."",
    title = ""High-temperature crystal chemistry of acmite, diopside, hedenbergite,  jadeite, spodumene, and ureyite T = 400 C pyroxene"",
    journal = ""American Mineralogist"",
    volume = ""58"",
    year = ""1973"",
    pages = ""594--618""
}
"
12,0.353913505,Fe4 Na4 O24 Si8,C2/c,0.003026346,0.02318731,0.012626809,0.008923709,9.6623,9.686785422,,,8.8,8.814719165,107.579,107.6122596,5.2956,5.323195723,,,34.83774695,9010326,"@article{cif-reference-0,
    author = ""Nestola, F. and Tribaudino, M. and Ballaran, T. B. and Liebske, C. and Bruno, M."",
    title = ""  The crystal structures of pyroxenes along the jadeite - hedenbergite and  jadeite - aegirine joins  Locality: synthetic  Sample: Jd0Ae100"",
    journal = ""American Mineralogist"",
    volume = ""92"",
    year = ""2007"",
    pages = ""1492--1501""
}
"
16,0.354300643,Fe4 Na4 O24 Si8,C2/c,0.003243642,0.022515469,0.013910006,0.008081502,9.6539,9.685627394,,,8.7928,8.813139102,107.436,107.5746365,5.2935,5.322985591,,,34.71860152,9013272,"@article{cif-reference-0,
    author = ""McCarthy, A. C. and Downs, R. T. and Thompson, R. M. and Redhammer, G. J."",
    title = ""  In situ high-pressure single-crystal X-ray study of aegirine, NaFe3+Si2O6,  and the role of M1 size in clinopyroxene compressibility  Locality: synthetic  Note: Pressure = 0.0001 GPa"",
    journal = ""American Mineralogist"",
    volume = ""93"",
    year = ""2008"",
    pages = ""1829--1837""
}
"
10,0.354649486,Fe4 Na4 O24 Si8,C2/c,0.003202007,0.022770554,0.013594019,0.00828766,9.6554,9.685776878,,,8.7952,8.813143203,107.396,107.5794357,5.2942,5.32298621,,,34.73648562,9010094,"@article{cif-reference-0,
    author = ""Redhammer, G. J. and Amthauer, G. and Roth, G. and Tippelt, G. and Lottermoser, W."",
    title = ""Single crystal X-ray diffraction and temperature dependent 57Fe Mossbauer  spectroscopy on the hedenbergite - aegirine (Ca,Na)(Fe2+,Fe3+)Si2O6 solid  solution Locality: synthetic Sample: nahp22, T = 298 K"",
    journal = ""American Mineralogist"",
    volume = ""91"",
    year = ""2006"",
    pages = ""1271--1292""
}
"
4,0.355266975,Fe4 Na4 O24 Si8,C2/c,0.003536819,0.02155517,0.015427905,0.007168873,9.699,9.685789652,,,8.855,8.812152095,107.32,107.5527174,5.307,5.321882199,,,34.85776681,9000329,"@article{cif-reference-0,
    author = ""Cameron, M. and Sueno, S. and Prewitt, C. T. and Papike, J. J."",
    title = ""High-temperature crystal chemistry of acmite, diopside, hedenbergite,  jadeite, spodumene, and ureyite T = 600 C pyroxene"",
    journal = ""American Mineralogist"",
    volume = ""58"",
    year = ""1973"",
    pages = ""594--618""
}
"
20,0.355447845,Fe4 Na4 O24 Si8,C2/c,0.003634988,0.027665849,0.015870426,0.008397388,9.4711,9.668082541,,,8.6068,8.821077947,106.633,107.4823712,5.1915,5.321802404,,,34.18539866,9013276,"@article{cif-reference-0,
    author = ""McCarthy, A. C. and Downs, R. T. and Thompson, R. M. and Redhammer, G. J."",
    title = ""  In situ high-pressure single-crystal X-ray study of aegirine, NaFe3+Si2O6,  and the role of M1 size in clinopyroxene compressibility  Locality: synthetic  Note: Pressure = 7.3 GPa"",
    journal = ""American Mineralogist"",
    volume = ""93"",
    year = ""2008"",
    pages = ""1829--1837""
}
"
22,0.356090366,Fe4 Na4 O24 Si8,C2/c,0.003996169,0.026996746,0.016325529,0.007916992,11.85136085,12.03754723,,,8.548,8.823607066,130.2899531,130.0239724,5.1597,5.320500219,,,34.15975912,9013278,"@article{cif-reference-0,
    author = ""McCarthy, A. C. and Downs, R. T. and Thompson, R. M. and Redhammer, G. J."",
    title = ""  In situ high-pressure single-crystal X-ray study of aegirine, NaFe3+Si2O6,  and the role of M1 size in clinopyroxene compressibility  Locality: synthetic  Note: Pressure = 9.76 GPa"",
    journal = ""American Mineralogist"",
    volume = ""93"",
    year = ""2008"",
    pages = ""1829--1837""
}
"
21,0.35733989,Fe4 Na4 O24 Si8,C2/c,0.003819897,0.026792361,0.017085878,0.008024085,9.4426,9.664143401,,,8.5727,8.823657423,106.482,107.4622301,5.174,5.320881941,,,34.26703785,9013277,"@article{cif-reference-0,
    author = ""McCarthy, A. C. and Downs, R. T. and Thompson, R. M. and Redhammer, G. J."",
    title = ""  In situ high-pressure single-crystal X-ray study of aegirine, NaFe3+Si2O6,  and the role of M1 size in clinopyroxene compressibility  Locality: synthetic  Note: Pressure = 8.63 GPa"",
    journal = ""American Mineralogist"",
    volume = ""93"",
    year = ""2008"",
    pages = ""1829--1837""
}
"
5,0.357491572,Fe4 Na4 O24 Si8,C2/c,0.003643512,0.021361158,0.016089835,0.007008549,9.711,9.685584213,,,8.876,8.811794972,107.29,107.5474621,5.312,5.321700789,,,34.96325927,9000330,"@article{cif-reference-0,
    author = ""Cameron, M. and Sueno, S. and Prewitt, C. T. and Papike, J. J."",
    title = ""High-temperature crystal chemistry of acmite, diopside, hedenbergite,  jadeite, spodumene, and ureyite T = 800 C pyroxene"",
    journal = ""American Mineralogist"",
    volume = ""58"",
    year = ""1973"",
    pages = ""594--618""
}
"
9,0.362602331,Fe3.968 Na3.912 O24 Si7.84,C2/c,0.003272242,0.024039429,0.014793844,0.009044172,9.68,9.682007324,,,8.83,8.81081973,107.3,107.5823942,5.3,5.325354767,,,34.84846601,9005882,"@article{cif-reference-0,
    author = ""Ballet, O. and Coey, J. M. D. and Fillion, G. and Ghose, A. and Hewat, A. W. and Regnard, J. R."",
    title = ""  Magnetic order in acmite; NaFeSi2O6  Sample: T = 14 K"",
    journal = ""Physics and Chemistry of Minerals"",
    volume = ""16"",
    year = ""1989"",
    pages = ""672--677""
}
"
23,0.36262942,Fe4 Na4 O24 Si8,C2/c,0.003885012,0.026096444,0.017632674,0.008098578,9.4038,9.660063057,,,8.5221,8.826951359,106.256,107.4568346,5.1465,5.319968493,,,34.19770128,9013279,"@article{cif-reference-0,
    author = ""McCarthy, A. C. and Downs, R. T. and Thompson, R. M. and Redhammer, G. J."",
    title = ""  In situ high-pressure single-crystal X-ray study of aegirine, NaFe3+Si2O6,  and the role of M1 size in clinopyroxene compressibility  Locality: synthetic  Note: Pressure = 10.82 GPa"",
    journal = ""American Mineralogist"",
    volume = ""93"",
    year = ""2008"",
    pages = ""1829--1837""
}
"
6,0.647795244,Fe4 Na4 O24 Si8,C2/c,0.035352769,0.008642459,0.007115496,0.027331569,9.737,9.632013468,,,9.009,8.891565672,109.9,108.4155664,5.201,5.351737082,,,29.73255391,9003408,"@article{cif-reference-0,
    author = ""Thompson, R. M. and Downs, R. T."",
    title = ""Model pyroxenes II: Structural variation as a function of tetrahedral  rotation model acmite after Cameron et al. (1973) with O3-O3-O3 angle = 174.0  and model oxygen radius = 1.302"",
    journal = ""American Mineralogist"",
    volume = ""89"",
    year = ""2004"",
    pages = ""614--628""
}
"
14,0.654325906,Fe11 Na4 O40 Si12,P-1,0.001841906,1.02E-05,0.015458864,0.000264525,8.9142,9.174075578,114.9942612,110.9215138,9.71101719,9.371523412,83.539,86.56961816,10.3355,10.33860056,114.0853248,115.4704952,33.99647864,9011397,"@article{cif-reference-0,
    author = ""Burt, J. B. and Downs, R. T. and Costin, G."",
    title = ""  Single-crystal X-ray refinement of wilkinsonite, Na2Fe2+4Fe3+2Si6O20.  Locality: Warrumbungle Volcano, central New South Wales, Australia"",
    journal = ""Acta Crystallographica, Section E"",
    volume = ""63"",
    year = ""2007"",
    pages = ""i122--i124""
}
"
0,0.662044201,Fe12 Na4 O40 Si12,P-1,0.004567401,8.01E-05,0.019145766,8.95E-05,8.9142,9.106188396,114.9942612,110.7246649,9.71101719,9.376395177,83.539,86.77825987,10.3355,10.37350731,114.0853248,114.6680061,40.05978173,2213151,"@article{cif-reference-0,
    author = ""Burt, Jason B. and Downs, Robert T. and Costin, Gelu"",
    title = ""  Single-crystal X-ray refinement of wilkinsonite,  Na\textasciitilde 2\textasciitilde Fe\textasciitilde 4\textasciitilde ^2+^Fe\textasciitilde 2\textasciitilde ^3+^Si\textasciitilde 6\textasciitilde O\textasciitilde 20\textasciitilde"",
    journal = ""Acta Crystallographica Section E"",
    volume = ""63"",
    year = ""2007"",
    pages = ""i122--i124""
}
"
1,0.671046548,Fe8 Na8 O28 Si8,P2_1/c,0.000342386,0.008173073,0.004700372,0.003751175,5.48835,5.542958574,,,12.91082,12.68056982,119.7036843,115.9680927,10.4415678,10.26292217,,,23.30234485,4002761,"@article{cif-reference-0,
    author = ""Panigrahi, Abhishek and Nishimura, Shin-ichi and Shimada, Tatau and Watanabe, Eriko and Zhao, Wenwen and Oyama, Gosuke and Yamada, Atsuo"",
    title = ""  Sodium Iron(II) Pyrosilicate Na2Fe2Si2O7: A Potential Cathode Material in  the Na2O-FeO-SiO2 System"",
    journal = ""Chemistry of Materials"",
    year = ""2017""
}
"
15,0.83057018,Fe16 Na8 O120 Si48,Cmce,0.042920691,9.10E-07,0.126072808,0.00846088,14.31,12.85479047,,,17.28,17.7588898,,,10.11,9.949604446,,,21.44635236,9011554,"@article{cif-reference-0,
    author = ""Merlino, S."",
    title = ""  Tuhualite crystal structure  Locality: Mayor Island, New Zealand  Note: Position of H2O not determined in paper"",
    journal = ""Science"",
    volume = ""166"",
    year = ""1969"",
    pages = ""1399--1401""
}
"
13,1,Fe4 Na0.82 O20.02 Si8,P2_1,,,,,5.277,,90,,9.14,,118.7970453,,10.95475828,,90,,,9010767,"@article{cif-reference-0,
    author = ""Dainyak, L. G. and Zviagina, B. B. and Rusakov, V. S. and Drits, V. A."",
    title = ""Interpretation of the nontonite-dehydroxylate Mossbauer spectrum using EFG  calculations Locality: Garfield, Washington, USA Sample: Model 2"",
    journal = ""European Journal of Mineralogy"",
    volume = ""18"",
    year = ""2006"",
    pages = ""753--764""
}
"

==> anc/NaFeSi2O6_heuristic2_MPD.csv <==
,rw,formula,space_group,Fe_Uiso_r,Na_Uiso_r,O_Uiso_r,Si_Uiso_r,a_i,a_r,alpha_i,alpha_r,b_i,b_r,beta_i,beta_r,c_i,c_r,gamma_i,gamma_r,spd_r,db_id,ref
0,0.361981414,Fe6 Na5 O36 Si12,C2,0.002590324,0.017564724,0.015063335,0.008521157,16.61574121,16.42198332,,,8.890428,8.813161615,109.9958013,109.7181833,9.63702505,9.542310832,,,35.25344574,mp-767634,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
5,0.364362088,Fe2 Na2 O12 Si4,C2/c,0.003015539,0.02149672,0.014674666,0.008139872,9.82734925,9.695267345,,,8.92238772,8.812267455,108.1318871,107.6254759,5.38279423,5.324042576,,,35.69056895,mp-510615,"@article{Clark1969,
    author = ""Clark, J.R. and Appleman, D.E. and Papike, J.J."",
    title = ""Crystal-Chemical Characterization of Clinopyroxenes based on Eight New Structure Refinements"",
    journal = ""Mineralogical Society of America: Special Papers"",
    year = ""1969"",
    volume = ""2"",
    pages = ""31-50"",
    ASTM_id = ""MSAPAX""
}

@article{Redhammer2006,
    author = ""Redhammer, G.J. and Amthauer, G. and Roth, G. and Tippelt, G. and Lottermoser, W."",
    title = ""Single crystal X-ray diffraction and temperature dependent (57)Fe Moessbauer spectroscopy on the hedenbergite - aegirine (Ca, Na) (Fe(2+), Fe(3+)) Si2 O6 solid solution"",
    journal = ""American Mineralogist"",
    year = ""2006"",
    volume = ""91"",
    pages = ""1271-1292"",
    ASTM_id = ""AMMIAY""
}

@article{McCarthy2008,
    author = ""McCarthy, A.C. and Downs, R.T. and Thompson, R.M. and Redhammer, G.J."",
    title = ""In situ high-pressure single-crystal X-ray study of aegirine, Na Fe(3+) Si2 O6, and the role of M1 size in clinopyroxene compressibility"",
    journal = ""American Mineralogist"",
    year = ""2008"",
    volume = ""93"",
    pages = ""1829-1837"",
    ASTM_id = ""AMMIAY""
}

@article{Cameron1973,
    author = ""Cameron, M. and Sueno, S. and Prewitt, C.T. and Papike, J.J."",
    title = ""High-temperature crystal chemistry of acmite, diopside, Hedenbergite, jadeite, spodumene, and ureyite"",
    journal = ""American Mineralogist"",
    year = ""1973"",
    volume = ""58"",
    pages = ""594-618"",
    ASTM_id = ""AMMIAY""
}

@article{Thompson2004,
    author = ""Thompson, R.M. and Downs, R.T."",
    title = ""Model pyroxenes II: Structural variation as a function of tetrahedral rotation"",
    journal = ""American Mineralogist"",
    year = ""2004"",
    volume = ""89"",
    pages = ""614-624"",
    ASTM_id = ""AMMIAY""
}

@article{Nestola2007,
    author = ""Nestola, F. and Tribaudino, M. and Boffa Ballaran, T. and Liebske, C. and Bruno, M."",
    title = ""The crystal structure of pyroxenes along the jadeite - hedenbergite and jadeite - aegirine joins"",
    journal = ""American Mineralogist"",
    year = ""2007"",
    volume = ""92"",
    pages = ""1492-1501"",
    ASTM_id = ""AMMIAY""
}

@article{Redhammer2000,
    author = ""Redhammer, G.J. and Amthauer, G. and Lottermoser, W. and Treutmann, W."",
    title = ""Synthesis and structural properties of clinopyroxenes of the hedenbergite Ca Fe Si2 O6 - aegirine Na Fe Si2 O6 solid-solution series"",
    journal = ""European Journal of Mineralogy"",
    year = ""2000"",
    volume = ""12"",
    pages = ""105-120"",
    ASTM_id = ""EJMIER""
}

@article{Redhammer2011,
    author = ""Redhammer, G.J. and Senyshyn, A. and Meven, M. and Roth, G. and Prinz, S. and Pachler, A. and Tippelt, G. and Pietzonka, C. and Treutmann, W. and Hoelzel, M. and Pedersen, B. and Amthauer, G."",
    title = ""Nuclear and incommensurate magnetic structure of Na Fe Ge2 O6 between 5 K and 298 K and new data on multiferroic Na Fe Si2 O6"",
    journal = ""Physics and Chemistry of Minerals"",
    year = ""2011"",
    volume = ""38"",
    pages = ""139-157"",
    ASTM_id = ""PCMIDU""
}

@article{Redhammer2012,
    author = ""Redhammer, G.J. and Tippelt, G. and Amthauer, G. and Roth, G."",
    title = ""Structural and 57Fe Moessbauer spectroscopic characterization of the synthetic Na Fe Si2 O6 (aegirine) - Ca Mg Si2 O6 (diopside) solid solution series"",
    journal = ""Zeitschrift fuer Kristallographie - Crystalline Materials"",
    year = ""2012"",
    volume = ""227"",
    pages = ""396-410"",
    ASTM_id = ""ZKCMAJ""
}
"
1,0.380528088,Fe2 Na1 O12 Si4,C2,0.003622941,0.007968617,0.022131047,0.008797961,9.7937215,9.686667575,,,8.85833792,8.826793601,108.2045873,107.6045135,5.36464311,5.323211407,,,35.68802983,mp-771678,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
4,0.67584469,Fe12 Na4 O40 Si12,P-1,0.005979764,0.004325561,0.01890046,1.13E-05,9.0520319,9.10321194,114.874408,114.0955945,9.82090612,9.562842081,83.53834512,83.58146892,10.46176323,10.67969606,114.0861905,115.4642585,28.38955521,mp-566066,"@article{Burt2007,
    author = ""Burt, J.B. and Downs, R.T. and Costin, G."",
    title = ""Single-crystal X-ray refinement of wilkinsonite, Na2 Fe(II)4 Fe(III)2 Si6 O20"",
    journal = ""Acta Crystallographica, Section E. Structure Reports Online"",
    year = ""2007"",
    volume = ""63"",
    pages = ""i122-i124"",
    ASTM_id = ""ACSEBH""
}
"
2,0.933140931,Fe4 Na8 O60 Si24,Cmce,2.105430243,0.000106334,0.021424028,0.065888022,14.24967816,15.0675895,,,17.59892206,21.13694105,,,10.22460676,10.80745409,,,122.3648754,mp-851041,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
3,1,Fe10 Na9 O60 Si20,P1,-3.49E-22,0.000134832,1.12E-25,0.000617012,9.8170624,18.74591823,94.91152954,-616.4710303,10.38444232,-39.28577204,98.30497202,144.3915099,11.26339334,98.2316228,99.0749464,-277.9359824,-27.53962808,mp-775293,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"

==> anc/NaFeSi2O6_heuristic3_COD.csv <==
,rw,formula,space_group,Al_Uiso_r,Ca_Uiso_r,Fe_Uiso_r,K_Uiso_r,Li_Uiso_r,Mg_Uiso_r,Na_Uiso_r,O_Uiso_r,Si_Uiso_r,Ti_Uiso_r,a_i,a_r,alpha_i,alpha_r,b_i,b_r,beta_i,beta_r,c_i,c_r,gamma_i,gamma_r,spd_r,db_id,ref
22,0.345297637,Ca0.4 Fe4 Na3.6 O24 Si8,C2/c,,0.028900419,0.003204274,,,,0.027522214,0.012497852,0.008205753,,9.6714,9.68484637,,,8.8152,8.810306526,107.166,107.5454799,5.2926,5.322809625,,,34.23132986,9005437,"@article{cif-reference-0,
    author = ""Redhammer, G. J. and Amthauer, G. and Lottermoser, W. and Treutmann, W."",
    title = ""  Synthesis and structural properties of clinopyroxenes of the  hedenbergite CaFeSi2O6 - aegirine NaFeSi2O6 solid-solution series  Sample: ae90/13"",
    journal = ""European Journal of Mineralogy"",
    volume = ""12"",
    year = ""2000"",
    pages = ""105--120""
}
"
40,0.347614286,Ca0.996 Fe4 Na3.004 O24 Si8,C2/c,,0.03243294,0.003159701,,,,0.026391908,0.011770602,0.007765824,,12.10694735,12.03971713,,,8.8491,8.809536472,129.9402147,129.9221295,5.2856,5.321415301,,,33.86464697,9010089,"@article{cif-reference-0,
    author = ""Redhammer, G. J. and Amthauer, G. and Roth, G. and Tippelt, G. and Lottermoser, W."",
    title = ""Single crystal X-ray diffraction and temperature dependent 57Fe Mossbauer  spectroscopy on the hedenbergite - aegirine (Ca,Na)(Fe2+,Fe3+)Si2O6 solid  solution Locality: synthetic Sample: Ae751, T = 298 K"",
    journal = ""American Mineralogist"",
    volume = ""91"",
    year = ""2006"",
    pages = ""1271--1292""
}
"
41,0.347852532,Ca0.7 Fe4 Na3.3 O24 Si8,C2/c,,0.028998492,0.003161808,,,,0.026329308,0.011811116,0.008216964,,9.6804,9.684908442,,,8.8337,8.809700365,106.877,107.5443279,5.2831,5.322254636,,,34.10202175,9010090,"@article{cif-reference-0,
    author = ""Redhammer, G. J. and Amthauer, G. and Roth, G. and Tippelt, G. and Lottermoser, W."",
    title = ""Single crystal X-ray diffraction and temperature dependent 57Fe Mossbauer  spectroscopy on the hedenbergite - aegirine (Ca,Na)(Fe2+,Fe3+)Si2O6 solid  solution Locality: synthetic Sample: Ae801"",
    journal = ""American Mineralogist"",
    volume = ""91"",
    year = ""2006"",
    pages = ""1271--1292""
}
"
42,0.34856992,Ca0.596 Fe4 Na3.404 O24 Si8,C2/c,,0.027835111,0.00315114,,,,0.02608258,0.012364357,0.007934115,,9.6654,9.68517548,,,8.8184,8.810478475,106.976,107.5522625,5.2805,5.322146968,,,34.14470402,9010091,"@article{cif-reference-0,
    author = ""Redhammer, G. J. and Amthauer, G. and Roth, G. and Tippelt, G. and Lottermoser, W."",
    title = ""Single crystal X-ray diffraction and temperature dependent 57Fe Mossbauer  spectroscopy on the hedenbergite - aegirine (Ca,Na)(Fe2+,Fe3+)Si2O6 solid  solution Locality: synthetic Sample: Ae851"",
    journal = ""American Mineralogist"",
    volume = ""91"",
    year = ""2006"",
    pages = ""1271--1292""
}
"
39,0.349114481,Ca1.156 Fe4 Na2.844 O24 Si8,C2/c,,0.030135314,0.003119206,,,,0.029941015,0.011246876,0.007985197,,9.6993,9.68430424,,,8.8579,8.808391078,106.637,107.5363558,5.2813,5.321272399,,,33.82625971,9010088,"@article{cif-reference-0,
    author = ""Redhammer, G. J. and Amthauer, G. and Roth, G. and Tippelt, G. and Lottermoser, W."",
    title = ""Single crystal X-ray diffraction and temperature dependent 57Fe Mossbauer  spectroscopy on the hedenbergite - aegirine (Ca,Na)(Fe2+,Fe3+)Si2O6 solid  solution Locality: synthetic Sample: Ae701, T = 298 K"",
    journal = ""American Mineralogist"",
    volume = ""91"",
    year = ""2006"",
    pages = ""1271--1292""
}
"
43,0.349524961,Ca0.408 Fe4 Na3.592 O24 Si8,C2/c,,0.024740279,0.003174942,,,,0.024426725,0.01290671,0.007795354,,9.6666,9.686685351,,,8.8099,8.811389704,107.195,107.5547539,5.2916,5.322074421,,,34.16521915,9010092,"@article{cif-reference-0,
    author = ""Redhammer, G. J. and Amthauer, G. and Roth, G. and Tippelt, G. and Lottermoser, W."",
    title = ""Single crystal X-ray diffraction and temperature dependent 57Fe Mossbauer  spectroscopy on the hedenbergite - aegirine (Ca,Na)(Fe2+,Fe3+)Si2O6 solid  solution Locality: synthetic Sample: Ae901, T = 298 K"",
    journal = ""American Mineralogist"",
    volume = ""91"",
    year = ""2006"",
    pages = ""1271--1292""
}
"
44,0.350756145,Ca0.196 Fe4 Na3.804 O24 Si8,C2/c,,0.003614781,0.003209706,,,,0.025179325,0.013043615,0.008063039,,9.6554,9.685675492,,,8.7998,8.812449519,107.304,107.5677968,5.29,5.322497715,,,34.4038402,9010093,"@article{cif-reference-0,
    author = ""Redhammer, G. J. and Amthauer, G. and Roth, G. and Tippelt, G. and Lottermoser, W."",
    title = ""Single crystal X-ray diffraction and temperature dependent 57Fe Mossbauer  spectroscopy on the hedenbergite - aegirine (Ca,Na)(Fe2+,Fe3+)Si2O6 solid  solution Locality: synthetic Sample: Ae951, T = 298 K"",
    journal = ""American Mineralogist"",
    volume = ""91"",
    year = ""2006"",
    pages = ""1271--1292""
}
"
38,0.352968636,Ca1.584 Fe4 Na2.416 O24 Si8,C2/c,,0.033577923,0.00315848,,,,0.030947986,0.011353131,0.007562042,,9.7176,9.682677949,,,8.8792,8.807496825,106.53,107.5146336,5.2828,5.321097658,,,33.69459738,9010087,"@article{cif-reference-0,
    author = ""Redhammer, G. J. and Amthauer, G. and Roth, G. and Tippelt, G. and Lottermoser, W."",
    title = ""Single crystal X-ray diffraction and temperature dependent 57Fe Mossbauer  spectroscopy on the hedenbergite - aegirine (Ca,Na)(Fe2+,Fe3+)Si2O6 solid  solution Locality: synthetic Sample: Ae601, T = 298 K"",
    journal = ""American Mineralogist"",
    volume = ""91"",
    year = ""2006"",
    pages = ""1271--1292""
}
"
21,0.357139816,Ca1 Fe4 Na3 O24 Si8,C2/c,,0.040989572,0.003238456,,,,0.042071695,0.013284275,0.00785773,,9.6977,9.691999961,,,8.8519,8.806324395,106.765,107.6058607,5.2861,5.324607712,,,35.45170364,9005436,"@article{cif-reference-0,
    author = ""Redhammer, G. J. and Amthauer, G. and Lottermoser, W. and Treutmann, W."",
    title = ""  Synthesis and structural properties of clinopyroxenes of the  hedenbergite CaFeSi2O6 - aegirine NaFeSi2O6 solid-solution series  Sample: ae75/20"",
    journal = ""European Journal of Mineralogy"",
    volume = ""12"",
    year = ""2000"",
    pages = ""105--120""
}
"
5,0.357193096,Fe4 Li0.208 Na3.792 O24 Si8,C2/c,,,0.003115677,,0.2372329,,0.019094135,0.013524311,0.008940026,,9.648,9.685553512,,,8.7796,8.815169745,107.645,107.6013056,5.2896,5.323843386,,,34.54959625,8103773,"@article{cif-reference-0,
    author = ""Redhammer, G.J. and Roth, G."",
    title = ""  Structural variations in the aegirine solid-solution series (Na, Li) Fe  Si2 O6 at 298 K and 80 K"",
    journal = ""Zeitschrift fuer Kristallographie (149,1979-)"",
    volume = ""217"",
    year = ""2002"",
    pages = ""63--72""
}
"
37,0.357655049,Ca1.8 Fe4 Na2.2 O24 Si8,C2/c,,0.033975985,0.003158855,,,,0.034443164,0.011243708,0.007760834,,10,9.682115601,,,9,8.809088317,106,107.5159515,5,5.320312731,,,33.69668431,9010086,"@article{cif-reference-0,
    author = ""Redhammer, G. J. and Amthauer, G. and Roth, G. and Tippelt, G. and Lottermoser, W."",
    title = ""Single crystal X-ray diffraction and temperature dependent 57Fe Mossbauer  spectroscopy on the hedenbergite - aegirine (Ca,Na)(Fe2+,Fe3+)Si2O6 solid  solution Locality: synthetic Sample: Ae551, T = 298 K"",
    journal = ""American Mineralogist"",
    volume = ""91"",
    year = ""2006"",
    pages = ""1271--1292""
}
"
33,0.361886146,Ca2.024 Fe4 Na1.976 O24 Si8,C2/c,,0.035516503,0.003222145,,,,0.03408459,0.01152029,0.007312992,,9.7412,9.681857851,,,8.9086,8.806315817,106.221,107.5045225,5.2776,5.320734198,,,33.71491697,9010082,"@article{cif-reference-0,
    author = ""Redhammer, G. J. and Amthauer, G. and Roth, G. and Tippelt, G. and Lottermoser, W."",
    title = ""Single crystal X-ray diffraction and temperature dependent 57Fe Mossbauer  spectroscopy on the hedenbergite - aegirine (Ca,Na)(Fe2+,Fe3+)Si2O6 solid  solution Locality: synthetic Sample: Ae503"",
    journal = ""American Mineralogist"",
    volume = ""91"",
    year = ""2006"",
    pages = ""1271--1292""
}
"
35,0.362053682,Ca2.012 Fe4 Na1.988 O24 Si8,C2/c,,0.034245782,0.003249526,,,,0.033000352,0.011536008,0.007268682,,9.7361,9.680199646,,,8.902,8.807466579,106.099,107.5015713,5.2733,5.320504364,,,33.60506343,9010084,"@article{cif-reference-0,
    author = ""Redhammer, G. J. and Amthauer, G. and Roth, G. and Tippelt, G. and Lottermoser, W."",
    title = ""Single crystal X-ray diffraction and temperature dependent 57Fe Mossbauer  spectroscopy on the hedenbergite - aegirine (Ca,Na)(Fe2+,Fe3+)Si2O6 solid  solution Locality: synthetic Sample: Ae504, T = 200 K"",
    journal = ""American Mineralogist"",
    volume = ""91"",
    year = ""2006"",
    pages = ""1271--1292""
}
"
34,0.363081064,Ca1.952 Fe4 Na2.048 O24 Si8,C2/c,,0.034832997,0.003199476,,,,0.035611449,0.011864207,0.007230814,,9.7412,9.682241529,,,8.9086,8.806462265,106.221,107.5057288,5.2776,5.320563862,,,33.75713635,9010083,"@article{cif-reference-0,
    author = ""Redhammer, G. J. and Amthauer, G. and Roth, G. and Tippelt, G. and Lottermoser, W."",
    title = ""Single crystal X-ray diffraction and temperature dependent 57Fe Mossbauer  spectroscopy on the hedenbergite - aegirine (Ca,Na)(Fe2+,Fe3+)Si2O6 solid  solution Locality: synthetic Sample: Ae504"",
    journal = ""American Mineralogist"",
    volume = ""91"",
    year = ""2006"",
    pages = ""1271--1292""
}
"
36,0.363818852,Ca2.004 Fe4 Na1.996 O24 Si8,C2/c,,0.030898939,0.003249517,,,,0.037465194,0.011785468,0.0072249,,9.7266,9.679265302,,,8.8959,8.808024549,106.067,107.4965065,5.2691,5.320280063,,,33.57026935,9010085,"@article{cif-reference-0,
    author = ""Redhammer, G. J. and Amthauer, G. and Roth, G. and Tippelt, G. and Lottermoser, W."",
    title = ""Single crystal X-ray diffraction and temperature dependent 57Fe Mossbauer  spectroscopy on the hedenbergite - aegirine (Ca,Na)(Fe2+,Fe3+)Si2O6 solid  solution Locality: synthetic Sample: Ae504, T = 90 K"",
    journal = ""American Mineralogist"",
    volume = ""91"",
    year = ""2006"",
    pages = ""1271--1292""
}
"
32,0.364833689,Ca2.2 Fe4 Na1.8 O24 Si8,C2/c,,0.035245905,0.003122651,,,,0.03486672,0.011232247,0.007360854,,9.7428,9.682201291,,,8.9091,8.804578741,106.126,107.5029611,5.275,5.320585978,,,33.63513872,9010081,"@article{cif-reference-0,
    author = ""Redhammer, G. J. and Amthauer, G. and Roth, G. and Tippelt, G. and Lottermoser, W."",
    title = ""Single crystal X-ray diffraction and temperature dependent 57Fe Mossbauer  spectroscopy on the hedenbergite - aegirine (Ca,Na)(Fe2+,Fe3+)Si2O6 solid  solution Locality: synthetic Sample: Ae451, T = 298 K"",
    journal = ""American Mineralogist"",
    volume = ""91"",
    year = ""2006"",
    pages = ""1271--1292""
}
"
6,0.365591715,Fe4 Li0.44 Na3.56 O24 Si8,C2/c,,,0.003164527,,1.94E-10,,0.024443778,0.014327475,0.009583807,,9.6439,9.683214532,,,8.778,8.81846843,107.9,107.6230223,5.2942,5.324956908,,,35.32847806,8103774,"@article{cif-reference-0,
    author = ""Redhammer, G.J. and Roth, G."",
    title = ""  Structural variations in the aegirine solid-solution series (Na, Li) Fe  Si2 O6 at 298 K and 80 K"",
    journal = ""Zeitschrift fuer Kristallographie (149,1979-)"",
    volume = ""217"",
    year = ""2002"",
    pages = ""63--72""
}
"
19,0.370068268,Ca2 Fe4 Na2 O24 Si8,C2/c,,0.028556857,0.002786654,,,,0.031575682,0.011858692,0.007344389,,12.20375209,12.03910341,,,8.9103,8.810203769,129.9459626,129.8792765,5.2791,5.31966275,,,34.13000309,9005434,"@article{cif-reference-0,
    author = ""Redhammer G J and Amthauer G and Lottermoser W and Treutmann W"",
    title = ""  Synthesis and structural properties of clinopyroxenes of the  hedenbergite CaFeSi2O6 - aegirine NaFeSi2O6 solid-solution series  Sample: ae50/20"",
    journal = ""European Journal of Mineralogy"",
    volume = ""12"",
    year = ""2000"",
    pages = ""105--120""
}
"
7,0.37364624,Fe4 Li0.728 Na3.272 O24 Si8,C2/c,,,0.002911367,,0.015471972,,0.022476834,0.013613919,0.011349453,,9.6483,9.686120596,,,8.7667,8.821436896,108.125,107.6653385,5.2973,5.324009899,,,34.37666107,8103775,"@article{cif-reference-0,
    author = ""Redhammer, G.J. and Roth, G."",
    title = ""  Structural variations in the aegirine solid-solution series (Na, Li) Fe  Si2 O6 at 298 K and 80 K"",
    journal = ""Zeitschrift fuer Kristallographie (149,1979-)"",
    volume = ""217"",
    year = ""2002"",
    pages = ""63--72""
}
"
31,0.374174349,Ca2.46 Fe4 Na1.54 O24 Si8,C2/c,,0.03465413,0.003231033,,,,0.034875979,0.012196069,0.006778545,,9.756,9.679698962,,,8.9252,8.805134638,106.031,107.4817469,5.2739,5.319653478,,,33.60545283,9010080,"@article{cif-reference-0,
    author = ""Redhammer, G. J. and Amthauer, G. and Roth, G. and Tippelt, G. and Lottermoser, W."",
    title = ""Single crystal X-ray diffraction and temperature dependent 57Fe Mossbauer  spectroscopy on the hedenbergite - aegirine (Ca,Na)(Fe2+,Fe3+)Si2O6 solid  solution Locality: synthetic Sample: Ae401, T = 298 K"",
    journal = ""American Mineralogist"",
    volume = ""91"",
    year = ""2006"",
    pages = ""1271--1292""
}
"
20,0.375673496,Ca1.6 Fe4 Na2.4 O24 Si8,C2/c,,0.035886333,0.002771438,,,,0.03523748,0.012922941,0.008253373,,9.7189,9.686192308,,,8.8818,8.808621906,106.598,107.5563345,5.2835,5.321026826,,,34.5952361,9005435,"@article{cif-reference-0,
    author = ""Redhammer, G. J. and Amthauer, G. and Lottermoser, W. and Treutmann, W."",
    title = ""  Synthesis and structural properties of clinopyroxenes of the  hedenbergite CaFeSi2O6 - aegirine NaFeSi2O6 solid-solution series  Sample: ae60/1"",
    journal = ""European Journal of Mineralogy"",
    volume = ""12"",
    year = ""2000"",
    pages = ""105--120""
}
"
46,0.376974924,Al1.4 Fe2.6 Na4 O24 Si8,C2/c,1.47E-10,,0.003043992,,,,0.017353205,0.019721323,0.008762865,,9.5663,9.682631456,,,8.704,8.810746403,107.6,107.5394266,5.2733,5.32406507,,,34.94419701,9010325,"@article{cif-reference-0,
    author = ""Nestola, F. and Tribaudino, M. and Ballaran, T. B. and Liebske, C. and Bruno, M."",
    title = ""  The crystal structures of pyroxenes along the jadeite - hedenbergite and  jadeite - aegirine joins  Locality: synthetic  Sample: Jd35Ae65"",
    journal = ""American Mineralogist"",
    volume = ""92"",
    year = ""2007"",
    pages = ""1492--1501""
}
"
18,0.377080347,Ca2.4 Fe4 Na1.6 O24 Si8,C2/c,,0.033952375,0.003395149,,,,1.837463794,0.016157678,0.007409412,,9.7598,9.685069118,,,8.9277,8.807572051,106.041,107.5291735,5.2748,5.321444316,,,35.29945582,9005433,"@article{cif-reference-0,
    author = ""Redhammer, G. J. and Amthauer, G. and Lottermoser, W. and Treutmann, W."",
    title = ""  Synthesis and structural properties of clinopyroxenes of the  hedenbergite CaFeSi2O6 - aegirine NaFeSi2O6 solid-solution series  Sample: ae40/20"",
    journal = ""European Journal of Mineralogy"",
    volume = ""12"",
    year = ""2000"",
    pages = ""105--120""
}
"
30,0.380181563,Ca2.968 Fe4 Na1.032 O24 Si8,C2/c,,0.028930982,0.003412741,,,,10,0.014321699,0.007163336,,9.7938,9.677303981,,,8.9685,8.804261491,105.52,107.4513955,5.2632,5.318803429,,,33.56995979,9010079,"@article{cif-reference-0,
    author = ""Redhammer, G. J. and Amthauer, G. and Roth, G. and Tippelt, G. and Lottermoser, W."",
    title = ""Single crystal X-ray diffraction and temperature dependent 57Fe Mossbauer  spectroscopy on the hedenbergite - aegirine (Ca,Na)(Fe2+,Fe3+)Si2O6 solid  solution Locality: synthetic Sample: Ae251, T = 298 K"",
    journal = ""American Mineralogist"",
    volume = ""91"",
    year = ""2006"",
    pages = ""1271--1292""
}
"
29,0.384748189,Ca3.032 Fe4 Na0.968 O24 Si8,C2/c,,0.028627566,0.00340505,,,,9.890962614,0.013487312,0.006932099,,9.7929,9.675878868,,,8.9656,8.805124786,105.496,107.4339288,5.2696,5.317795477,,,30.18214272,9010078,"@article{cif-reference-0,
    author = ""Redhammer, G. J. and Amthauer, G. and Roth, G. and Tippelt, G. and Lottermoser, W."",
    title = ""Single crystal X-ray diffraction and temperature dependent 57Fe Mossbauer  spectroscopy on the hedenbergite - aegirine (Ca,Na)(Fe2+,Fe3+)Si2O6 solid  solution Locality: synthetic Sample: Ae201, T = 298 K"",
    journal = ""American Mineralogist"",
    volume = ""91"",
    year = ""2006"",
    pages = ""1271--1292""
}
"
8,0.397042634,Fe4 Li1.556 Na2.444 O24 Si8,C2/c,,,0.002746026,,0.030688857,,0.020572763,0.017063019,0.013336975,,9.6428,9.685522743,,,8.7416,8.828330173,108.554,107.7065681,5.2963,5.324653752,,,35.24716419,8103776,"@article{cif-reference-0,
    author = ""Redhammer, G.J. and Roth, G."",
    title = ""  Structural variations in the aegirine solid-solution series (Na, Li) Fe  Si2 O6 at 298 K and 80 K"",
    journal = ""Zeitschrift fuer Kristallographie (149,1979-)"",
    volume = ""217"",
    year = ""2002"",
    pages = ""63--72""
}
"
28,0.397341427,Ca3.4 Fe4 Na0.6 O24 Si8,C2/c,,0.030850676,0.003342423,,,,10.10444654,0.014172147,0.005941206,,9.8067,9.675491204,,,8.9852,8.802031541,105.356,107.4093199,5.2886,5.317615485,,,30.04385334,9010077,"@article{cif-reference-0,
    author = ""Redhammer, G. J. and Amthauer, G. and Roth, G. and Tippelt, G. and Lottermoser, W."",
    title = ""Single crystal X-ray diffraction and temperature dependent 57Fe Mossbauer  spectroscopy on the hedenbergite - aegirine (Ca,Na)(Fe2+,Fe3+)Si2O6 solid  solution Locality: synthetic Sample: Ae151, T = 298 K"",
    journal = ""American Mineralogist"",
    volume = ""91"",
    year = ""2006"",
    pages = ""1271--1292""
}
"
45,0.412459065,Al2.96 Fe1.04 Na4 O24 Si8,C2/c,0.00243988,,1.49E-11,,,,0.009871064,0.049802901,0.00913407,,9.4781,9.673172253,,,8.618,8.817010666,107.57,107.3058683,5.2449,5.314578618,,,36.05699523,9010324,"@article{cif-reference-0,
    author = ""Nestola, F. and Tribaudino, M. and Ballaran, T. B. and Liebske, C. and Bruno, M."",
    title = ""  The crystal structures of pyroxenes along the jadeite - hedenbergite and  jadeite - aegirine joins  Locality: synthetic  Sample: Jd74Ae26"",
    journal = ""American Mineralogist"",
    volume = ""92"",
    year = ""2007"",
    pages = ""1492--1501""
}
"
27,0.414552608,Ca3.616 Fe4 Na0.384 O24 Si8,C2/c,,0.02759297,0.003514435,,,,9.998284465,0.015909651,0.005036944,,9.8248,9.675124938,,,8.9973,8.800910874,105.013,107.3957021,5.2549,5.316612089,,,30.0238677,9010076,"@article{cif-reference-0,
    author = ""Redhammer, G. J. and Amthauer, G. and Roth, G. and Tippelt, G. and Lottermoser, W."",
    title = ""Single crystal X-ray diffraction and temperature dependent 57Fe Mossbauer  spectroscopy on the hedenbergite - aegirine (Ca,Na)(Fe2+,Fe3+)Si2O6 solid  solution Locality: synthetic Sample: Hd102m, T = 298 K"",
    journal = ""American Mineralogist"",
    volume = ""91"",
    year = ""2006"",
    pages = ""1271--1292""
}
"
9,0.414882523,Fe4 Li2.004 Na1.996 O24 Si8,C2/c,,,0.002660859,,0.029283617,,0.018401795,0.021387006,0.014853864,,9.645,9.684105973,,,8.7288,8.833158483,108.927,107.7410871,5.2988,5.325059186,,,35.65254464,8103777,"@article{cif-reference-0,
    author = ""Redhammer, G.J. and Roth, G."",
    title = ""  Structural variations in the aegirine solid-solution series (Na, Li) Fe  Si2 O6 at 298 K and 80 K"",
    journal = ""Zeitschrift fuer Kristallographie (149,1979-)"",
    volume = ""217"",
    year = ""2002"",
    pages = ""63--72""
}
"
26,0.415388134,Ca3.796 Fe4 Na0.204 O24 Si8,C2/c,,0.026475626,0.003713354,,,,9.999999992,0.017757084,0.004289908,,9.8354,9.675582178,,,9.0108,8.798653665,105.088,107.390603,5.256,5.316593765,,,33.74666121,9010075,"@article{cif-reference-0,
    author = ""Redhammer, G. J. and Amthauer, G. and Roth, G. and Tippelt, G. and Lottermoser, W."",
    title = ""Single crystal X-ray diffraction and temperature dependent 57Fe Mossbauer  spectroscopy on the hedenbergite - aegirine (Ca,Na)(Fe2+,Fe3+)Si2O6 solid  solution Locality: synthetic Sample: Ae051, T = 298 K"",
    journal = ""American Mineralogist"",
    volume = ""91"",
    year = ""2006"",
    pages = ""1271--1292""
}
"
17,0.416760074,Ca3 Fe4 Na1 O24 Si8,C2/c,,0.025680226,0.002409565,,,,0.029509667,0.015689452,0.006624964,,9.7951,9.684559548,,,8.9698,8.813506488,105.523,107.497234,5.2634,5.316894762,,,34.92182343,9005432,"@article{cif-reference-0,
    author = ""Redhammer, G. J. and Amthauer, G. and Lottermoser, W. and Treutmann, W."",
    title = ""  Synthesis and structural properties of clinopyroxenes of the  hedenbergite CaFeSi2O6 - aegirine NaFeSi2O6 solid-solution series  Sample: ae25/20"",
    journal = ""European Journal of Mineralogy"",
    volume = ""12"",
    year = ""2000"",
    pages = ""105--120""
}
"
2,0.428653912,Fe0.68 Mg1.84 Na3.88 O24 Si9.6,P2/c,,,0.002879621,,,5.37E-05,0.011146633,0.056169981,0.006632724,,5.254,5.326512543,,,8.6457,8.820651157,104.5765815,104.8165212,9.27955326,9.52481964,,,37.11219563,2233440,"@article{cif-reference-0,
    author = {Posner, Esther S. and Konzett, J\""urgen and Frost, Daniel J. and Downs, Robert T. and Yang, Hexiong},
    title = ""  High-pressure synthetic  (Na\textasciitilde 0.97\textasciitilde Mg\textasciitilde 0.03\textasciitilde )(Mg\textasciitilde 0.43\textasciitilde Fe\textasciitilde 0.17\textasciitilde ^3+^Si\textasciitilde 0.40\textasciitilde )Si\textasciitilde 2\textasciitilde O\textasciitilde 6\textasciitilde , with  six-coordinated silicon, isostructural with <i>P</i>2/<i>n</i> omphacite"",
    journal = ""Acta Crystallographica Section E"",
    volume = ""68"",
    year = ""2012"",
    pages = ""i18--""
}
"
51,0.42865522,Fe0.68 Mg1.84 Na3.88 O24 Si9.6,P2/c,,,0.002878302,,,5.38E-05,0.011147466,0.05616285,0.006632576,,5.254,5.326508835,,,8.6457,8.820665886,104.5765815,104.8164973,9.27955326,9.524824827,,,37.11055205,9016644,"@article{cif-reference-0,
    author = ""Posner, E. S. and Konzett, J. and Frost, D. J. and Downs, R. T. and Yang, H."",
    title = ""  High-pressure synthetic (Na0.97Mg0.03)(Mg0.43Fe3+0.17Si0.40)Si2O6,  with six-coordinated silicon, isostructural with P2/n omphacite"",
    journal = ""Acta Crystallographica, Section E"",
    volume = ""68"",
    year = ""2012"",
    pages = ""i18--i18""
}
"
16,0.429286884,Ca3.6 Fe4 Na0.4 O24 Si8,C2/c,,0.011553776,0.008744499,,,,9.999999999,0.03797118,0.000601536,,9.8472,9.680114108,,,9.0288,8.781565984,104.789,107.1571123,5.2466,5.303744896,,,34.32906857,9005431,"@article{cif-reference-0,
    author = ""Redhammer, G. J. and Amthauer, G. and Lottermoser, W. and Treutmann, W."",
    title = ""  Synthesis and structural properties of clinopyroxenes of the  hedenbergite CaFeSi2O6 - aegirine NaFeSi2O6 solid-solution series  Sample: hd/10"",
    journal = ""European Journal of Mineralogy"",
    volume = ""12"",
    year = ""2000"",
    pages = ""105--120""
}
"
15,0.435661394,Ca3.76 Fe4 Na0.24 O24 Si8,C2/c,,0.014437565,0.008067918,,,,10.00212023,0.028156984,0.000710423,,9.8475,9.673644117,,,9.0277,8.791229789,104.805,107.2032108,5.2495,5.307181269,,,30.01040779,9005430,"@article{cif-reference-0,
    author = ""Redhammer, G. J. and Amthauer, G. and Lottermoser, W. and Treutmann, W."",
    title = ""  Synthesis and structural properties of clinopyroxenes of the  hedenbergite CaFeSi2O6 - aegirine NaFeSi2O6 solid-solution series  Sample: hd/6"",
    journal = ""European Journal of Mineralogy"",
    volume = ""12"",
    year = ""2000"",
    pages = ""105--120""
}
"
3,0.470849606,Fe4 Li3.596 Na0.404 O24 Si8,C2/c,,,0.002298415,,4.64E-07,,0.018875233,0.046554752,0.020237664,,9.6542,9.672754502,,,8.6768,8.857843697,109.903,107.8237651,5.2917,5.324572662,,,35.17081176,8103771,"@article{cif-reference-0,
    author = ""Redhammer, G.J. and Roth, G."",
    title = ""  Structural variations in the aegirine solid-solution series (Na, Li) Fe  Si2 O6 at 298 K and 80 K"",
    journal = ""Zeitschrift fuer Kristallographie (149,1979-)"",
    volume = ""217"",
    year = ""2002"",
    pages = ""63--72""
}
"
10,0.485660904,Fe4 Li2.908 Na1.092 O24 Si8,C2/c,,,0.001967515,,2.46E-08,,-2.26E-08,0.03272922,0.006736753,,9.6444,9.686218136,,,8.6996,8.874103073,109.436,107.4959364,5.2968,5.302751806,,,34.95587371,8103778,"@article{cif-reference-0,
    author = ""Redhammer, G.J. and Roth, G."",
    title = ""  Structural variations in the aegirine solid-solution series (Na, Li) Fe  Si2 O6 at 298 K and 80 K"",
    journal = ""Zeitschrift fuer Kristallographie (149,1979-)"",
    volume = ""217"",
    year = ""2002"",
    pages = ""63--72""
}
"
4,0.488150511,Fe4 Li3.848 Na0.152 O24 Si8,C2/c,,,0.002165806,,1.76E-11,,0.000151138,0.051999506,0.02143179,,9.6583,9.670818297,,,8.6695,8.85850611,110.045,107.8173099,5.2905,5.325596015,,,35.79123977,8103772,"@article{cif-reference-0,
    author = ""Redhammer, G.J. and Roth, G."",
    title = ""  Structural variations in the aegirine solid-solution series (Na, Li) Fe  Si2 O6 at 298 K and 80 K"",
    journal = ""Zeitschrift fuer Kristallographie (149,1979-)"",
    volume = ""217"",
    year = ""2002"",
    pages = ""63--72""
}
"
14,0.563629403,Fe2.599 Mg8.651 Na4 O40 Si12.75,P-1,,,0.006409979,,,0.004237832,0.313537826,0.015092433,9.43E-05,,8.805,8.950957579,115.1746612,113.0743653,9.65048289,9.524053787,83.15,82.57987181,10.328,10.63941065,114.7123568,118.0311609,49.14085018,9002038,"@article{cif-reference-0,
    author = ""Gasparik, T. and Parise, J. B. and Reeder, R. J. and Young, V. G. and Wilford, W. S."",
    title = ""Composition, stability, and structure of a new member of the aenigmatite  group, Na2Mg4+xFe2-2xSi6+xO20, synthesized at 13-14 GPa"",
    journal = ""American Mineralogist"",
    volume = ""84"",
    year = ""1999"",
    pages = ""257--266""
}
"
25,0.59990178,Ca4 Fe10 Na2 O48 Si16,C2/m,,0.272606568,0.006956751,,,,0.694736747,0.018608689,2.38E-05,,9.984,9.880143965,,,18.223,17.89665106,105.05,104.127029,5.327,5.297191171,,,18.2974284,9009976,"@article{cif-reference-0,
    author = ""Guha, R. and Nag, D. K. and Iyengar, S. V. P."",
    title = ""  Structure of an amphibole from Simlipal granite, India  Locality: Simlipal granite, India"",
    journal = ""Indian Minerals"",
    volume = ""41"",
    year = ""1987"",
    pages = ""32--41""
}
"
13,0.654218795,Fe10.32 Na4 O40 Si11.48 Ti2.2,P-1,,,0.009041592,,,,5.76E-14,0.014914047,5.54E-05,0.004840608,8.926,9.053384858,115.2153705,114.646453,9.75195018,9.589900365,83.13,82.01482027,10.406,10.66097882,114.4129597,117.2028944,46.46394225,9000219,"@article{cif-reference-0,
    author = ""Cannillo, E. and Mazzi, F. and Fang, J. H. and Robinson, P. D. and Ohya, Y."",
    title = ""  The crystal structure of aenigmatite  sample FRO"",
    journal = ""American Mineralogist"",
    volume = ""56"",
    year = ""1971"",
    pages = ""427--446""
}
"
12,0.660122448,Fe10 Na4 O40 Si12 Ti2,P-1,,,0.008851355,,,,4.53E-05,0.013471269,0.000350143,4.44E-07,8.926,9.079124869,115.2153705,115.1956604,9.75195018,9.688939666,83.13,81.8687611,10.406,10.67095663,114.4129597,117.2373055,31.83764395,9000218,"@article{cif-reference-0,
    author = ""Cannillo, E. and Mazzi, F. and Fang, J. H. and Robinson, P. D. and Ohya, Y."",
    title = ""  The crystal structure of aenigmatite  sample CM"",
    journal = ""American Mineralogist"",
    volume = ""56"",
    year = ""1971"",
    pages = ""427--446""
}
"
23,0.697453224,Fe8 Li8 Na16 O120 Si48,Cmce,,,1.01E-05,,0.08720858,,2.31E-06,0.051386502,0.01569547,,14.004,13.14485996,,,17.337,17.19257841,,,10.072,9.983105468,,,41.68600249,9008271,"@article{cif-reference-0,
    author = ""Johnsen, O. and Nielsen, K. and Sotofte, I."",
    title = ""  The crystal structure of emeleusite,  a novel example of sechser-doppelkette  Locality: Igdlutalik Island, Julianchab District, Greenland"",
    journal = ""Zeitschrift fur Kristallographie"",
    volume = ""147"",
    year = ""1978"",
    pages = ""297--306""
}
"
49,0.812053538,Al8 Fe2 Na12 O52 Si16,C2/m,0.014271879,,7.36E-06,,,,0.02349334,0.078466448,0.008951296,,15.025,15.57508703,,,7.991,8.021195971,113.67,112.5304351,10.468,10.21790816,,,36.20685973,9012861,"@article{cif-reference-0,
    author = ""Basso, R. and dal Negro, A. and Giusta, A. D. and Ungaretti, L."",
    title = ""  The crystal structure of naujakasite, a double sheet silicate  Locality: Tuperssuatsiait Bay, Illimaussaq complex, Narsaq, Greenland"",
    journal = ""Gronlands Geologiske Undersogelse: Bulletin"",
    volume = ""116"",
    year = ""1975"",
    pages = ""11--24""
}
"
47,0.836289107,Fe2 K2 Na2 O20 Si8,P-1,,,0.000537545,4.25E-05,,,0.002368959,0.022171319,0.0289826,,6.98,6.579741799,105.552723,107.7256965,8.18015914,8.666049588,99.77,104.9582574,9.98,9.694675463,114.7107497,113.4910822,42.04080828,9011891,"@article{cif-reference-0,
    author = ""Golovachev, V. P. and Drozdov, Y. N. and Kuz'min, E. A. and Belov, N. V."",
    title = ""  The crystal structure of phenaxite FeNaK(Si4O10)(KNaFe[Si4O10])  Locality: Khibiny massif, Kola Peninsula, Russia"",
    journal = ""Soviet Physics Doklady"",
    volume = ""15"",
    year = ""1971"",
    pages = ""902--904""
}
"
50,0.84301504,Fe2 K2 Na2 O20 Si8,P-1,,,0.000466458,0.034810565,,,5.36E-06,0.01117427,0.002747815,,6.983,6.712265642,104.965428,109.1310128,8.142,8.346002233,100.9681407,99.95754839,9.93398439,9.686758044,114.13,116.6476157,32.38750167,9012902,"@article{cif-reference-0,
    author = ""Rozhdestvenskaya, I. V. and Bannova, I. I. and Nikishova, L. V. and Soboleva, T. V."",
    title = ""  The crystal structure of fenaksite K2Na2Fe2Si8O20  Locality: synthetic"",
    journal = ""Doklady Earth Sciences"",
    volume = ""398"",
    year = ""2004"",
    pages = ""1029--1033""
}
"
24,0.866517895,Ca3 Fe2 Na12 O36 Si12,Pnnm,,0.536439305,0.000715652,,,,0.000450991,0.02806984,2.50E-06,,7.426,7.471654383,,,10.331,10.80900226,,,10.546,9.207418368,,,23.1610388,9009546,"@article{cif-reference-0,
    author = ""Chernitsova, N. M. and Pudovkina, Z. V. and Voronkov, A. A. and Ilyukhin, V. V. and Pyatenko, Y. A."",
    title = ""  Imandrite Na12Ca3Fe2[Si6O18]2 - a representative of  a new branch in the lovozerite structural family"",
    journal = ""Doklady Akademii Nauk SSSR"",
    volume = ""252"",
    year = ""1980"",
    pages = ""618--621""
}
"
0,0.877327031,Al56.0064 Fe14.08 Na10.56 O384 Si135.9936,Fd-3m,0.001097246,,0.010862311,,,,4.16E-06,0.191445421,0.001309063,,24.59999,24.94233045,,,,,,,,,,,15.44546334,1525060,"@article{cif-reference-0,
    author = ""Pearce, J.R. and Mortier, W.J. and Uytterhoeven, J.B. and Lunsford, J.H."",
    title = ""  Crystallographic study of the distribution of cations in Y-type zeolites  containing Fe(II) and Fe(III)"",
    journal = ""Journal of the Chemical Society. Faraday Transactions 1."",
    volume = ""77"",
    year = ""1981"",
    pages = ""937--946""
}
"
1,0.940869367,Al56.0064 Fe7.36 Na17.92 O384 Si135.9936,Fd-3m,0.000496236,,0.001848929,,,,0.18926932,0.074232592,0.002729494,,24.71999,25.79016245,,,,,,,,,,,51.45308752,1525061,"@article{cif-reference-0,
    author = ""Pearce, J.R. and Mortier, W.J. and Lunsford, J.H. and Uytterhoeven, J.B."",
    title = ""  Crystallographic study of the distribution of cations in Y-type zeolites  containing Fe(II) and Fe(III)"",
    journal = ""Journal of the Chemical Society. Faraday Transactions 1."",
    volume = ""77"",
    year = ""1981"",
    pages = ""937--946""
}
"
11,1,Fe4 Li3.06 Na0.94 O24 Si8,C2/c,,,0.002280806,,0.024716056,,8.56E-12,0.045341552,0.01955782,,9.6503,9.673101141,,,8.6908,8.84522819,109.702,107.7810684,5.293,5.328266531,,,36.19926469,8103779,"@article{cif-reference-0,
    author = ""Redhammer, G.J. and Roth, G."",
    title = ""  Structural variations in the aegirine solid-solution series (Na, Li) Fe  Si2 O6 at 298 K and 80 K"",
    journal = ""Zeitschrift fuer Kristallographie (149,1979-)"",
    volume = ""217"",
    year = ""2002"",
    pages = ""63--72""
}
"
48,1,Al8 Fe2 Na12 O52 Si16,C2/m,3.89E-17,,0.000194604,,,,9.65E-14,0.024976465,-1.88E-22,,15.086,15.70870273,,,7.993,7.954609022,113.44,111.9855855,10.515,10.1485519,,,-5.95558673,9012860,"@article{cif-reference-0,
    author = ""Khalilov, A. D. and Dzhafarov, N. K. and Mamedov, K. S."",
    title = ""  Crystal structure of naujakasite - Na6{Fe[(Si,Al)8Si4O26]}"",
    journal = ""Doklady Akademii Nauk Azerbaidzhanskoi SSR"",
    volume = ""33"",
    year = ""1977"",
    pages = ""35--40""
}
"

==> anc/NaFeSi2O6_heuristic3_MPD.csv <==
,rw,formula,space_group,Al_Uiso_r,B_Uiso_r,C_Uiso_r,Ca_Uiso_r,Fe_Uiso_r,K_Uiso_r,Li_Uiso_r,Na_Uiso_r,O_Uiso_r,Si_Uiso_r,Ti_Uiso_r,a_i,a_r,alpha_i,alpha_r,b_i,b_r,beta_i,beta_r,c_i,c_r,gamma_i,gamma_r,spd_r,db_id,ref
10,0.349142643,Ca1 Fe4 Na3 O24 Si8,C2,,,,0.037702512,0.002751584,,,0.027436462,0.009806891,0.008722697,,12.23671406,12.03931563,,,8.95454971,8.807964763,123.1402851,122.5334232,9.85143275,9.687741312,,,34.36736539,mp-1100794,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
8,0.358514619,Ca4 Fe10 Na6 O60 Si20,P1,,,,0.024186742,0.000305283,,,0.018076235,0.009671119,0.005716569,,9.44521876,9.377188608,109.2081338,109.3996818,10.35727518,10.21826138,94.04490276,94.49746442,12.36968261,12.03769406,92.81400878,92.36575306,36.41179411,mp-735984,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
7,0.369411566,Ca1 Fe2 Na1 O12 Si4,C2,,,,0.018184992,0.00339392,,,2.039871092,0.014161096,0.008872594,,12.31806233,12.03872532,,,9.01969119,8.810187447,129.8242972,129.959715,5.35256811,5.321749912,,,34.35886028,mp-694890,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
14,0.371064526,Fe6 Li1 Na5 O36 Si12,C2,,,,,0.003165753,,1.27E-06,0.022649921,0.01470399,0.010137985,,16.63393166,16.42400534,,,8.87381301,8.816992658,110.1876059,109.6868496,9.62658438,9.53511515,,,35.6488442,mp-767564,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
15,0.413706313,Fe2 Li1 Na1 O12 Si4,C2,,,,,0.002558913,,5.29E-05,0.01738292,0.01350765,0.012262824,,9.79011431,9.691017916,,,8.87354836,8.825934821,108.8804433,107.7021368,5.36311692,5.324773783,,,35.06428642,mp-853133,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
20,0.503336236,Fe10 Li9 Na1 O60 Si20,C2,,,,,0.002128924,,3.93E-09,0.00097194,0.018983289,0.012522431,,16.84145932,16.52092876,,,8.78014575,8.814141274,110.8228498,110.3643306,15.72150395,15.90076198,,,33.90250365,mp-1101479,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
16,0.641870616,Fe8 Li6 Na2 O48 Si16,P1,,,,,0.004006297,,0.017139976,1.41E-05,0.042350072,0.00484742,,5.3661009,5.323573761,86.84573278,85.8535134,6.60034305,6.8996379,87.05604505,87.62089237,25.56865931,24.80294816,75.34245145,76.42993851,28.65969555,mp-775132,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
21,0.678299291,Fe10 Na4 O40 Si12 Ti2,P-1,,,,,0.005563902,,,9.46E-06,0.04739869,0.001511806,-1.93E-12,9.06161119,9.101091243,115.1161877,115.4732412,9.84138518,9.670112981,83.24148531,82.51191565,10.55470144,10.77180291,114.1955308,115.7199468,24.66440144,mp-566861,"@article{Cannillo1971,
    author = ""Cannillo, E. and Mazzi, F. and Fang, J.H. and Robinson, P.D. and Ohya, Y."",
    title = ""The crystal structure of aenigmatite"",
    journal = ""American Mineralogist"",
    year = ""1971"",
    volume = ""56"",
    pages = ""427-445"",
    ASTM_id = ""AMMIAY""
}
"
3,0.679846471,B2 Fe2 Na6 O14 Si2,P2_1/m,,8.68E-08,,,0.000126618,,,0.238057439,0.049453006,0.00016077,,5.27729725,5.263234099,,,6.69508361,6.104812747,91.93078803,88.50787241,8.96209528,8.870456144,,,14.87229084,mp-771581,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
0,0.750530534,Al4 Fe1 Na6 O26 Si8,P-1,1.22E-05,,,,0.000144206,,,0.001209077,0.032394179,0.011257457,,8.10347314,7.979037024,111.114486,110.8500899,8.59401663,8.467863802,89.9067769,92.6181667,10.59008019,10.61397661,117.9667113,115.7335937,29.18015258,mp-39647,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
1,0.760117802,Al4 Fe1 Na6 O26 Si8,P1,6.14E-05,,,,0.007489816,,,0.001669515,0.022962029,0.000105945,,8.08926632,8.116424549,110.7075436,110.6971684,8.60791849,8.453046105,89.77422713,93.54150586,10.59240992,10.66625902,117.7411356,115.1574961,25.3745097,mp-42298,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
4,0.768087481,C2 Fe2 Na6 O14 Si2,P2_1/m,,,0.002895198,,0.000683475,,,0.079733105,0.051306434,8.80E-06,,5.25421168,5.235314821,,,6.61271626,6.375117029,90.66956948,88.56966112,9.01231143,8.768623458,,,18.21648896,mp-771513,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
5,0.777815348,C2 Fe2 Na4 O14 Si2,P2_1/m,,,0.004972149,,0.000379613,,,0.000646932,0.247349877,0.000194999,,5.29347552,5.171150974,,,6.51124823,6.324432552,90.69428098,80.59201148,9.21102208,9.291704603,,,16.48476594,mp-772576,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
12,0.781155337,Fe8 Li7 Na1 O48 Si16,P1,,,,,2.56E-05,,0.217309117,0.006375069,0.053466036,0.014470297,,5.35966455,5.352622174,86.11598531,85.37657131,12.89298382,11.2265535,81.16839432,80.63930631,12.89965336,14.3654961,81.14887968,81.66007969,8.838197974,mp-775490,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
2,0.781332414,Al4 Fe1 Na6 O26 Si8,P1,4.14E-06,,,,0.000388593,,,0.000428761,0.017798457,0.005840291,,8.08321897,8.16237722,110.8075405,110.6247192,8.59555042,8.470051537,89.95719149,93.10755624,10.63388676,10.6703594,118.019912,114.927329,25.0695073,mp-705484,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
11,0.834875987,Fe2 K2 Na2 O20 Si8,P-1,,,,,-9.25E-05,0.021247968,,0.0002282,0.019126643,0.004283095,,7.05698826,6.694557812,105.2192374,108.3524474,8.30659384,8.146943897,101.1291589,94.83848634,10.06901063,9.20613663,113.8396358,115.7925403,39.58757155,mp-19130,"@article{Brandao2009,
    author = ""Brandao, P. and Rocha, J. and Reis, M.S. and dos Santos, A.M. and Jin, R."",
    title = ""Magnetic properties of K Na M Si4 O10 compounds (M = Mn, Fe, Cu)"",
    journal = ""Journal of Solid State Chemistry"",
    year = ""2009"",
    volume = ""182"",
    pages = ""253-258"",
    ASTM_id = ""JSSCBI""
}

@article{Rozhdestvenskaya2004,
    author = ""Rozhdestvenskaya, I.V. and Bannova, I.I. and Nikishova, L.V. and Soboleva, T.V."",
    title = ""The crystal structure of fenaksite K2 Na2 Fe2 Si8 O20"",
    journal = ""Doklady Akad. Nauk"",
    year = ""2004"",
    volume = ""398"",
    pages = ""524-528"",
    ASTM_id = ""DAKNEQ""
}

@article{Golovachev1970,
    author = ""Golovachev, V.P. and Drozdov, Yu.N. and Kuz'min, E.A. and Belov, N.V."",
    title = ""The crystal structure of phenaxite Fe Na K (Si4 O10) (K Na Fe (Si4 O10))"",
    journal = ""Doklady Akademii Nauk SSSR"",
    year = ""1970"",
    volume = ""194"",
    pages = ""818-820"",
    ASTM_id = ""DANKAS""
}
"
9,0.844555425,Ca1 Fe4 Na3 O24 Si8,C2,,,,0.30349362,3.28E-06,,,0.012472583,0.000129186,0.059425554,,12.44064313,12.3573935,,,9.18712539,9.179196669,123.9136547,124.7758014,10.89162675,10.76976809,,,35.72800762,mp-698686,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
6,0.885177075,Ca3 Fe4 Na1 O24 Si8,C2,,,,0.000139057,1.86E-05,,,1.481079663,0.099423338,0.034597164,,11.96892021,11.89408709,,,9.54926149,9.393866421,120.8455002,120.8644914,10.80381025,11.19656853,,,30.60371659,mp-705483,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
18,0.885312863,Fe4 Li4 Na8 O60 Si24,Cmce,,,,,-6.39E-05,,0.338512368,1.07E-05,0.04274291,0.004856717,,14.26615172,13.12474092,,,17.54517656,16.47903989,,,10.2174395,9.829718332,,,25.3021487,mp-19616,"@article{Sandomirskii1975,
    author = ""Sandomirskii, P.A."",
    title = ""Kristallicheskaya struktura Na2 Li Fe (Si2 O3)3"",
    journal = ""Doklady Akademii Nauk SSSR"",
    year = ""1975"",
    volume = ""221"",
    pages = ""842-845"",
    ASTM_id = ""DANKAS""
}

@article{Johnsen1978,
    author = ""Johnsen, O. and Nielsen, K. and Sotofte, I."",
    title = ""The crystal structure of Emeleusite, a novel example of Sechser-Doppelkette"",
    journal = ""Zeitschrift fuer Kristallographie, Kristallgeometrie, Kristallphysik, Kristallchemie (145,1977-148,1979)"",
    year = ""1978"",
    volume = ""147"",
    pages = ""297-306"",
    ASTM_id = ""ZKKKAJ""
}
"
17,0.896984142,Fe8 Li6 Na2 O48 Si16,P-1,,,,,0.00464342,,1.23E-06,0.017521092,0.007002566,0.00400955,,6.59407727,7.01566012,75.42581465,82.68781051,10.72267941,10.8796848,84.01472845,82.82369645,13.18638204,12.31695195,75.43146649,68.11792833,29.96682956,mp-775021,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
13,1,Fe10 Li4 Na6 O60 Si20,P1,,,,,0.019892081,,-1.03E-14,-0.065603614,0.103944226,-0.007662359,,6.61171086,6.808142973,85.39730178,89.53984059,7.45431664,7.692048611,86.36678625,95.09397612,22.60943795,20.86958119,85.24394562,81.62007574,22.41481719,mp-775329,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
19,1,Fe10 Li1 Na9 O60 Si20,P1,,,,,,,,,,,,9.80861938,,94.86315299,,10.38370218,,98.25648977,,11.2502826,,99.11177409,,,mp-775304,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"

==> anc/Ti4O7_heuristic2_COD.csv <==
,rw,formula,space_group,O_Uiso_r,Ti_Uiso_r,a_i,a_r,alpha_i,alpha_r,b_i,b_r,beta_i,beta_r,c_i,c_r,gamma_i,gamma_r,db_id,ref
20,0.16815940557328518,O28 Ti16,P-1,0.007599403487241782,0.005057100550788392,5.6,5.582585036677041,95.05,94.87489843531152,7.133,7.123721267751076,95.17,95.26316429787227,12.466,12.492079525049542,108.71,108.63968655515538,1527759,"@article{cif-reference-0,
    author = ""Marezio, M. and Dernier, P.D."",
    title = ""  The Crystal Structure of Ti4 O7, a Member of the Homologous Series Tin  O(2n-1)"",
    journal = ""Journal of Solid State Chemistry"",
    volume = ""3"",
    year = ""1971"",
    pages = ""340--348""
}
"
1,0.16884796272054206,O28 Ti16,P-1,0.010422249656446864,0.004956375499404359,5.5943,5.584593516500683,64.08952364,64.03534696063919,6.91317411,6.92244249476563,70.977,71.34701674069514,7.1297,7.1233031062974215,75.31777234,75.56162944131012,1008049,"@article{cif-reference-0,
    author = ""Hodeau, J L and Marezio, M"",
    title = "" Structural aspects of the metal-insulator transition in (Ti\textasciitilde 0.9975\textasciitilde\ V\textasciitilde 0.0025\textasciitilde )\textasciitilde 4\textasciitilde\ O\textasciitilde 7\textasciitilde"",
    journal = ""Journal of Solid State Chemistry"",
    volume = ""29"",
    year = ""1979"",
    pages = ""47--62""
}
"
21,0.17033079512487093,O28 Ti16,P-1,0.010375682215232008,0.004958691755676632,5.59,5.584898967196414,64.11697603,64.03699279121768,6.91069498,6.922578208676219,71.11,71.33883890572548,7.128,7.123476546668152,75.46211999,75.56178840498204,1528719,"@article{cif-reference-0,
    author = ""Marezio, M. and McWhan, D.B. and Dernier, P.D. and Remeika, J.P."",
    title = ""  Structural aspect of the metal-insulator transition in Ti4 O7"",
    journal = ""Journal of Solid State Chemistry"",
    volume = ""6"",
    year = ""1973"",
    pages = ""213--221""
}
"
0,0.17316502576053783,O28 Ti16,P-1,0.010780858949447365,0.004754218018051025,5.5942,5.585408562869808,64.1073131,64.04790749226429,6.89831422,6.920293076066581,71.24,71.33033544630669,7.1216,7.122408970916041,75.65841293,75.5878453441576,1008048,"@article{cif-reference-0,
    author = ""Hodeau, J L and Marezio, M"",
    title = "" Structural aspects of the metal-insulator transition in (Ti\textasciitilde 0.9975\textasciitilde\ V\textasciitilde 0.0025\textasciitilde )\textasciitilde 4\textasciitilde\ O\textasciitilde 7\textasciitilde"",
    journal = ""Journal of Solid State Chemistry"",
    volume = ""29"",
    year = ""1979"",
    pages = ""47--62""
}
"
36,0.22537930400205497,O18 Ti10,P1,0.008824691840830897,0.005333283763248242,5.569,5.578894931660484,69.796761,69.47742264923602,7.12,7.12118878898535,74.98493662,74.5350519539042,8.48948382,8.486635621182284,71.5,71.39194806946084,1539580,"@article{cif-reference-0,
    author = ""Andersson, S."",
    title = ""  The crystal structure of Ti5 O9"",
    journal = ""Acta Chemica Scandinavica (1-27,1973-42,1988)"",
    volume = ""14"",
    year = ""1960"",
    pages = ""1161--1172""
}
"
3,0.27435121615028063,O44 Ti24,P-1,0.009061727896058185,0.004407459381875617,5.552,5.585823950512401,89.82164817,90.88532785786232,7.126,7.141825557033518,100.24595446,99.45333068406751,9.71343101,9.644784201132163,108.51,108.45657053326993,1008195,"@article{cif-reference-0,
    author = ""le Page, Y and Strobel, P"",
    title = "" Structural chemistry of the Magneli phases Ti\textasciitilde n\textasciitilde\ O\textasciitilde (2n-1)\textasciitilde , 4<=n<=9"",
    journal = ""Journal of Solid State Chemistry"",
    volume = ""44"",
    year = ""1982"",
    pages = ""273--281""
}
"
7,0.27758604939806863,O66 Ti36,P-1,0.00885173908702618,0.003861111567474436,7.517,7.550348348924054,98.29,97.77551228589904,11.986,11.912866274187303,105.52,105.4910738413139,13.397,13.500547868400956,107.79,108.48613861074547,1008201,"@article{cif-reference-0,
    author = ""le Page, Y and Strobel, P"",
    title = "" Structural Chemistry of Magneli Phases Ti\textasciitilde n\textasciitilde O\textasciitilde 2n-1\textasciitilde\ (4<=n<=9). III.Valence Ordering of Titanium in Ti\textasciitilde 6\textasciitilde\ O\textasciitilde 11\textasciitilde\ at 130K"",
    journal = ""Journal of Solid State Chemistry"",
    volume = ""47"",
    year = ""1983"",
    pages = ""6--15""
}
"
2,0.31342160812516223,O28 Ti16,P-1,0.010115881481853321,0.004750220004014415,5.6235,5.583811763282767,63.70024239,64.14362620050332,6.88996443,6.899600999387689,70.324,71.12310446133908,7.1984,7.143252871875375,74.75608395,75.52532951269974,1008050,"@article{cif-reference-0,
    author = ""Hodeau, J L and Marezio, M"",
    title = "" Structural aspects of the metal-insulator transition in (Ti\textasciitilde 0.9975\textasciitilde\ V\textasciitilde 0.0025\textasciitilde )\textasciitilde 4\textasciitilde\ O\textasciitilde 7\textasciitilde"",
    journal = ""Journal of Solid State Chemistry"",
    volume = ""29"",
    year = ""1979"",
    pages = ""47--62""
}
"
4,0.35509281454695985,O52 Ti28,P-1,0.01074156916829168,0.004809897043887656,5.537,5.596026328476825,96.2942594,94.84980316986784,7.132,7.167501699971262,89.53253299,90.654863724041,11.30588836,11.206510368298591,108.5,108.70154929877434,1008196,"@article{cif-reference-0,
    author = ""le Page, Y and Strobel, P"",
    title = "" Structural chemistry of the Magneli phases Ti\textasciitilde n\textasciitilde\ O\textasciitilde (2n-1)\textasciitilde , 4<=n<=9"",
    journal = ""Journal of Solid State Chemistry"",
    volume = ""44"",
    year = ""1982"",
    pages = ""273--281""
}
"
5,0.4148135412407199,O60 Ti32,P-1,0.01292155125397953,0.004819300044582192,5.526,5.5826035971824215,100.57378635,99.12080695234377,7.133,7.172540410811585,96.52746295,97.45189000905079,13.38673104,13.284067842149033,108.51,108.45509833294172,1008197,"@article{cif-reference-0,
    author = ""le Page, Y and Strobel, P"",
    title = "" Structural chemistry of the Magneli phases Ti\textasciitilde n\textasciitilde\ O\textasciitilde (2n-1)\textasciitilde , 4<=n<=9"",
    journal = ""Journal of Solid State Chemistry"",
    volume = ""44"",
    year = ""1982"",
    pages = ""273--281""
}
"
12,0.4239769700151062,O18 Ti10,P-1,0.013395290130578531,0.009907862598911863,5.6,5.47907536426305,69.70555316,70.29074976854707,7.12,7.168587706524838,74.77050438,75.79511538809517,8.50530466,8.35802221925602,71.5,73.11617909934539,1520779,"@article{cif-reference-0,
    author = ""Andersson, S. and Jahnberg, L."",
    title = ""  Crystal structure studies on the homologous series Tin O2n-1 Vn O2n-1  Tin-2 Cr2 O2n-1"",
    journal = ""Arkiv foer Kemi"",
    volume = ""21"",
    year = ""1963"",
    pages = ""413--426""
}
"
13,0.4460898996725614,O44 Ti24,P-1,0.01694091762271216,0.009170415126959612,5.56,5.492317068118056,89.82830934,89.95406236602742,7.14,7.194710663919277,100.24096267,100.89114284820228,9.71679562,9.63007827033583,108.5,107.22245904664916,1520780,"@article{cif-reference-0,
    author = ""Andersson, S. and Jahnberg, L."",
    title = ""  Crystal structure studies on the homologous series Tin O2n-1 Vn O2n-1  Tin-2 Cr2 O2n-1"",
    journal = ""Arkiv foer Kemi"",
    volume = ""21"",
    year = ""1963"",
    pages = ""413--426""
}
"
6,0.44970341215230386,O68 Ti36,P-1,0.013653742228313259,0.00489636945318522,5.524,5.5951714025646435,96.61927921,98.42648193791177,7.142,7.170688405963498,90.42283493,89.79847381162115,14.74695702,14.754500657502527,108.53,108.60910906378354,1008198,"@article{cif-reference-0,
    author = ""le Page, Y and Strobel, P"",
    title = "" Structural chemistry of the Magneli phases Ti\textasciitilde n\textasciitilde\ O\textasciitilde (2n-1)\textasciitilde , 4<=n<=9"",
    journal = ""Journal of Solid State Chemistry"",
    volume = ""44"",
    year = ""1982"",
    pages = ""273--281""
}
"
48,0.47265737512563494,O20 Ti12,C2/c,0.012955352223557924,0.008368909357857772,10.11499079,10.060040178932383,,,5.0739,5.010454897276215,112.0314605,112.18510586056011,7.1817,7.203859545775194,,,4512563,"@article{cif-reference-0,
    author = ""Tanaka, Kenji and Nasu, Tomomichi and Miyamoto, Yasuto and Ozaki, Noriaki and Tanaka, Shu and Nagata, Toshiaki and Hakoe, Fumiyoshi and Yoshikiyo, Marie and Nakagawa, Kosuke and Umeta, Yoshikazu and Imoto, Kenta and Tokoro, Hiroko and Namai, Asuka and Ohkoshi, Shin-ichi"",
    title = ""  Structural Phase Transition between \g-Ti3O5and \d-Ti3O5by Breaking of a  One-Dimensionally Conducting Pathway"",
    journal = ""Crystal Growth \&amp; Design"",
    volume = ""15"",
    year = ""2015"",
    pages = ""653--""
}
"
14,0.4864431654449323,O26 Ti14,P-1,0.01693681484116197,0.009096223579853676,5.54,5.527153306045669,96.28532691,95.63340533677305,7.13,7.180426259798099,89.48324393,89.56462133503715,11.30723039,11.295338192211615,108.5,107.92700021842704,1520781,"@article{cif-reference-0,
    author = ""Andersson, S. and Jahnberg, L."",
    title = ""  Crystal structure studies on the homologous series Tin O2n-1 Vn O2n-1  Tin-2 Cr2 O2n-1"",
    journal = ""Arkiv foer Kemi"",
    volume = ""21"",
    year = ""1963"",
    pages = ""413--426""
}
"
47,0.49019925947884097,O20 Ti12,P2/c,0.012227116197007311,0.008157998745303787,7.2114,7.204980471929631,,,5.0604,5.005418447658404,109.3324,110.08000497666292,9.9651,9.929843069309555,,,4512562,"@article{cif-reference-0,
    author = ""Tanaka, Kenji and Nasu, Tomomichi and Miyamoto, Yasuto and Ozaki, Noriaki and Tanaka, Shu and Nagata, Toshiaki and Hakoe, Fumiyoshi and Yoshikiyo, Marie and Nakagawa, Kosuke and Umeta, Yoshikazu and Imoto, Kenta and Tokoro, Hiroko and Namai, Asuka and Ohkoshi, Shin-ichi"",
    title = ""  Structural Phase Transition between \g-Ti3O5and \d-Ti3O5by Breaking of a  One-Dimensionally Conducting Pathway"",
    journal = ""Crystal Growth \&amp; Design"",
    volume = ""15"",
    year = ""2015"",
    pages = ""653--""
}
"
16,0.5088676054000999,O34 Ti18,P-1,0.013478913005631844,0.007950981989420694,5.57,5.530529548967667,95.07477243,98.08354840807381,7.1,7.158088060397978,90.88532823,90.60757300691171,14.67494981,14.946356841379197,109.8,107.88741814261057,1520783,"@article{cif-reference-0,
    author = ""Andersson, S. and Jahnberg, L."",
    title = ""  Crystal structure studies on the homologous series Tin O2n-1 Vn O2n-1  Tin-2 Cr2 O2n-1"",
    journal = ""Arkiv foer Kemi"",
    volume = ""21"",
    year = ""1963"",
    pages = ""413--426""
}
"
25,0.680308478938834,O8 Ti4,Pbcn,0.011024436107045342,0.008256383048458674,4.5318,4.646240540000858,,,4.9063,4.996991030641019,,,5.5019,5.420389850579948,,,1530026,"@article{cif-reference-0,
    author = ""Grey, I.E. and Braunshausen, G. and Li, C. and Madsen, I.C."",
    title = ""  Ti O2-II. Ambient pressure and structure refinement"",
    journal = ""Materials Research Bulletin"",
    volume = ""23"",
    year = ""1988"",
    pages = ""743--753""
}
"
42,0.6852858932308932,O8 Ti4,Pbcn,0.013317684475154815,0.008468087709302019,4.515,4.659301290648419,,,4.939,4.9615504706058156,,,5.497,5.4188636996535475,,,2310486,"@article{cif-reference-0,
    author = ""Simons, P.Y. and Dachille, F."",
    title = ""  The structure of Ti O2 II, a high-pressure phase of Ti O2"",
    journal = ""Acta Crystallographica (1,1948-23,1967)"",
    volume = ""23"",
    year = ""1967"",
    pages = ""334--336""
}
"
74,0.6979441455254874,O8 Ti4,P2_1/c,0.0012228211714264451,0.028463556569815286,4.589,4.492039216712773,,,4.849,5.208519954910142,98.6,107.85247887175024,4.736,4.720028533981111,,,9015355,"@article{cif-reference-0,
    author = ""Swamy, V. and Dubrovinsky, L. S. and Dubrovinskaia, N. A. and Langenhorst, F. and Simionovici, A. S. and Drakopoulos, M. and Dmitriev, V. and Weber, H. P."",
    title = ""  Size effects on the structure and phase transition behavior of baddeleyite TiO2"",
    journal = ""Solid State Communications"",
    volume = ""134"",
    year = ""2005"",
    pages = ""541--546""
}
"
45,0.7336527436588756,O4 Ti2,P4_2/mnm,0.03597972804110461,0.009943701867124849,4.58878,4.637508623605626,,,,,,,2.95756,3.0203534180827663,,,4102355,"@article{cif-reference-0,
    author = ""Eugen Dorolti and Laurent Cario and Beno\^it Corraze and Etienne Janod and Cristian Vaju and Hyun-Joo Koo and Erjun Kan and Myung-Hwan Whangbo"",
    title = ""  Half-Metallic Ferromagnetism and Large Negative Magnetoresistance in the  New Lacunar Spinel GaTi3VS8"",
    journal = ""Journal of the American Chemical Society"",
    volume = ""132"",
    year = ""2010"",
    pages = ""5704--5710""
}
"
58,0.7336820845572863,O4 Ti2,P4_2/mnm,0.034556173918999546,0.009842100908389497,4.603,4.638803257794961,,,,,,,2.966,3.0186343766305446,,,9004142,"@article{cif-reference-0,
    author = ""Meagher, E. P. and Lager, G. A."",
    title = ""  Polyhedral thermal expansion in the TiO2 polymorphs: Refinement  of the crystal structure of rutile and brookite at high temperature  Sample at 300 degrees C"",
    journal = ""The Canadian Mineralogist"",
    volume = ""17"",
    year = ""1979"",
    pages = ""77--85""
}
"
59,0.7336837431585417,O4 Ti2,P4_2/mnm,0.03452643311400156,0.009839743139368385,4.616,4.638888730056715,,,,,,,2.977,3.018507960774572,,,9004143,"@article{cif-reference-0,
    author = ""Meagher, E. P. and Lager, G. A."",
    title = ""  Polyhedral thermal expansion in the TiO2 polymorphs: Refinement  of the crystal structure of rutile and brookite at high temperature  Sample at 600 degrees C"",
    journal = ""The Canadian Mineralogist"",
    volume = ""17"",
    year = ""1979"",
    pages = ""77--85""
}
"
52,0.733683832339726,O4 Ti1.984,P4_2/mnm,0.03463172560684749,0.009809125074392532,4.5922,4.639119283598112,,,,,,,2.9574,3.0182630655945766,,,9001681,"@article{cif-reference-0,
    author = ""Swope, R. J. and Smyth, J. R. and Larson, A. C."",
    title = ""  H in rutile-type compounds: I. Single-crystal neutron and X-ray diffraction  study of H in rutile  Sample: X-ray; synthetic, T = 300 K"",
    journal = ""American Mineralogist"",
    volume = ""80"",
    year = ""1995"",
    pages = ""448--453""
}
"
75,0.7336981762508455,O4 Ti2,P4_2/mnm,0.03442584053648175,0.009833599140952273,4.5937,4.638811959430614,,,,,,,2.9587,3.0186405777716394,,,9015662,"@article{cif-reference-0,
    author = ""Howard, C. J. and Sabine, T. M. and Dickson, F."",
    title = ""  Structural and thermal parameters for rutile and anatase"",
    journal = ""Acta Crystallographica, Section B"",
    volume = ""47"",
    year = ""1991"",
    pages = ""462--468""
}
"
57,0.7337232221227848,O4 Ti2,P4_2/mnm,0.03423136341253115,0.00982032499017839,4.593,4.638950024469551,,,,,,,2.959,3.018457027193852,,,9004141,"@article{cif-reference-0,
    author = ""Meagher, E. P. and Lager, G. A."",
    title = ""  Polyhedral thermal expansion in the TiO2 polymorphs: Refinement  of the crystal structure of rutile and brookite at high temperature  Sample at 25 degrees C"",
    journal = ""The Canadian Mineralogist"",
    volume = ""17"",
    year = ""1979"",
    pages = ""77--85""
}
"
60,0.733736043175569,O4 Ti2,P4_2/mnm,0.03408821620811693,0.009809868898483624,4.623,4.639227903799905,,,,,,,2.986,3.018050411777983,,,9004144,"@article{cif-reference-0,
    author = ""Meagher, E. P. and Lager, G. A."",
    title = ""  Polyhedral thermal expansion in the TiO2 polymorphs: Refinement  of the crystal structure of rutile and brookite at high temperature  Sample at 900 degrees C"",
    journal = ""The Canadian Mineralogist"",
    volume = ""17"",
    year = ""1979"",
    pages = ""77--85""
}
"
70,0.7337414441173514,O4 Ti2,P4_2/mnm,0.03410314968632995,0.00981157464796215,4.59373,4.639053954219591,,,,,,,2.95812,3.018315336334621,,,9009083,"@article{cif-reference-0,
    author = ""Wyckoff, R. W. G."",
    title = ""  Second edition. Interscience Publishers, New York, New York"",
    journal = ""Crystal Structures"",
    volume = ""1"",
    year = ""1963"",
    pages = ""239--444""
}
"
32,0.7337443716772036,O4 Ti2,P4_2/mnm,0.034042825927001225,0.009806957163043695,4.6107,4.639226199349859,,,,,,,2.9732,3.018059036492889,,,1534781,"@article{cif-reference-0,
    author = ""Seki, H. and Ishizawa, N. and Mizutani, N. and Kato, M."",
    title = ""  High Temperature Structures of the Rutile-Type Oxides, TiO\textasciitilde 2\textasciitilde\ and SnO\textasciitilde 2\textasciitilde"",
    journal = ""Journal of the Ceramic Association, Japan"",
    volume = ""92"",
    year = ""1984"",
    pages = ""219--223""
}
"
62,0.7337828993106738,O4 Ti2,P4_2/mnm,0.033852219633576465,0.009794624819487846,4.5941,4.639244886702569,,,,,,,2.9589,3.0180551790077788,,,9007531,"@article{cif-reference-0,
    author = ""Baur, W. H. and Khan, A. A."",
    title = ""  Rutile-type compounds. IV.  SiO2, GeO2 and a comparison with other rutile-type structures"",
    journal = ""Acta Crystallographica, Section B"",
    volume = ""27"",
    year = ""1971"",
    pages = ""2133--2139""
}
"
61,0.7338184830776235,O4 Ti2,P4_2/mnm,0.03366693644534009,0.009782233275979256,4.594,4.639380118671844,,,,,,,2.959,3.0178703492872785,,,9007432,"@article{cif-reference-0,
    author = ""Baur, W. H."",
    title = {  \""Uber die Verfeinerung der Kristallstrukturbestimmung einiger  Vertreter des Rutiltyps: TiO\textasciitilde 2\textasciitilde , SnO\textasciitilde 2\textasciitilde , GeO\textasciitilde 2\textasciitilde\ und MgF\textasciitilde 2\textasciitilde},
    journal = ""Acta Crystallographica"",
    volume = ""9"",
    year = ""1956"",
    pages = ""515--520""
}
"
41,0.7420021369036367,O18 Ti11.1,R-3c,0.004777524847813664,0.022329662349163563,5.1417,4.92065036408493,,,,,,,13.731,13.687518099691708,,,2106210,"@article{cif-reference-0,
    author = ""Rice, C.E. and Robinson, W.R."",
    title = ""  High-temperature crystal chemistry of Ti2 O3 : structural changes  accompanying the semiconductor-metal transition"",
    journal = ""Acta Crystallographica B (24,1968-38,1982)"",
    volume = ""33"",
    year = ""1977"",
    pages = ""1342--1348""
}
"
63,0.7427623473961372,O18 Ti12,R-3c,0.004691197654573359,0.0224065024768365,5.149,4.921755035969825,,,,,,,13.642,13.694418319714726,,,9008082,"@article{cif-reference-0,
    author = ""Newnham, R. E. and de Haan, Y. M."",
    title = ""  Refinement of the alpha Al2O3, Ti2O3, V2O3 and Cr2O3 structures  Locality: synthetic"",
    journal = ""Zeitschrift fur Kristallographie"",
    volume = ""117"",
    year = ""1962"",
    pages = ""235--237""
}
"
31,0.7439678349189606,O4 Ti2,P4_2/mnm,0.050281650277486746,0.010634420033605926,4.6257,4.625103663447269,,,,,,,2.9806,3.032020692475075,,,1532819,"@article{cif-reference-0,
    author = ""Okrusch, M. and Schuessler, U. and Hock, R. and Brummer, A. and Theisinger, H. and Baier, M."",
    title = ""  Intergrown niobian rutile phases with Sc- and W-rich ferrocolumbite: an  electron-microprobe and Rietveld study"",
    journal = ""American Mineralogist"",
    volume = ""88"",
    year = ""2003"",
    pages = ""986--995""
}
"
26,0.7463720954260661,O4 Ti2,P4_2/mnm,0.023069247547425124,0.00937606072201264,4.59,4.64683063221841,,,,,,,2.96,3.004990527115795,,,1530150,"@article{cif-reference-0,
    author = ""Khitrova, V.I. and Bundule, M.F. and Pinsker, Z.G."",
    title = ""  An electron-diffraction investigation of titanium dioxide in thin films"",
    journal = ""Kristallografiya"",
    volume = ""22"",
    year = ""1977"",
    pages = ""1253--1258""
}
"
40,0.7471945664360687,O18 Ti11.316,R-3c,0.004899059847565461,0.023712059882695428,5.1286,4.910594271952987,,,,,,,13.839,13.701023438287464,,,2106209,"@article{cif-reference-0,
    author = ""Rice, C.E. and Robinson, W.R."",
    title = ""  High-temperature crystal chemistry of Ti2 O3 : structural changes  accompanying the semiconductor-metal transition"",
    journal = ""Acta Crystallographica B (24,1968-38,1982)"",
    volume = ""33"",
    year = ""1977"",
    pages = ""1342--1348""
}
"
29,0.7507368544082882,O18 Ti12,R-3c,0.004638375355143917,0.0246737002087173,5.126,4.905107307955887,,,,,,,13.878,13.71415291954192,,,1532065,"@article{cif-reference-0,
    author = ""Rice, C.E. and Robinson, W.R."",
    title = ""  Structural changes associated with the semiconductor-to-metal transition  in Ti2 O3"",
    journal = ""Materials Research Bulletin"",
    volume = ""11"",
    year = ""1976"",
    pages = ""1355--1360""
}
"
15,0.7695963959680442,O60 Ti32,P-1,0.0023808673403524633,0.032336587316414,5.57,5.20747908388514,101.53773809,105.7038993891691,7.1,7.111889169949293,95.96419879,90.88762679280532,13.48466579,13.801172444601386,109.6,109.52725386329105,1520782,"@article{cif-reference-0,
    author = ""Andersson, S. and Jahnberg, L."",
    title = ""  Crystal structure studies on the homologous series Tin O2n-1 Vn O2n-1  Tin-2 Cr2 O2n-1"",
    journal = ""Arkiv foer Kemi"",
    volume = ""21"",
    year = ""1963"",
    pages = ""413--426""
}
"
44,0.8340466164565586,O20 Ti12,C2/m,0.011498292465084586,0.02116065479103526,9.752,10.201108369815001,,,3.802,3.7547766756614243,91.92,90.2039550961725,9.442,9.232720425712905,,,2310725,"@article{cif-reference-0,
    author = ""Asbrink, S. and Magneli, A."",
    title = ""  Crystal structure studies on trititanium pentoxide, Ti3 O5"",
    journal = ""Acta Crystallographica (1,1948-23,1967)"",
    volume = ""12"",
    year = ""1959"",
    pages = ""575--581""
}
"
55,0.835075820622805,O16 Ti8,Pbca,0.007372876338654879,0.0076387386092113185,5.157,5.106410016222806,,,5.463,5.609479126180802,,,9.191,9.211397319759769,,,9004139,"@article{cif-reference-0,
    author = ""Meagher, E. P. and Lager, G. A."",
    title = ""  Polyhedral thermal expansion in the TiO2 polymorphs: Refinement  of the crystal structures of rutile and brookite at high temperature  Sample at 425 degrees C"",
    journal = ""The Canadian Mineralogist"",
    volume = ""17"",
    year = ""1979"",
    pages = ""77--85""
}
"
54,0.8354532790283821,O16 Ti8,Pbca,0.007160380604435979,0.007632884047242711,5.149,5.107612921249599,,,5.459,5.61393819358877,,,9.175,9.210444985310255,,,9004138,"@article{cif-reference-0,
    author = ""Meagher, E. P. and Lager, G. A."",
    title = ""  Polyhedral thermal expansion in the TiO2 polymorphs: Refinement  of the crystal structures of rutile and brookite at high temperature  Sample at 280 degrees C"",
    journal = ""The Canadian Mineralogist"",
    volume = ""17"",
    year = ""1979"",
    pages = ""77--85""
}
"
56,0.8356545221401027,O16 Ti8,Pbca,0.007459701980871889,0.007627929341901847,5.171,5.106503142913134,,,5.472,5.609229915418809,,,9.211,9.211107383385155,,,9004140,"@article{cif-reference-0,
    author = ""Meagher, E. P. and Lager, G. A."",
    title = ""  Polyhedral thermal expansion in the TiO2 polymorphs: Refinement  of the crystal structures of rutile and brookite at high temperatures  Sample at 625 degrees C"",
    journal = ""The Canadian Mineralogist"",
    volume = ""17"",
    year = ""1979"",
    pages = ""77--85""
}
"
72,0.8376880706562971,O16 Ti8,Pbca,0.006671462858549921,0.007605481995108527,5.145,5.109522711727937,,,5.447,5.618083362474624,,,9.184,9.20938807412208,,,9009087,"@article{cif-reference-0,
    author = ""Wyckoff, R. W. G."",
    title = ""  Second edition. Interscience Publishers, New York, New York"",
    journal = ""Crystal Structures"",
    volume = ""1"",
    year = ""1963"",
    pages = ""239--444""
}
"
53,0.8382293506453831,O16 Ti8,Pbca,0.006927737683845476,0.007638956921834419,5.138,5.108633642677714,,,5.449,5.618559518762121,,,9.174,9.208373810115045,,,9004137,"@article{cif-reference-0,
    author = ""Meagher, E. P. and Lager, G. A."",
    title = ""  Polyhedral thermal expansion in the TiO2 polymorphs: Refinement  of the crystal structures of rutile and brookite at high temperature  Sample at 25 degrees C"",
    journal = ""The Canadian Mineralogist"",
    volume = ""17"",
    year = ""1979"",
    pages = ""77--85""
}
"
51,0.84947124550631,O16 Ti8,Pbca,0.008271115080104877,0.005927357752612111,5.145,5.049610283165659,,,5.447,5.549207656022864,,,9.185,9.232999702875311,,,8104269,"@article{cif-reference-0,
    author = ""Pauling, L. and Sturdivant, J.H."",
    title = ""  The crystal structure of brookite"",
    journal = "" Zeitschrift fuer Kristallographie, Kristallgeometrie, Kristallphysik,  Kristallchemie (-144,1977)"",
    volume = ""68"",
    year = ""1928"",
    pages = ""239--256""
}
"
38,0.8774643505999341,O8 Ti4,Pnma,0.007273208528831239,0.010554799570718743,2.9585,2.9064726696169103,,,4.9022,4.806271072424092,,,9.459,9.405841788952898,,,1544349,"@article{cif-reference-0,
    author = ""Akimoto, J. and Gotoh, Y. and Oosawa, Y. and Nonose, N. and Kumagai, T. and Aoki, K. and Takei, H."",
    title = ""  Topotactic oxidation of ramsdellite-type Li0.5TiO2, a new polymorph of  titanium dioxide: TiO2(R)"",
    journal = ""Journal of Solid State Chemistry"",
    volume = ""113"",
    year = ""1994"",
    pages = ""27--36""
}
"
22,0.8799113087554442,O16 Ti8,C2/m,0.03069148169648226,0.015673924362746446,12.1904,9.829971692544296,,,3.7485,3.942480980747393,107.039,84.27504479950471,5.5296,5.442531552789772,,,1528778,"@article{cif-reference-0,
    author = ""Ouhenia, S. and Belkhir, M.A. and Samah, M."",
    title = ""  Structure of beta - Ti O2"",
    journal = ""Private Communication"",
    volume = ""1"",
    year = ""2006"",
    pages = ""1--1""
}
"
30,0.8972194462325277,O1 Ti2,P-3m1,0.001697222198390302,0.01478018643874724,2.9194,2.810531659258967,,,,,,,4.713,4.683130160975275,,,1532773,"@article{cif-reference-0,
    author = ""Novoselova, T. and Malinov, S. and Sha, W. and Zhecheva, A."",
    title = ""  High-temperature synchrotron X-ray diffraction study of phases in a gamma  Ti Al alloy"",
    journal = ""Materials Science and Engineering A"",
    volume = ""371"",
    year = ""2004"",
    pages = ""103--112""
}
"
73,0.9139003468675587,O48 Ti26.72,Pbca,0.04219768846055157,0.006775660687309443,9.778,9.596674386990507,,,9.781,9.308881189334008,,,9.815,9.752949230873602,,,9014505,"@article{cif-reference-0,
    author = ""Ma, C. and Tschauner, O. and Beckett, J. R. and Rossman, G. R. and Liu, W."",
    title = ""  Panguite, (Ti4+,Sc,Al,Mg,Zr,Ca)1.8O3, a new ultra-refractory titania mineral  from the Allende meteorite: Synchrotron micro-diffraction and EBSD"",
    journal = ""American Mineralogist"",
    volume = ""97"",
    year = ""2012"",
    pages = ""1219--1225""
}
"
39,0.9198356707274157,O1 Ti1,P-6m2,0.0025293948294786888,0.01616414083689961,3.031,3.015652507476443,,,,,,,3.2377,3.1169678991402585,,,2002690,"@article{cif-reference-0,
    author = ""Moehr, S and Mueller-Buschbaum, Hk"",
    title = "" Eine neue Hochtemperaturform von Ti O: H-TiO"",
    journal = "" Zeitschrift fuer Anorganische und Allgemeine Chemie"",
    volume = ""620"",
    year = ""1994"",
    pages = ""1175--1178""
}
"
19,0.9432987235395337,O20 Ti12,C2/m,1.905760163115216,0.005728035184848614,9.757,10.379856789530018,,,3.802,3.776572737106583,93.11,88.6394356480624,9.452,9.158373917187175,,,1527090,"@article{cif-reference-0,
    author = ""Asbrink, S. and Magneli, A."",
    title = ""  Note on the crystal structure of trititanium pentoxide"",
    journal = ""Acta Chemica Scandinavica (1-27,1973-42,1988)"",
    volume = ""11"",
    year = ""1957"",
    pages = ""1606--1607""
}
"
10,0.9510223897962636,O10 Ti10,C2/m,0.10293008383465639,0.012317114522566439,9.34,9.840710403399774,,,4.142,4.233087504198587,107.53,114.54376152029674,5.855,6.240063040874594,,,1100042,"@article{cif-reference-0,
    author = ""Watanabe, D and Castles, J R and Jostsons, A and Malin, A S"",
    title = ""The ordered structure of Ti O"",
    journal = ""Acta Crystallographica (1,1948-23,1967)"",
    volume = ""23"",
    year = ""1967"",
    pages = ""307--313""
}
"
11,0.9510223897962636,O10 Ti10,C2/m,0.10293008383465639,0.012317114522566439,9.34,9.840710403399774,,,4.142,4.233087504198587,107.53,114.54376152029674,5.855,6.240063040874594,,,1101049,"@article{cif-reference-0,
    author = ""Watanab\'e, D. and Castles, J. R. and Jostsons, A. and Malin, A. S."",
    title = ""The ordered structure of TiO"",
    journal = ""Acta Crystallographica"",
    volume = ""23"",
    year = ""1967"",
    pages = ""307--313""
}
"
66,0.9677087573762295,O8 Ti4,I4_1/amd,0.005594498505247578,0.017216844472678593,3.7971,3.776837248281938,,,,,,,9.579,9.44361516615163,,,9008215,"@article{cif-reference-0,
    author = ""Horn, M. and Schwerdtfeger, C. F. and Meagher, E. P."",
    title = ""  Refinement of the structure of anatase at several temperatures  Sample: T = 600 C  Locality: Legenbach quarry, Binnatal, Switzerland"",
    journal = ""Zeitschrift fur Kristallographie"",
    volume = ""136"",
    year = ""1972"",
    pages = ""273--281""
}
"
49,0.9677099175222367,O8 Ti4,I4_1/amd,0.005684739356296023,0.01707520379818184,3.7892,3.77662688870277,,,,,,,9.537,9.443420230887691,,,5000223,"@article{cif-reference-0,
    author = ""Horn, M and Schwerdtfeger, C F and Meagher, E P"",
    journal = "" Zeitschrift fuer Kristallographie, Kristallgeometrie, Kristallphysik, Kristallchemie (-144,1977)"",
    volume = ""136"",
    year = ""1972"",
    pages = ""273--281""
}
"
65,0.9677099187909516,O8 Ti4,I4_1/amd,0.00568544399277498,0.017074720631467692,3.7892,3.7766267518628043,,,,,,,9.537,9.443421346554208,,,9008214,"@article{cif-reference-0,
    author = ""Horn, M. and Schwerdtfeger, C. F. and Meagher, E. P."",
    title = ""  Refinement of the structure of anatase at several temperatures  Sample: T = 300 C  Locality: Legenbach quarry, Binnatal, Switzerland"",
    journal = ""Zeitschrift fur Kristallographie"",
    volume = ""136"",
    year = ""1972"",
    pages = ""273--281""
}
"
67,0.9677101075178498,O8 Ti4,I4_1/amd,0.005523870206627121,0.017329741358069105,3.804,3.7770416254868837,,,,,,,9.614,9.443972038602237,,,9008216,"@article{cif-reference-0,
    author = ""Horn, M. and Schwerdtfeger, C. F. and Meagher, E. P."",
    title = ""  Refinement of the structure of anatase at several temperatures  Sample: T = 800 C  Locality: Legenbach quarry, Binnatal, Switzerland"",
    journal = ""Zeitschrift fur Kristallographie"",
    volume = ""136"",
    year = ""1972"",
    pages = ""273--281""
}
"
76,0.9677138430942999,O8 Ti4,I4_1/amd,0.005800217418103549,0.01685799286965602,3.7845,3.77627787882401,,,,,,,9.5143,9.443494391231082,,,9015929,"@article{cif-reference-0,
    author = ""Howard, C. J. and Sabine, T. M. and Dickson, F."",
    title = ""  Structural and thermal parameters for rutile and anatase"",
    journal = ""Acta Crystallographica, Section B"",
    volume = ""47"",
    year = ""1991"",
    pages = ""462--468""
}
"
64,0.9677152497252658,O8 Ti4,I4_1/amd,0.005824219082307326,0.016816686898509688,3.7842,3.776211453550717,,,,,,,9.5146,9.443485464783754,,,9008213,"@article{cif-reference-0,
    author = ""Horn, M. and Schwerdtfeger, C. F. and Meagher, E. P."",
    title = ""  Refinement of the structure of anatase at several temperatures  Sample: T = 25 C  Locality: Legenbach quarry, Binnatal, Switzerland"",
    journal = ""Zeitschrift fur Kristallographie"",
    volume = ""136"",
    year = ""1972"",
    pages = ""273--281""
}
"
71,0.9677863845518445,O8 Ti4,I4_1/amd,0.005779776029739067,0.016832053651455944,3.785,3.776722951480394,,,,,,,9.514,9.446516759562465,,,9009086,"@article{cif-reference-0,
    author = ""Wyckoff, R. W. G."",
    title = ""  Second edition. Interscience Publishers, New York, New York"",
    journal = ""Crystal Structures"",
    volume = ""1"",
    year = ""1963"",
    pages = ""239--444""
}
"
18,0.9678476098597706,O8 Ti4,I4_1/amd,0.008462135949273612,0.01357149076956349,3.771,3.772216318791165,,,,,,,9.43,9.447618583909305,,,1526931,"@article{cif-reference-0,
    author = ""Weirich, T.E. and Winterer, M. and Seifried, S. and Fuess, H. and Hahn, H."",
    title = ""  Rietveld analysis of electron powder diffraction data from  nanocrystalline anatase, Ti O2"",
    journal = ""Ultramicroscopy"",
    volume = ""81"",
    year = ""2000"",
    pages = ""263--270""
}
"
50,0.9679887022152285,O8 Ti4,I4_1/amd,0.00962389072301216,0.012531364779790515,3.785,3.7708249161264233,,,,,,,9.5196,9.449208421991427,,,7206075,"@article{cif-reference-0,
    author = ""Rezaee, Masih and Mousavi Khoie, Seyyed Mohammad and Liu, Kun Hua"",
    title = ""  The role of brookite in mechanical activation of anatase-to-rutile  transformation of nanocrystalline TiO2: An XRD and Raman spectroscopy  investigation"",
    journal = ""CrystEngComm"",
    volume = ""13"",
    year = ""2011"",
    pages = ""5055--""
}
"
9,0.9698683274690401,O8 Ti4,I4_1/amd,0.02380150847218308,0.007937459463517175,3.73,3.777623662501762,,,,,,,9.37,9.493131275649773,,,1010942,"@article{cif-reference-0,
    author = ""Parker, R L"",
    title = "" Zur Kristallstruktur von Anastas und Rutil. (II. Teil. Die Anastasstruktur)."",
    journal = "" Zeitschrift fuer Kristallographie, Kristallgeometrie, Kristallphysik, Kristallchemie (-144,1977)"",
    volume = ""59"",
    year = ""1924"",
    pages = ""1--54""
}
"
43,0.972608842110271,O8 Ti4,I4_1/amd,0.002688249754826881,0.01920913226010267,3.872,3.9541044811610093,,,,,,,9.616,9.22470841584022,,,2310710,"@article{cif-reference-0,
    author = ""Weirich, T. E. and Winterer, M. and Seifried, S. and Mayer, J."",
    title = ""  Structure of nanocrystalline anatase solved and refined from electron  powder data"",
    journal = ""Acta Crystallographica Section A"",
    volume = ""58"",
    year = ""2002"",
    pages = ""308--315""
}
"
68,0.9731876185199028,O4 Ti4,Fm-3m,0.12886192352363862,0.01739855880261806,4.1766,4.24069001656698,,,,,,,,,,,9008749,"@article{cif-reference-0,
    author = ""Wyckoff, R. W. G."",
    title = ""  Second edition. Interscience Publishers, New York, New York  rocksalt structure"",
    journal = ""Crystal Structures"",
    volume = ""1"",
    year = ""1963"",
    pages = ""85--237""
}
"
33,0.9731876189700687,O4 Ti4,Fm-3m,0.12883654270354442,0.01739944620773045,4.293,4.240690885680935,,,,,,,,,,,1536851,"@article{cif-reference-0,
    author = ""Yu, T.-H. and Lin, S.-J. and Chao, P. and Fang, C.-S. and Huang, C.-S."",
    title = ""  A preliminary study of some new minerals of the platinum-group and  another associated new one in platinum-bearing intrusions in a region of  China"",
    journal = ""Acta Geologica Sinica"",
    volume = ""2"",
    year = ""1974"",
    pages = ""202--218""
}
"
35,0.9734892306904451,O2.92 Ti3.652,Fm-3m,0.11463969989215894,0.01738184395026014,4.193,4.2408293773667,,,,,,,,,,,1538639,"@article{cif-reference-0,
    author = ""Loehman, R.E. and Rao, C.N.R. and Honig, J.M."",
    title = ""  Crystallography and Defect Chemistry of Solid Solutions of Vanadium and  Titanium Oxides"",
    journal = ""Journal of Physical Chemistry"",
    volume = ""73"",
    year = ""1969"",
    pages = ""1781--1784""
}
"
27,0.9735261461235682,O8 Ti4,I4_1/amd,0.07260083905733647,0.007630738914949844,3.78,3.793536763472474,,,,,,,9.51,9.597797271582055,,,1530151,"@article{cif-reference-0,
    author = ""Khitrova, V.I. and Bundule, M.F. and Pinsker, Z.G."",
    title = ""  An electron-diffraction investigation of titanium dioxide in thin films"",
    journal = ""Kristallografiya"",
    volume = ""22"",
    year = ""1977"",
    pages = ""1253--1258""
}
"
69,0.9778336306430334,O1.5 Ti3,P6/mmm,9.899869996536244e-05,0.006545576493074187,4.991,4.709450925319927,,,,,,,2.879,2.935572760321735,,,9008976,"@article{cif-reference-0,
    author = ""Wyckoff, R. W. G."",
    title = ""  Second edition. Interscience Publishers, New York, New York"",
    journal = ""Crystal Structures"",
    volume = ""1"",
    year = ""1963"",
    pages = ""85--237""
}
"
8,0.9780943440699688,O6 Ti4,R-3c,0.0037029358716453237,0.013664477313422688,5.15826261,5.250854917928059,,,,,,,13.58545474,13.990415644702031,,,1010582,"@article{cif-reference-0,
    author = ""Zachariasen, W H"",
    title = "" Untersuchungen ueber die Kristallstruktur von Sesquioxyden und Verbindungen ABO\textasciitilde 3\textasciitilde"",
    journal = "" Skrifter utgitt av det Norske Videnskaps-Akademi i Oslo 1: Matematisk- Naturvidenskapelig Klasse"",
    volume = ""1928"",
    year = ""1928"",
    pages = ""1--165""
}
"
37,0.980715056562457,O8 Ti4,P2_1/m,0.0005132679018995956,0.017059334753672144,6.5249,6.590774716155044,,,3.7412,3.7192860313131977,104.23601202,103.14973017540444,12.01232373,11.918031714927507,,,1539682,"@article{cif-reference-0,
    author = ""Feist, T.P. and Davies, P.K."",
    title = ""  The soft chemical synthesis of Ti O2 (B) from layered titanates"",
    journal = ""Journal of Solid State Chemistry"",
    volume = ""101"",
    year = ""1992"",
    pages = ""275--295""
}
"
34,0.9835087146796396,O6 Ti3,P3_121,0.008422301712529775,0.005855115645599945,5.291,5.173361904103314,,,,,,,6.133,6.253084096067916,,,1537224,"@article{cif-reference-0,
    author = ""Lacks, D.J. and Gordon, R.G."",
    title = ""  Crystal-structure calculations with distorted ions"",
    journal = ""Physical Review, Serie 3. B - Condensed Matter (18,1978-)"",
    volume = ""48"",
    year = ""1993"",
    pages = ""2889--2908""
}
"
24,0.9849656058929595,O2 Ti12,P-31m,0.0015665521396869813,0.013505734816195707,5.13,5.229058470080419,,,,,,,4.74,4.742117709362196,,,1529955,"@article{cif-reference-0,
    author = ""Fykin, L.E. and Solov'ev, S.P. and Kornilov, I.I. and Ozerov, R.P. and Vavilova, V.V."",
    title = ""  Neutrondiffraction investigation of phases in system titanium oxygen"",
    journal = ""Doklady Akademii Nauk SSSR"",
    volume = ""191"",
    year = ""1970"",
    pages = ""96--99""
}
"
23,0.9862921170173756,O2 Ti12,P-31c,0.00022961190684232037,0.009140665427368607,5.14,5.241026860537977,,,,,,,9.48,9.382585262975772,,,1529015,"@article{cif-reference-0,
    author = ""Yamaguchi, S. and Koiwa, M. and Hirabayashi, M."",
    title = ""  Interstitial Superlattice of = Ti6 O = and its Transformation"",
    journal = ""Journal of the Physical Society of Japan"",
    volume = ""21"",
    year = ""1966"",
    pages = ""2096--2096""
}
"
17,0.9952476050663,O44 Ti24,C2/m,0.00027162476669733316,0.006872793467977262,9.946,9.48237022881699,,,3.744,3.7091033296454903,93.3,91.9695361240973,20.994,21.52176778462926,,,1521095,"@article{cif-reference-0,
    author = ""Grey, I.E. and Cranswick, L.M.D. and Li, C. and White, T.J. and Bursill, L.A."",
    title = ""  New M3 O5 - anatase intergrowth structures formed during low-temperature  oxidation of anosovite"",
    journal = ""Journal of Solid State Chemistry"",
    volume = ""150"",
    year = ""2000"",
    pages = ""128--138""
}
"
28,0.9967564180355751,O20 Ti12,Cmcm,0.002055630375269566,0.0035759267848149553,3.747,3.748717721603314,,,9.465,9.508019780079637,,,9.715,9.707120607486594,,,1530663,"@article{cif-reference-0,
    author = ""Rusakov, A.A. and Zhdanov, G.S."",
    title = ""  The crystal structure and the chemical formula of titanic oxide Ti3 O5  (Anosovite)"",
    journal = ""Doklady Akademii Nauk SSSR"",
    volume = ""77"",
    year = ""1951"",
    pages = ""411--414""
}
"
46,1.0,O16 Ti8,Cmm2,,,7.81,,90.0,,15.62,,90.0,,12.932,,90.0,,4124498,"@article{cif-reference-0,
    author = ""Erdman, N. and Asta, M. and Warschkow, O. and Ellis, D.E. and Poeppelmeier, K.R. and Marks, L.D."",
    title = ""  Surface structures of Sr Ti O3 (001): A (Ti O2)-rich reconstruction with  a c(4 X 2) unit cell"",
    journal = ""Journal of the American Chemical Society"",
    volume = ""125"",
    year = ""2003"",
    pages = ""10050--10056""
}
"


==> anc/Ti4O7_heuristic2_MPD.csv <==
,rw,formula,space_group,O_Uiso_r,Ti_Uiso_r,a_i,a_r,alpha_i,alpha_r,b_i,b_r,beta_i,beta_r,c_i,c_r,gamma_i,gamma_r,db_id,ref
38,0.17389007916902222,O18 Ti10,P-1,0.006509948470726881,0.004582122849285749,5.61974157,5.584966732760942,69.48555559,69.48345813591642,7.18326235,7.11776277549716,75.18853313,74.52923404870609,8.55562137,8.491389112744429,71.3084844,71.53893568241544,mp-748,"@article{Marezio1977,
    author = ""Marezio, M. and Qui, Duc Tran and Lakkis, S. and Schlenker, C."",
    title = ""Phase transitions in Ti5 O9 single crystals: Electrical conductivity, magnetic susceptibility, specific heat, electron paramagnetic resonance, and structural aspects"",
    journal = ""Physical Review, Serie 3. B - Solid State (1,1970-17,1977)"",
    year = ""1977"",
    volume = ""16"",
    pages = ""2811-2821"",
    ASTM_id = ""PLRBAQ""
}

@article{Andersson1963,
    author = ""Andersson, S. and Jahnberg, L."",
    title = ""Crystal structure studies on the homologous series Tin O2n-1 Vn O2n-1 Tin-2 Cr2 O2n-1"",
    journal = ""Arkiv foer Kemi"",
    year = ""1963"",
    volume = ""21"",
    pages = ""413-426"",
    ASTM_id = ""ARKEAD""
}

@article{Andersson1960,
    author = ""Andersson, S."",
    title = ""The crystal structure of Ti5 O9"",
    journal = ""Acta Chemica Scandinavica (1-27,1973-42,1988)"",
    year = ""1960"",
    volume = ""14"",
    pages = ""1161-1172"",
    ASTM_id = ""ACSAA4""
}
"
49,0.18263573412640918,O28 Ti16,P-1,0.010792588874957397,0.004799931076374118,5.63783799,5.584985504767148,64.17772309,64.0579256220169,6.95705418,6.9183845184594945,71.1029549,71.32331916427093,7.18364035,7.121934517714684,75.11049641,75.63036267177976,mp-12205,"@article{Hodeau1979,
    author = ""Hodeau, J.L. and Marezio, M."",
    title = ""Structural aspects of the metal-insulator transition in (Ti0.9975 V0.0025)4 O7"",
    journal = ""Journal of Solid State Chemistry"",
    year = ""1979"",
    volume = ""29"",
    pages = ""47-62"",
    ASTM_id = ""JSSCBI""
}

@article{lePage1984,
    author = ""le Page, Y. and Marezio, M."",
    title = ""Structural chemistry of magneli phases tin O(2n-1) (4< n< 9 ) IV. Superstructure in Ti4 O7 at 140 K"",
    journal = ""Journal of Solid State Chemistry"",
    year = ""1984"",
    volume = ""53"",
    pages = ""13-21"",
    ASTM_id = ""JSSCBI""
}

@article{Marezio1973,
    author = ""Marezio, M. and McWhan, D.B. and Dernier, P.D. and Remeika, J.P."",
    title = ""Structural aspect of the metal-insulator transition in Ti4 O7"",
    journal = ""Journal of Solid State Chemistry"",
    year = ""1973"",
    volume = ""6"",
    pages = ""213-221"",
    ASTM_id = ""JSSCBI""
}

@article{Marezio1971,
    author = ""Marezio, M. and Dernier, P.D."",
    title = ""The Crystal Structure of Ti4 O7, a Member of the Homologous Series Tin O(2n-1)"",
    journal = ""Journal of Solid State Chemistry"",
    year = ""1971"",
    volume = ""3"",
    pages = ""340-348"",
    ASTM_id = ""JSSCBI""
}

@article{Andersson1963,
    author = ""Andersson, S. and Jahnberg, L."",
    title = ""Crystal structure studies on the homologous series Tin O2n-1 Vn O2n-1 Tin-2 Cr2 O2n-1"",
    journal = ""Arkiv foer Kemi"",
    year = ""1963"",
    volume = ""21"",
    pages = ""413-426"",
    ASTM_id = ""ARKEAD""
}
"
21,0.2762079330572045,O44 Ti24,P-1,0.009085372268909372,0.004557277612604196,5.60365661,5.580921763742923,90.00746747,90.90418723041542,7.18983533,7.142654503868734,100.4297305,99.48240236449922,9.80329359,9.64786763627572,108.69092171,108.4139677025022,mp-30524,"@article{Andersson1963,
    author = ""Andersson, S. and Jahnberg, L."",
    title = ""Crystal structure studies on the homologous series Tin O2n-1 Vn O2n-1 Tin-2 Cr2 O2n-1"",
    journal = ""Arkiv foer Kemi"",
    year = ""1963"",
    volume = ""21"",
    pages = ""413-426"",
    ASTM_id = ""ARKEAD""
}

@article{lePage1983,
    author = ""le Page, Y. and Strobel, P."",
    title = ""Structural chemistry of Magneli phases Tin O2n-1 (4<=n<=9). III.Valence ordering of titanium in Ti6 O11 at 130 K"",
    journal = ""Journal of Solid State Chemistry"",
    year = ""1983"",
    volume = ""47"",
    pages = ""6-15"",
    ASTM_id = ""JSSCBI""
}

@article{lePage1982,
    author = ""le Page, Y. and Strobel, P."",
    title = ""Structural chemistry of the Magneli phases Tin O(2n-1), 4<=n<=9"",
    journal = ""Journal of Solid State Chemistry"",
    year = ""1982"",
    volume = ""44"",
    pages = ""273-281"",
    ASTM_id = ""JSSCBI""
}
"
43,0.36462632736149214,O26 Ti14,P-1,0.01088944376913686,0.0050302121214675,5.59249127,5.58639409409686,96.0380784,94.87767840915026,7.1914665,7.1645595654206256,89.28143888,90.52964716812674,11.40834374,11.21501410228914,108.67001572,108.56606380593803,mp-556724,"@article{lePage1982,
    author = ""le Page, Y. and Strobel, P."",
    title = ""Structural chemistry of the Magneli phases Tin O(2n-1), 4<=n<=9"",
    journal = ""Journal of Solid State Chemistry"",
    year = ""1982"",
    volume = ""44"",
    pages = ""273-281"",
    ASTM_id = ""JSSCBI""
}

@article{Andersson1963,
    author = ""Andersson, S. and Jahnberg, L."",
    title = ""Crystal structure studies on the homologous series Tin O2n-1 Vn O2n-1 Tin-2 Cr2 O2n-1"",
    journal = ""Arkiv foer Kemi"",
    year = ""1963"",
    volume = ""21"",
    pages = ""413-426"",
    ASTM_id = ""ARKEAD""
}
"
40,0.42483522748011254,O60 Ti32,P-1,0.01212377731459104,0.005062043272269274,5.58414619,5.562977972536746,100.30865348,99.22724476127723,7.19517076,7.1857217667056,96.32630692,97.34248409939036,13.49265573,13.272969842998606,108.65359103,108.22081066042415,mp-565700,"@article{Andersson1963,
    author = ""Andersson, S. and Jahnberg, L."",
    title = ""Crystal structure studies on the homologous series Tin O2n-1 Vn O2n-1 Tin-2 Cr2 O2n-1"",
    journal = ""Arkiv foer Kemi"",
    year = ""1963"",
    volume = ""21"",
    pages = ""413-426"",
    ASTM_id = ""ARKEAD""
}

@article{lePage1982,
    author = ""le Page, Y. and Strobel, P."",
    title = ""Structural chemistry of the Magneli phases Tin O(2n-1), 4<=n<=9"",
    journal = ""Journal of Solid State Chemistry"",
    year = ""1982"",
    volume = ""44"",
    pages = ""273-281"",
    ASTM_id = ""JSSCBI""
}
"
20,0.46098205082319704,O34 Ti18,P-1,0.012519575880328393,0.005069824324543912,5.57685601,5.584421195121513,96.82910296,98.44005341029002,7.19835584,7.174767132348573,90.62032359,89.9130220939825,14.90099799,14.735660496607403,108.62794197,108.48036484896798,mp-27273,"@article{lePage1982,
    author = ""le Page, Y. and Strobel, P."",
    title = ""Structural chemistry of the Magneli phases Tin O(2n-1), 4<=n<=9"",
    journal = ""Journal of Solid State Chemistry"",
    year = ""1982"",
    volume = ""44"",
    pages = ""273-281"",
    ASTM_id = ""JSSCBI""
}

@article{Andersson1963,
    author = ""Andersson, S. and Jahnberg, L."",
    title = ""Crystal structure studies on the homologous series Tin O2n-1 Vn O2n-1 Tin-2 Cr2 O2n-1"",
    journal = ""Arkiv foer Kemi"",
    year = ""1963"",
    volume = ""21"",
    pages = ""413-426"",
    ASTM_id = ""ARKEAD""
}
"
44,0.47028605151559333,O10 Ti6,C2/c,0.013209661900206228,0.008233601336382897,10.19932783,10.058165928274263,,,5.06690812,5.010622417476882,112.14688724,112.1840053067112,7.25376132,7.202511955411444,,,mp-556754,"@article{Tanaka2015,
    author = ""Tanaka, Kenji and Nasu, Tomomichi and Miyamoto, Yasuto and Ozaki, Noriaki and Tanaka, Shu and Nagata, Toshiaki and Hakoe, Fumiyoshi and Yoshikiyo, Marie and Nakagawa, Kosuke and Umeta, Yoshikazu and Imoto, Kenta and Tokoro, Hiroko and Namai, Asuka and Ohkoshi, Shin-ichi"",
    title = ""Structural phase transition between gamma - Ti3 O5 and delta - Ti3 O5 by breaking of a one-dimensionally conducting pathway"",
    journal = ""Crystal Growth and Design"",
    year = ""2015"",
    volume = ""15"",
    pages = ""653-657"",
    ASTM_id = ""CGDEFU""
}

@article{Hong1982,
    author = ""Hong, S.H. and Asbrink, S."",
    title = ""The structure of gamma-Ti3 O5 at 297 K"",
    journal = ""Acta Crystallographica B (24,1968-38,1982)"",
    year = ""1982"",
    volume = ""38"",
    pages = ""2570-2576"",
    ASTM_id = ""ACBCAR""
}
"
0,0.49412206068198544,O24 Ti12,Pbcn,0.018791423012065992,0.007565480007108834,4.61023728,4.6566188784696205,,,5.56601043,5.4704489595649575,,,14.96758265,15.121429638987216,,,mp-775938,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
1,0.5644596622265339,O6 Ti3,P1,0.024255669538490624,0.009260553998078099,2.981976,2.9681141620913447,91.90049357,92.29682653099698,4.78941926,4.674233587982388,101.79247426,102.91461740825558,7.28639931,7.547410906771808,89.95456942,89.1418515550192,mp-766454,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
13,0.6506257877343077,O18 Ti11,P1,0.0026092373011326864,0.016282734176227224,5.52417654,5.546945752645001,113.05979901,114.67175821341269,7.50849095,7.348247678310943,105.40925328,105.67843706575546,8.79830884,8.389012073838616,96.34025774,95.55255772310161,mp-760747,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
71,0.6570876022209571,O24 Ti15,P1,0.003698281943730457,0.018825313398735576,5.52365897,5.384533504130166,68.12044484,68.41150430567089,9.07462911,8.712915877282216,84.78750275,84.50404722940291,9.08277246,8.925732662742154,84.73311683,81.20945118254934,mp-759920,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
27,0.6580137114374149,O30 Ti19,P1,0.004301651639006977,0.02571883373223998,5.10187038,5.007657800158404,94.18454749,96.80657851348707,5.52378164,5.376370080223833,90.05918226,88.42570394619995,21.14712681,19.337956427225627,117.47711536,116.9617501341775,mp-760075,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
87,0.6993532021845127,O8 Ti4,Imma,0.016275129461361136,0.010910451781925082,5.94631953,5.831207556209899,,,6.57473701,6.598494068774892,,,6.57480349,6.782787419978388,,,mp-1041565,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
67,0.7121160225304446,O8 Ti4,Pbcn,0.010803628889926817,0.010007009118793101,4.58538821,4.671307282621782,,,4.93503511,4.910826847340449,,,5.58117108,5.414985001182349,,,mp-1439,"@article{Fu2013,
    author = ""Fu, Zhao and Liang, Yongcheng and Wang, Shiming and Zhong, Zheng"",
    title = ""Structural phase transition and mechanical properties of Ti O2 under high pressure"",
    journal = ""Physica Status Solidi B - Basic Solid State Physics"",
    year = ""2013"",
    volume = ""250"",
    pages = ""2206-2214"",
    ASTM_id = ""PSSBBD""
}

@article{Filatov2007,
    author = ""Filatov, S.K. and Bendeliani, N.A. and Albert, B. and Kopf, J. and Dyuzheva, T.I. and Lityagina, L.M."",
    title = ""Crystalline structure of the (Ti O2)-II high-pressure phase at 293, 223 and 133 K according to single-crystal X-ray diffraction data"",
    journal = ""Doklady Akad. Nauk"",
    year = ""2007"",
    volume = ""413"",
    pages = ""624-628"",
    ASTM_id = ""DAKNEQ""
}

@article{Grey1988,
    author = ""Grey, I.E. and Li, C. and Madsen, I.C. and Braunshausen, G."",
    title = ""Ti O2-II. Ambient pressure and structure refinement"",
    journal = ""Materials Research Bulletin"",
    year = ""1988"",
    volume = ""23"",
    pages = ""743-753"",
    ASTM_id = ""MRBUAC""
}

@article{Simons1967,
    author = ""Simons, P.Y. and Dachille, F."",
    title = ""The structure of Ti O2 II, a high-pressure phase of Ti O2"",
    journal = ""Acta Crystallographica (1,1948-23,1967)"",
    year = ""1967"",
    volume = ""23"",
    pages = ""334-336"",
    ASTM_id = ""ACCRA9""
}
"
23,0.7257712686720044,O16 Ti8,Pnma,0.015787787080036357,0.012869909326838862,2.9809315,2.9383211609677686,,,4.80244988,4.728237136203931,,,18.70762319,19.489578278338232,,,mp-754769,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
73,0.7336926828518416,O4 Ti2,P4_2/mnm,0.034407266635799086,0.009830882343653579,4.65327231,4.63912451849781,,,,,,,2.96920288,3.018163735217161,,,mp-2657,"@article{Al-Dhahir2013,
    author = ""Al-Dhahir, T.A. and Al-Haitham, Ibn"",
    title = ""Quantitative phase analysis for titanium dioxide from X-ray powder diffraction data using the Rietveld method"",
    journal = ""Diyala Journal for Pure Sciences"",
    year = ""2013"",
    volume = ""9"",
    pages = ""108-119"",
    ASTM_id = ""DJPSBO""
}

@article{Murugesan2010,
    author = ""Murugesan, M. and Kuppusami, P. and Mohandas, E."",
    title = ""Rietveld X-ray diffraction analysis of nanostructured rutile films of titania prepared by pulsed laser deposition"",
    journal = ""Materials Research Bulletin"",
    year = ""2010"",
    volume = ""45"",
    pages = ""6-8"",
    ASTM_id = ""MRBUAC""
}

@article{Restori1987,
    author = ""Restori, R. and Schwarzenbach, D. and Schneider, J.R."",
    title = ""Charge densitiy in rutile, Ti O2."",
    journal = ""Acta Crystallographica, Section B: Structural Science"",
    year = ""1987"",
    volume = ""43"",
    pages = ""251-257"",
    ASTM_id = ""ASBSDK""
}

@article{Baur1956,
    author = ""Baur, W.H."",
    title = ""Ueber die Verfeinerung der Kristallstrukturbestimmung einiger Vertreter des Rutiltyps: Ti O2, Sn O2, Ge O2 und Mg F2"",
    journal = ""Acta Crystallographica (1,1948-23,1967)"",
    year = ""1956"",
    volume = ""9"",
    pages = ""515-520"",
    ASTM_id = ""ACCRA9""
}

@article{Tobaldi2010,
    author = ""Tobaldi, D.M. and Tucci, A. and Sever Skapin, A. and Esposito, L."",
    title = ""Effects of Si O2 addition on Ti O2 crystal structure and photocatalytic activity"",
    journal = ""Journal of the European Ceramic Society"",
    year = ""2010"",
    volume = ""30"",
    pages = ""2481-2490"",
    ASTM_id = ""JECSER""
}

@article{Gesenhues1999,
    author = ""Gesenhues, U. and Rentschler, T."",
    title = ""Crystal growth and defect structure of Al(3+)-doped rutile"",
    journal = ""Journal of Solid State Chemistry"",
    year = ""1999"",
    volume = ""143"",
    pages = ""210-218"",
    ASTM_id = ""JSSCBI""
}

@article{Andersson1957,
    author = ""Andersson, S. and Collen, B. and Kuylenstierna, U. and Magneli, A."",
    title = ""Phase analysis studies on the titanium-oxygen system"",
    journal = ""Acta Chemica Scandinavica (1-27,1973-42,1988)"",
    year = ""1957"",
    volume = ""11"",
    pages = ""1641-1652"",
    ASTM_id = ""ACSAA4""
}

@article{Gonschorek1982,
    author = ""Gonschorek, W."",
    title = ""X-ray charge density study of rutile (Ti O2)"",
    journal = ""Zeitschrift fuer Kristallographie (1979-2010)"",
    year = ""1982"",
    volume = ""160"",
    pages = ""187-203"",
    ASTM_id = ""ZEKRDZ""
}

@article{Henderson2009,
    author = ""Henderson, C.M.B. and Knight, K.S. and Lennie, A.R."",
    title = ""Temperature dependence of rutile (Ti O2) and geikielite (Mg Ti O3) structures determined using neutron powder diffraction"",
    journal = ""The open mineralogy journal"",
    year = ""2009"",
    volume = ""3"",
    pages = ""1-11"",
    ASTM_id = ""OMJPBP""
}

@article{Okrusch2003,
    author = ""Okrusch, M. and Hock, R. and Schuessler, U. and Brummer, A. and Baier, M. and Theisinger, H."",
    title = ""Intergrown niobian rutile phases with Sc- and W-rich ferrocolumbite: an electron-microprobe and Rietveld study"",
    journal = ""American Mineralogist"",
    year = ""2003"",
    volume = ""88"",
    pages = ""986-995"",
    ASTM_id = ""AMMIAY""
}

@article{Bokhimi2002,
    author = ""Bokhimi, X. and Morales, A. and Pedraza, F."",
    title = ""Crystallography and crystallite morphology of rutile synthesized at low temperature"",
    journal = ""Journal of Solid State Chemistry"",
    year = ""2002"",
    volume = ""169"",
    pages = ""176-181"",
    ASTM_id = ""JSSCBI""
}

@article{Shintani1975,
    author = ""Shintani, H. and Sato, S. and Saito, Y."",
    title = ""Electron-density distribution in rutile crystals"",
    journal = ""Acta Crystallographica B (24,1968-38,1982)"",
    year = ""1975"",
    volume = ""31"",
    pages = ""1981-1982"",
    ASTM_id = ""ACBCAR""
}

@article{Meagher1979,
    author = ""Meagher, E.P. and Lager, G.A."",
    title = ""Polyhedral thermal expansion in the Ti O2 polymorphs. Refinement of the crystal structures of rutile and brookite at high temperature"",
    journal = ""Canadian Mineralogist"",
    year = ""1979"",
    volume = ""17"",
    pages = ""77-85"",
    ASTM_id = ""CAMIA6""
}

@article{Seki1984,
    author = ""Seki, H. and Ishizawa, N. and Mizutani, N. and Kato, M."",
    title = ""High temperature structures of the rutile-type oxides, Ti O2 and Sn O2."",
    journal = ""Yogyo Kyokai Shi (= Journal of the Ceramic Assoc. of Japan)"",
    year = ""1984"",
    volume = ""92"",
    pages = ""219-223"",
    ASTM_id = ""YGKSA4""
}

@article{Sugiyama1991,
    author = ""Sugiyama, K. and Takeuchi, Y."",
    title = ""The crystal structure of rutile as a function of temperature up to 1600 degrees C"",
    journal = ""Zeitschrift fuer Kristallographie (1979-2010)"",
    year = ""1991"",
    volume = ""194"",
    pages = ""305-313"",
    ASTM_id = ""ZEKRDZ""
}

@article{Kudoh1986,
    author = ""Kudoh, Y. and Takeda, H."",
    title = ""Single crystal X-ray diffraction study on the bond compressibility of fayalite, Fe2 Si O4 and rutile, Ti O2 under high pressure"",
    journal = ""Physica B and C (Netherland) (79,1975-)"",
    year = ""1986"",
    volume = ""139"",
    pages = ""333-336"",
    ASTM_id = ""PHBCDQ""
}

@article{Grey1996,
    author = ""Grey, I.E. and Li, C. and MacRae, C.M. and Bursill, L.A."",
    title = ""Boron incorporation into rutile. Phase equilibria and structure considerations"",
    journal = ""Journal of Solid State Chemistry"",
    year = ""1996"",
    volume = ""127"",
    pages = ""240-247"",
    ASTM_id = ""JSSCBI""
}

@article{Cromer1955,
    author = ""Cromer, D.T. and Herrington, K."",
    title = ""The structures of anatase and rutile"",
    journal = ""Journal of the American Chemical Society"",
    year = ""1955"",
    volume = ""77"",
    pages = ""4708-4709"",
    ASTM_id = ""JACSAT""
}

@article{Fukuda1993,
    author = ""Fukuda, K. and Fujii, I. and Kitoh, R."",
    title = ""Molecular dynamics study of the Ti O2 (rutile) and Ti O2-Zr O2 systems"",
    journal = ""Acta Crystallographica, Section B: Structural Science"",
    year = ""1993"",
    volume = ""49"",
    pages = ""781-783"",
    ASTM_id = ""ASBSDK""
}

@article{Burdett1987,
    author = ""Burdett, J.K. and Hughbanks, T. and Miller, G.J. and Richardson, J.W.jr. and Smith, J.V."",
    title = ""Structural-electronic relationships in inorganic solids: Powder neutron diffraction studies of the rutile and anatase polymorphs of titanium dioxide at 15 and 295 K"",
    journal = ""Journal of the American Chemical Society"",
    year = ""1987"",
    volume = ""109"",
    pages = ""3639-3646"",
    ASTM_id = ""JACSAT""
}

@article{Lacks1993,
    author = ""Lacks, D.J. and Gordon, R.G."",
    title = ""Crystal-structure calculation with distorted ions"",
    journal = ""Physical Review, Serie 3. B - Condensed Matter (18,1978-)"",
    year = ""1993"",
    volume = ""48"",
    pages = ""2889-2908"",
    ASTM_id = ""PRBMDO""
}

@article{Khitrova1977,
    author = ""Khitrova, V.I. and Bundule, M.F. and Pinsker, Z.G."",
    title = ""An electron-diffraction investigation of titanium dioxide in thin films"",
    journal = ""Kristallografiya"",
    year = ""1977"",
    volume = ""22"",
    pages = ""1253-1258"",
    ASTM_id = ""KRISAJ""
}

@article{Baur1971,
    author = ""Baur, W.H. and Khan, A.A."",
    title = ""Rutile-type compounds. VI. Si O2, Ge O2 and a comparison with other rutile-type structures"",
    journal = ""Acta Crystallographica B (24,1968-38,1982)"",
    year = ""1971"",
    volume = ""27"",
    pages = ""2133-2139"",
    ASTM_id = ""ACBCAR""
}

@article{Rasmussen2003,
    author = ""Rasmussen, S.E."",
    title = ""Relative merits of reflection and transmission techniques in laboraty powder diffraction"",
    journal = ""Powder Diffraction"",
    year = ""2003"",
    volume = ""18"",
    pages = ""281-284"",
    ASTM_id = ""PODIE2""
}

@article{Sabine1982,
    author = ""Sabine, T.M. and Howard, C.J."",
    title = ""Determination of the oxygen x parameter in rutile by neutron powder methods"",
    journal = ""Acta Crystallographica B (24,1968-38,1982)"",
    year = ""1982"",
    volume = ""38"",
    pages = ""701-702"",
    ASTM_id = ""ACBCAR""
}

@article{LiJia2007,
    author = ""Jian, Li and Gongbao, Song and Meili, Wang and Baoshu, Zhang"",
    title = ""Study on phase relations, crystal structure and magnetic properties of Ti1-x Crx O2+d system"",
    journal = ""Wu Li Hsueh Pao (= Acta Physica Sinica)"",
    year = ""2007"",
    volume = ""56"",
    pages = ""3379-3387"",
    ASTM_id = ""WLHPAR""
}

@article{Ballirano2001,
    author = ""Ballirano, P. and Caminiti, R."",
    title = ""Rietveld refinements on laboratory energy dispersive X-ray diffraction (EDXD) data"",
    journal = ""Journal of Applied Crystallography"",
    year = ""2001"",
    volume = ""34"",
    pages = ""757-762"",
    ASTM_id = ""JACGAR""
}

@article{Schossberger1942,
    author = ""Schossberger, F."",
    title = ""Ueber die Umwandlungen des Titandioxyds"",
    journal = ""Zeitschrift fuer Kristallographie, Kristallgeometrie, Kristallphysik, Kristallchemie (-144,1977)"",
    year = ""1942"",
    volume = ""104"",
    pages = ""358-374"",
    ASTM_id = ""ZEKGAX""
}

@article{Glassford1992,
    author = ""Glassford, K.M. and Chelikowsky, J.R."",
    title = ""Structural and electronic properties of titanium dioxide"",
    journal = ""Physical Review, Serie 3. B - Condensed Matter (18,1978-)"",
    year = ""1992"",
    volume = ""46"",
    pages = ""1284-1298"",
    ASTM_id = ""PRBMDO""
}

@article{Vegard1916,
    author = ""Vegard, L."",
    title = ""Results of crystal analysis"",
    journal = ""Philosophical Magazine, Serie 6 (1901-1925)"",
    year = ""1916"",
    volume = ""32"",
    pages = ""505-518"",
    ASTM_id = ""PHMAA4""
}

@article{Abrahams1971,
    author = ""Abrahams, S.C. and Bernstein, J.L."",
    title = ""Gutile: Normal probability plot analysis and accurate measurement of crystal structure"",
    journal = ""Journal of Chemical Physics"",
    year = ""1971"",
    volume = ""55"",
    pages = ""3206-3211"",
    ASTM_id = ""JCPSA6""
}

@article{Howard1991,
    author = ""Howard, C.J. and Sabine, T.M. and Dickson, F."",
    title = ""Structural and thermal parameters for rutile and anatase"",
    journal = ""Acta Crystallographica, Section B: Structural Science"",
    year = ""1991"",
    volume = ""47"",
    pages = ""462-468"",
    ASTM_id = ""ASBSDK""
}

@article{NiuMan2012,
    author = ""Mang, Niu and Daojian, Cheng and Lingjun, Huo and Xiaohong, Shao"",
    title = ""First principles study on the p-type transparent conducting properties of rutile Ti1-x Inx O2"",
    journal = ""Journal of Alloys and Compounds"",
    year = ""2012"",
    volume = ""539"",
    pages = ""221-225"",
    ASTM_id = ""JALCEU""
}

@article{Legrand1953,
    author = ""Legrand, C. and Delville, J."",
    title = ""Sur les parametres cristallins du rutile et de l'anatase"",
    journal = ""Comptes Rendus Hebdomadaires des Seances de l'Academie des Sciences (1884 - 1965)"",
    year = ""1953"",
    volume = ""236"",
    pages = ""944-946"",
    ASTM_id = ""COREAF""
}

@article{Baur1955,
    author = ""Baur, W.H."",
    title = ""Atomabstaende und Bindungswinkel im Rutil"",
    journal = ""Naturwissenschaften"",
    year = ""1955"",
    volume = ""42"",
    pages = ""295-296"",
    ASTM_id = ""NATWAY""
}

@article{Glassford1990,
    author = ""Glassford, K.M. and Troullier, N. and Martins, J.L. and Chelikowsky, J.R."",
    title = ""Electronic and structural properties of TiO2 in the rutile structure"",
    journal = ""Solid State Communications"",
    year = ""1990"",
    volume = ""76"",
    pages = ""635-638"",
    ASTM_id = ""SSCOA4""
}

@article{Wu2014,
    author = ""Wu, S.Q. and Ji, M. and Wang, C.Z. and Nguyen, M.C. and Zhao, X. and Umemoto, K. and Wentzcovitch, R.M. and Ho, K.M."",
    title = ""An adaptive genetic algorithm for crystal structure prediction"",
    journal = ""Journal of Physics: Condensed Matter"",
    year = ""2014"",
    volume = ""26"",
    pages = ""035402-1-035402-6"",
    ASTM_id = ""JCOMEL""
}

@article{Rubio-Ponce2008,
    author = ""Rubio-Ponce, A. and Conde-Gallardo, A. and Olguin, D."",
    title = ""First-principles study of anatase and rutile Ti O2 doped with Eu ions: a comparison of GGA and LDA+U calculations"",
    journal = ""Physical Review, Serie 3. B - Condensed Matter (18,1978-)"",
    year = ""2008"",
    volume = ""78"",
    pages = ""035107-1-035107-9"",
    ASTM_id = ""PRBMDO""
}

@article{Fu2013,
    author = ""Fu, Zhao and Liang, Yongcheng and Wang, Shiming and Zhong, Zheng"",
    title = ""Structural phase transition and mechanical properties of Ti O2 under high pressure"",
    journal = ""Physica Status Solidi B - Basic Solid State Physics"",
    year = ""2013"",
    volume = ""250"",
    pages = ""2206-2214"",
    ASTM_id = ""PSSBBD""
}

@article{Shiiba2010,
    author = ""Shiiba, H. and Nakayama, M. and Nogami, M."",
    title = ""Ionic conductivity of lithium in spinel-type (Li1.333 Ti1.667 O4) - (Li Mg0.5 Ti1.5 O4)"",
    journal = ""Solid State Ionics"",
    year = ""2010"",
    volume = ""181"",
    pages = ""994-1001"",
    ASTM_id = ""SSIOD3""
}

@article{Goldschmidt1926,
    author = ""Goldschmidt, V.M. and Barth, T. and Holmsen, D. and Lunde, G. and Zachariasen, W."",
    title = ""Geochemische Verteilungsgesetze der Elemente. VI. Ueber die Krystallstrukturen vom Rutiltypus, mit Bemerkungen zur Geochemie zweiwertiger und vierwertiger Elemente"",
    journal = ""Skrifter utgitt av det Norske Videnskaps-Akademi i Oslo 1: Matematisk-Naturvidenskapelig Klasse"",
    year = ""1926"",
    volume = ""1926"",
    pages = ""5-21"",
    ASTM_id = ""SUNVAQ""
}

@article{Sham1998,
    author = ""Sham, E.L. and Aranda, M.A.G. and Farfan-Torres, E.M. and Gottifredi, J.C. and Martinez-Lara, M. and Bruque, S."",
    title = ""Zirconium titanate from sol-gel synthesis: thermal decomposition and quantitative phase analysis"",
    journal = ""Journal of Solid State Chemistry"",
    year = ""1998"",
    volume = ""139"",
    pages = ""225-232"",
    ASTM_id = ""JSSCBI""
}
"
64,0.7450749620119501,O6 Ti4,R-3c,0.004314198774622838,0.023232633210379886,5.1132453,4.916475796711096,,,,,,,14.01543954,13.69888099003556,,,mp-458,"@article{Rice1977,
    author = ""Rice, C.E. and Robinson, W.R."",
    title = ""Structural changes in the solid solution (Ti1-x Vx)2 O3 as x varies from zero to one"",
    journal = ""Journal of Solid State Chemistry"",
    year = ""1977"",
    volume = ""21"",
    pages = ""145-154"",
    ASTM_id = ""JSSCBI""
}

@article{Newnham1962,
    author = ""Newnham, R.E. and de Haan, Y.M."",
    title = ""Refinement of the Al2 O3-alpha, Ti2 O3, V2 O3 and Cr2 O3 structures"",
    journal = ""Zeitschrift fuer Kristallographie, Kristallgeometrie, Kristallphysik, Kristallchemie (-144,1977)"",
    year = ""1962"",
    volume = ""117"",
    pages = ""235-237"",
    ASTM_id = ""ZEKGAX""
}

@article{Abrahams1963,
    author = ""Abrahams, S.C."",
    title = ""Magnetic and crystal structure of titanium sesquioxide"",
    journal = ""Physical Review (1,1893-132,1963/141,1966-188,1969)"",
    year = ""1963"",
    volume = ""130"",
    pages = ""2230-2237"",
    ASTM_id = ""PHRVAO""
}

@article{Rice1976,
    author = ""Rice, C.E. and Robinson, W.R."",
    title = ""Structural changes associated with the semiconductor-to-metal transition in Ti2 O3"",
    journal = ""Materials Research Bulletin"",
    year = ""1976"",
    volume = ""11"",
    pages = ""1355-1360"",
    ASTM_id = ""MRBUAC""
}

@article{Goldschmidt1928,
    author = ""Goldschmidt, V.M. and Barth, T. and Lunde, G.V.V."",
    title = ""Untersuchungen ueber die Kristallstruktur von Sesquioxyden und Verbindungen A B O3"",
    journal = ""Skrifter utgitt av det Norske Videnskaps-Akademi i Oslo 1: Matematisk-Naturvidenskapelig Klasse"",
    year = ""1928"",
    volume = ""1928"",
    pages = ""1-165"",
    ASTM_id = ""SUNVAQ""
}

@article{Eckert1973,
    author = ""Eckert, L.J. and Bradt, R.C."",
    title = ""Thermal expansion of corundum structure Ti2 O3 and V2 O3"",
    journal = ""Journal of Applied Physics"",
    year = ""1973"",
    volume = ""44"",
    pages = ""3470-3472"",
    ASTM_id = ""JAPIAU""
}

@article{Shirane1960,
    author = ""Shirane, G. and Pickart, S.J. and Newnham, R."",
    title = ""Neutron-diffraction study of Ti2 O3"",
    journal = ""Journal of Physics and Chemistry of Solids"",
    year = ""1960"",
    volume = ""13"",
    pages = ""166-167"",
    ASTM_id = ""JPCSAW""
}

@article{Robinson1974,
    author = ""Robinson, W.R."",
    title = ""The crystal structure of Ti2 O3, A semiconductor, and (Ti.900 V.100)2 O3, A semimetal"",
    journal = ""Journal of Solid State Chemistry"",
    year = ""1974"",
    volume = ""9"",
    pages = ""255-260"",
    ASTM_id = ""JSSCBI""
}

@article{Vincent1980,
    author = ""Vincent, M.G. and Yvon, K. and Gruettner, A. and Ashkenasi, J."",
    title = ""Electron-density studies of metal-metal bonds. I. The deformation density of Ti2 O3 at 295 K"",
    journal = ""Acta Crystallographica A (24,1968-38,1982)"",
    year = ""1980"",
    volume = ""36"",
    pages = ""803-808"",
    ASTM_id = ""ACACBN""
}

@article{Taylor1984,
    author = ""Taylor, D."",
    title = ""Thermal expansion data: III Sesquioxides, M2 O3, with the corundum and the A-, B- and C- M2 O3 structures"",
    journal = ""Transactions and Journal of the British Ceramic Society"",
    year = ""1984"",
    volume = ""83"",
    pages = ""92-98"",
    ASTM_id = ""TJBCAD""
}
"
14,0.7487009672339536,O28 Ti16,P-1,0.011383992908978433,0.007775617841492599,5.91134591,5.857003561875994,97.04692971,96.56740284709433,7.44378964,7.361206965402842,92.30515752,93.63453037137309,12.23415308,12.093625492181486,111.82347179,112.6354284590828,mp-778663,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
91,0.7944825866802441,O16 Ti8,Pbca,0.020585976106810646,0.012483625311746741,4.84383177,4.637514490150779,,,4.99585611,4.924208901514831,,,9.4424101,9.519292540518395,,,mp-1190753,"@article{Fu2013,
    author = ""Fu, Zhao and Liang, Yongcheng and Wang, Shiming and Zhong, Zheng"",
    title = ""Structural phase transition and mechanical properties of Ti O2 under high pressure"",
    journal = ""Physica Status Solidi B - Basic Solid State Physics"",
    year = ""2013"",
    volume = ""250"",
    pages = ""2206-2214"",
    ASTM_id = ""PSSBBD""
}
"
82,0.830147387981371,O32 Ti16,Pnma,0.004427962457347893,0.014769261769172863,2.98182662,2.9233657669403987,,,10.79551499,10.608338704525877,,,17.738497,16.757577190905728,,,mp-1201727,"@article{Mamiya2012,
    author = ""Mamiya, M. and Kataoka, K. and Kikuchi, S. and Terajima, Y. and Tokiwa, K. and Akimoto, J."",
    title = ""Synthesis and structure analysis of a new titanium oxide having an intergrowth structure between ramsdellite-type and calcium-ferrite-type"",
    journal = ""Journal of Physics and Chemistry of Solids"",
    year = ""2012"",
    volume = ""73"",
    pages = ""1460-1462"",
    ASTM_id = ""JPCSAW""
}
"
58,0.8332538847972486,O10 Ti6,C2/m,0.011270290571889507,0.02199916549679767,9.87645279,10.204204066296114,,,3.84241987,3.7577079301615846,91.04801455,90.42015410646454,9.34792506,9.244338492074318,,,mp-1147,"@article{Grey1994,
    author = ""Grey, I.E. and Li, C. and Madsen, I.C."",
    title = ""Phase equilibria and structural studies on the solid solution Mg Ti2 O5 - Ti3 O5"",
    journal = ""Journal of Solid State Chemistry"",
    year = ""1994"",
    volume = ""113"",
    pages = ""62-73"",
    ASTM_id = ""JSSCBI""
}

@article{Asbrink1989,
    author = ""Asbrink, S. and Gerward, L. and Olsen, J.S."",
    title = ""A high-pressure study of Ti3 O5 by X-ray diffraction and synchrotron radiation. 1. Pressures up to 38.6 G Pa"",
    journal = ""Journal of Applied Crystallography"",
    year = ""1989"",
    volume = ""22"",
    pages = ""119-122"",
    ASTM_id = ""JACGAR""
}

@article{Asbrink1959,
    author = ""Asbrink, S. and Magneli, A."",
    title = ""Crystal structure studies on trititanium pentoxide, Ti3 O5"",
    journal = ""Acta Crystallographica (1,1948-23,1967)"",
    year = ""1959"",
    volume = ""12"",
    pages = ""575-581"",
    ASTM_id = ""ACCRA9""
}
"
5,0.8364845353865823,O8 Ti4,I4/m,0.014297155223040543,0.00905771760898306,10.31894402,10.304243283917625,,,,,,,2.98386421,2.974853964998868,,,mvc-12404,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
53,0.839066205961083,O16 Ti8,Pbca,0.006503874954668725,0.007864534429241309,5.18107495,5.115703674020485,,,5.51182423,5.633428086770374,,,9.27393462,9.205656667519209,,,mp-1840,"@article{Djerdj2006,
    author = ""Djerdj, I. and Tonejc, A.M."",
    title = ""Structural investigations of nanocrystalline Ti O2 samples"",
    journal = ""Journal of Alloys and Compounds"",
    year = ""2006"",
    volume = ""413"",
    pages = ""159-174"",
    ASTM_id = ""JALCEU""
}

@article{Fu2013,
    author = ""Fu, Zhao and Liang, Yongcheng and Wang, Shiming and Zhong, Zheng"",
    title = ""Structural phase transition and mechanical properties of Ti O2 under high pressure"",
    journal = ""Physica Status Solidi B - Basic Solid State Physics"",
    year = ""2013"",
    volume = ""250"",
    pages = ""2206-2214"",
    ASTM_id = ""PSSBBD""
}

@article{Meagher1979,
    author = ""Meagher, E.P. and Lager, G.A."",
    title = ""Polyhedral thermal expansion in the Ti O2 polymorphs. Refinement of the crystal structures of rutile and brookite at high temperature"",
    journal = ""Canadian Mineralogist"",
    year = ""1979"",
    volume = ""17"",
    pages = ""77-84"",
    ASTM_id = ""CAMIA6""
}

@article{Pauling1928,
    author = ""Pauling, L. and Sturdivant, J.H."",
    title = ""The crystal structure of brookite"",
    journal = ""Zeitschrift fuer Kristallographie, Kristallgeometrie, Kristallphysik, Kristallchemie (-144,1977)"",
    year = ""1928"",
    volume = ""68"",
    pages = ""239-256"",
    ASTM_id = ""ZEKGAX""
}

@article{Dambournet2011,
    author = ""Dambournet, D. and Chapman, K.W. and Koudriachova, M.V. and Chupas, P.J. and Belharouak, I. and Amine, K."",
    title = ""Combining the pair distribution function and computational methods to understand lithium insertion in brookite (Ti O2)"",
    journal = ""Inorganic Chemistry"",
    year = ""2011"",
    volume = ""50"",
    pages = ""5855-5957"",
    ASTM_id = ""INOCAJ""
}

@article{Baur1959,
    author = ""Baur, W.H."",
    title = ""Atomabstaende und Bindungswinkel im Brookit, Ti O2"",
    journal = ""Zeitschrift fuer Kristallographie, Kristallgeometrie, Kristallphysik, Kristallchemie (-144,1977)"",
    year = ""1959"",
    volume = ""111"",
    pages = ""401-401"",
    ASTM_id = ""ZEKGAX""
}

@article{Weyl1959,
    author = ""Weyl, R."",
    title = ""Praezisionsbestimmung der Kristallstruktur des Brookites, Ti O2"",
    journal = ""Zeitschrift fuer Kristallographie, Kristallgeometrie, Kristallphysik, Kristallchemie (-144,1977)"",
    year = ""1959"",
    volume = ""111"",
    pages = ""401-420"",
    ASTM_id = ""ZEKGAX""
}
"
76,0.8421791583652667,O8 Ti4,Pa-3,0.027933749463292367,0.038244620724288324,4.90193416,4.720913016322615,,,,,,,,,,,mp-1102591,"@article{Fu2013,
    author = ""Fu, Zhao and Liang, Yongcheng and Wang, Shiming and Zhong, Zheng"",
    title = ""Structural phase transition and mechanical properties of Ti O2 under high pressure"",
    journal = ""Physica Status Solidi B - Basic Solid State Physics"",
    year = ""2013"",
    volume = ""250"",
    pages = ""2206-2214"",
    ASTM_id = ""PSSBBD""
}
"
79,0.8573219256850717,O2 Ti1,Fm-3m,0.11021574059374707,0.038366723181261816,4.84,4.739348054064766,,,,,,,,,,,mp-1008677,"@article{Fu2013,
    author = ""Fu, Zhao and Liang, Yongcheng and Wang, Shiming and Zhong, Zheng"",
    title = ""Structural phase transition and mechanical properties of Ti O2 under high pressure"",
    journal = ""Physica Status Solidi B - Basic Solid State Physics"",
    year = ""2013"",
    volume = ""250"",
    pages = ""2206-2214"",
    ASTM_id = ""PSSBBD""
}
"
36,0.85924991232467,O16 Ti8,Pc,0.006861264674240953,0.01666465468973988,3.01680616,2.921933866355184,,,11.04782143,11.406589829766727,90.0397757,95.21055628722456,9.59644587,10.05745440897212,,,mp-849533,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
9,0.8657309709604245,O32 Ti16,Cm,0.00894832967577453,0.004103095531008442,10.19776411,11.06410454218451,,,6.06136026,5.946720559481598,101.10715286,105.1912957343682,19.76066339,18.93267574690767,,,mvc-4715,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
70,0.8675667270990869,O10 Ti9,P-1,0.030358723928281796,0.010199704118885001,4.50437616,4.492930311433974,99.30605406,92.0013599962997,5.52573704,5.551513808666818,90.54644867,90.28395804650461,8.95099436,9.084859786291748,111.38027609,109.18722626940585,mp-32813,"@misc{MaterialsProject,
    title = ""{Materials Project}"",
    url = ""http://www.materialsproject.org""
}

@article{Hart2009,
    author = ""Hart, Gus and Forcade, Rodney"",
    doi = ""10.1103/PhysRevB.80.014120"",
    file = "":Users/ajain/Documents/Mendeley Desktop/Hart, Forcade - 2009 - Generating derivative structures from multilattices Algorithm and application to hcp alloys.pdf:pdf"",
    issn = ""1098-0121"",
    journal = ""Physical Review B"",
    month = ""July"",
    pages = ""014120"",
    title = ""{Generating derivative structures from multilattices: Algorithm and application to hcp alloys}"",
    url = ""http://link.aps.org/doi/10.1103/PhysRevB.80.014120"",
    volume = ""80"",
    year = ""2009""
}

@article{Bergerhoff1983,
    author = ""Bergerhoff, G. and Hundt, R. and Sievers, R. and Brown, ID"",
    doi = ""10.1021/ci00038a003"",
    journal = ""Journal of Chemical Information and Computer Sciences"",
    keywords = ""icsd"",
    mendeley-tags = ""icsd"",
    number = ""2"",
    pages = ""66--69"",
    publisher = ""ACS Publications"",
    title = ""{The inorganic crystal structure data base}"",
    url = ""http://pubs.acs.org/doi/abs/10.1021/ci00038a003"",
    volume = ""23"",
    year = ""1983""
}

@misc{Karlsruhe,
    author = ""Karlsruhe, FIZ"",
    title = ""{Inorganic Crystal Structure Database}"",
    url = ""http://icsd.fiz-karlsruhe.de""
}

@article{Hilti1968_970,
    author = ""Hilti, E."",
    title = ""{Neue Phasen im System Titan-Sauerstoff}"",
    year = ""1968"",
    journal = ""Naturwissenschaften"",
    volume = ""55"",
    pages = ""130--131""
}
"
59,0.8694136712615702,O8 Ti4,P2_1/c,0.006041413411256366,0.019821743504797006,4.8546021,4.921376492536263,,,4.91444041,4.822113903086833,100.11734718,96.95438693014907,5.09281304,5.123787409699539,,,mp-430,"@article{Swamy2005,
    author = ""Swamy, V. and Dubrovinsky, L.S. and Dubrovinskaia, N.A. and Langenhorst, F. and Simionovici, A.S. and Drakopoulos, M. and Dmitriev, V. and Weber, H.P."",
    title = ""Size effects on the structure and phase transition behavior of baddeleyite Ti O2"",
    journal = ""Solid State Communications"",
    year = ""2005"",
    volume = ""134"",
    pages = ""541-546"",
    ASTM_id = ""SSCOA4""
}

@article{Fu2013,
    author = ""Fu, Zhao and Liang, Yongcheng and Wang, Shiming and Zhong, Zheng"",
    title = ""Structural phase transition and mechanical properties of Ti O2 under high pressure"",
    journal = ""Physica Status Solidi B - Basic Solid State Physics"",
    year = ""2013"",
    volume = ""250"",
    pages = ""2206-2214"",
    ASTM_id = ""PSSBBD""
}
"
74,0.8765775386627463,O14 Ti6,C2/m,0.01970260978514863,0.011172811649045024,16.51914519,17.60611536668527,,,3.76268336,3.7717720380696123,101.30309426,96.93168393000683,9.32410203,9.10453977815029,,,mp-1105338,"@article{Nalbandyan1987,
    author = ""Nalbandyan, V.B. and Trubnikov, I.L."",
    title = ""The rearrangement of the structure of layer titanates during ion exchange"",
    journal = ""Russian Journal of Inorganic Chemistry"",
    year = ""1987"",
    volume = ""32"",
    pages = ""639-643"",
    ASTM_id = ""RJICAQ""
}

@article{Feist1992,
    author = ""Feist, T.P. and Davies, P.K."",
    title = ""The soft chemical synthesis of TiO2 (B) from layered titanates"",
    journal = ""Journal of Solid State Chemistry"",
    year = ""1992"",
    volume = ""101"",
    pages = ""275-295"",
    ASTM_id = ""JSSCBI""
}

@misc{sd_1403720,
    freeform = ""Feist T.P., Davies P.K.:<i>The Soft Chemical Synthesis of TiO<sub>2</sub> (B) from Layered Titanates</i>. Journal of Solid State Chemistry<b>101</b>(1992) 275-295""
}

@misc{sd_1403719,
    freeform = ""Feist T.P., Davies P.K.:<i>The Soft Chemical Synthesis of TiO<sub>2</sub> (B) from Layered Titanates</i>. Journal of Solid State Chemistry<b>101</b>(1992) 275-295""
}

@misc{sd_0544622,
    freeform = ""Nalbandyan V.B., Trubnikov I.L.:<i>The Rearrangement of the Structures of Layer Titanates During Ion Exchange</i>. (Russian) Journal of Inorganic Chemistry (translated from Zhurnal Neorganicheskoi Khimii)<b>32</b>(1987) 639-643""
}
"
19,0.8779076189828802,O8 Ti4,Cmcm,0.003416166994572894,0.013223312756360555,2.94819463,2.9289134187104957,,,9.59306008,9.034305594491924,,,10.23522302,10.116091292871348,,,mvc-11423,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
90,0.8793047417519385,O6 Ti4,C2/c,0.00652209802425295,0.006861677206862326,6.47346367,6.41410389201629,,,5.994142,6.256057702512309,108.70060956,112.53008047667689,7.37909377,7.139292448476968,,,mp-1179268,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
46,0.8816017725311899,O36 Ti18,P1,0.024026019071375304,1.8568526553353385e-05,9.9043379,9.604381597788757,94.1940986,92.56778631710792,11.71480744,12.07462475800244,114.91301499,113.4633682725027,11.73865256,12.526474727641194,114.98046159,112.82301722312094,mp-777129,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
2,0.8875985965038744,O8 Ti4,Pnma,0.006376460183126445,0.008473070668893584,2.98206301,2.9137887811850067,,,4.96901607,4.6674416364179825,,,9.55646497,9.603204192332308,,,mp-9173,"@article{Akimoto1994,
    author = ""Akimoto, J. and Gotoh, Y. and Oosawa, Y. and Nonose, N. and Kumagai, T. and Aoki, K. and Takei, H."",
    title = ""Topotactic oxidation of ramsdellite-type Li0.5TiO2, a new polymorph of titanium dioxide: TiO2(R)"",
    journal = ""Journal of Solid State Chemistry"",
    year = ""1994"",
    volume = ""113"",
    pages = ""27-36"",
    ASTM_id = ""JSSCBI""
}
"
48,0.8937174997545346,O14 Ti4,P1,0.013880711122899675,0.0050323697043836045,5.98694675,5.858598221371453,86.90159386,75.90496620695234,6.07113592,6.095884163764268,88.19724402,81.14113970458402,10.88874878,11.179181063088896,61.05154647,59.259791496985486,mp-656850,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
4,0.8940126439251381,O4 Ti2,P6_3/mmc,1.7975420594840017,0.02576217111604764,3.44550654,3.4000585445595277,,,,,,,10.95230091,10.28210069264628,,,mvc-13391,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
68,0.8949867414241323,O16 Ti8,Pnma,0.00012537072125018553,0.022979905819346197,2.98860366,2.8465027942614403,,,9.00201111,8.70126700862468,,,10.77790782,10.641506968306556,,,mp-756655,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
52,0.901350480504534,O3 Ti3,P-62m,0.008427905846996672,0.060127732798469904,5.01849057,4.9945495474082815,,,,,,,2.88199972,2.7135668648997044,,,mp-1071163,"@article{Amano2016,
    author = ""Amano, Shinsaku and Bogdanovski, Dimitri and Yamane, Hisanori and Terauchi, Masami and Dronskowski, Richard"",
    title = ""epsilon-Ti O, a novel stable polymorph of titanium monoxide"",
    journal = ""Angewandte Chemie. International Edition"",
    year = ""2016"",
    volume = ""55"",
    pages = ""1652-1657"",
    ASTM_id = ""ACIEF5""
}
"
8,0.9131249879587661,O22 Ti20,P-1,0.2361255987757019,0.008550519814790119,6.70541162,6.6664865360011545,94.78692461,100.4922264043592,6.80382163,6.759731329152816,105.58172708,94.75710240551791,10.42604457,9.843681190425231,109.182988,108.82109579293001,mp-684733,"@misc{MaterialsProject,
    title = ""{Materials Project}"",
    url = ""http://www.materialsproject.org""
}

@article{Hart2009,
    author = ""Hart, Gus and Forcade, Rodney"",
    doi = ""10.1103/PhysRevB.80.014120"",
    file = "":Users/ajain/Documents/Mendeley Desktop/Hart, Forcade - 2009 - Generating derivative structures from multilattices Algorithm and application to hcp alloys.pdf:pdf"",
    issn = ""1098-0121"",
    journal = ""Physical Review B"",
    month = ""July"",
    pages = ""014120"",
    title = ""{Generating derivative structures from multilattices: Algorithm and application to hcp alloys}"",
    url = ""http://link.aps.org/doi/10.1103/PhysRevB.80.014120"",
    volume = ""80"",
    year = ""2009""
}

@article{Bergerhoff1983,
    author = ""Bergerhoff, G. and Hundt, R. and Sievers, R. and Brown, ID"",
    doi = ""10.1021/ci00038a003"",
    journal = ""Journal of Chemical Information and Computer Sciences"",
    keywords = ""icsd"",
    mendeley-tags = ""icsd"",
    number = ""2"",
    pages = ""66--69"",
    publisher = ""ACS Publications"",
    title = ""{The inorganic crystal structure data base}"",
    url = ""http://pubs.acs.org/doi/abs/10.1021/ci00038a003"",
    volume = ""23"",
    year = ""1983""
}

@misc{Karlsruhe,
    author = ""Karlsruhe, FIZ"",
    title = ""{Inorganic Crystal Structure Database}"",
    url = ""http://icsd.fiz-karlsruhe.de""
}

@article{Christensen2002_904,
    author = ""Christensen, A.N."",
    title = ""{A neutron diffraction investigation on single crystals of titanium oxide, zirconium carbide and hafnium nitride}"",
    year = ""2002"",
    journal = ""Golden Book of Phase Transitions, Wroclaw"",
    volume = ""1"",
    pages = ""1--123""
}
"
22,0.9191890349633303,O16 Ti8,P6_3mc,0.0044786315028898455,0.0054489362985082465,5.94706717,5.904665097809468,,,,,,,9.06832616,8.691125687889786,,,mp-756587,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
89,0.9214291994455975,O12 Ti8,Pnma,0.0030480311996073446,0.012957051768543847,2.85498627,2.814242851365334,,,7.88040494,7.536648593518337,,,8.20830549,8.591721530876615,,,mp-1188323,"@article{Ovsyannikov2012,
    author = ""Ovsyannikov, Sergey V. and Wu, Xiang and Karkin, Alexander E. and Shchennikov, Vladimir V. and Manthilake, Geeth M."",
    title = ""Pressure-temperature phase diagram of Ti2 O3 and physical properties in the golden Th2 S3-type phase"",
    journal = ""Physical Review, Serie 3. B - Condensed Matter (18,1978-)"",
    year = ""2012"",
    volume = ""86"",
    pages = ""024106-1-024106-14"",
    ASTM_id = ""PRBMDO""
}
"
18,0.930556266351634,O13 Ti8,R-3,6.221313325942757e-06,0.007897138032449104,7.79374324,7.415647818416281,,,,,,,14.08070823,13.996194663383834,,,mp-752989,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
47,0.9309745461645454,O44 Ti26,Cmce,0.0015456524323752062,0.004426805770360141,10.15422257,9.885719023724878,,,11.59936075,11.212217879522914,,,14.09688826,14.187551372637001,,,mp-656852,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
62,0.9335885812208942,O6 Ti3,P-62m,0.019283718994818805,0.22910870945118883,5.33133714,5.355640751867178,,,,,,,3.13158044,3.0272464251681392,,,mp-1079207,"@article{Fu2013,
    author = ""Fu, Zhao and Liang, Yongcheng and Wang, Shiming and Zhong, Zheng"",
    title = ""Structural phase transition and mechanical properties of Ti O2 under high pressure"",
    journal = ""Physica Status Solidi B - Basic Solid State Physics"",
    year = ""2013"",
    volume = ""250"",
    pages = ""2206-2214"",
    ASTM_id = ""PSSBBD""
}
"
51,0.9350780426659654,O2 Ti1,R-3m,0.004295082724766854,0.021172504969485573,2.99710023,2.921878124556019,,,,,,,14.61088117,15.759362454055523,,,mp-25433,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
69,0.9352393389807131,O16 Ti8,Pmmn,3.0051081743528593e-05,0.01110478251127754,5.18453362,4.935559992266519,,,5.98792675,5.865229785938912,,,10.67579738,10.471179561104297,,,mvc-12466,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
42,0.9353228086812749,O10 Ti6,C2/m,0.17501326621589341,0.006188563680214821,9.87398045,9.488300917956272,,,3.79535368,3.9573389800313947,91.18006914,93.72293095211194,10.02092038,9.706329113464545,,,mp-556480,"@article{Grey1994,
    author = ""Grey, I.E. and Li, C. and Madsen, I.C."",
    title = ""Phase equilibria and structural studies on the solid solution Mg Ti2 O5 - Ti3 O5"",
    journal = ""Journal of Solid State Chemistry"",
    year = ""1994"",
    volume = ""113"",
    pages = ""62-73"",
    ASTM_id = ""JSSCBI""
}
"
75,0.9359663040668792,O6 Ti4,P2_1/m,0.23424506778942153,0.006706786781032925,5.14813072,5.180534610391151,,,3.00185244,3.1661989679950877,101.65860906,100.653605996106,7.36359821,7.30086981706217,,,mp-1101295,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
72,0.9365308237879838,O16 Ti8,Cmm2,6.579940640751841e-05,0.010426380715698636,6.2641345,6.34312040736542,,,11.51362578,11.857652452064128,,,11.09039271,11.173066388087726,,,mp-655656,"@article{Erdman2003,
    author = ""Erdman, N. and Warschkow, O. and Asta, M. and Poeppelmeier, K.R. and Ellis, D.E. and Marks, L.D."",
    title = ""Surface structures of Sr Ti O3 (001): A (Ti O2)-rich reconstruction with a c(4 X 2) unit cell"",
    journal = ""Journal of the American Chemical Society"",
    year = ""2003"",
    volume = ""125"",
    pages = ""10050-10056"",
    ASTM_id = ""JACSAT""
}
"
28,0.9380289449473939,O6 Ti3,P3_121,0.03683284269091417,0.014478080376082418,5.61627722,5.937085344748812,,,,,,,6.12682986,6.714221912924226,,,mp-553432,"@article{Lacks1993,
    author = ""Lacks, D.J. and Gordon, R.G."",
    title = ""Crystal-structure calculations with distorted ions"",
    journal = ""Physical Review, Serie 3. B - Condensed Matter (18,1978-)"",
    year = ""1993"",
    volume = ""48"",
    pages = ""2889-2908"",
    ASTM_id = ""PRBMDO""
}
"
6,0.9441153042145273,O16 Ti8,Cmm2,3.920321809886709e-06,0.003839497850263934,6.26540399,6.167587315792504,,,11.48936933,11.866622905186505,,,10.51716858,10.573676814574226,,,mp-636827,"@article{Erdman2003,
    author = ""Erdman, N. and Warschkow, O. and Asta, M. and Poeppelmeier, K.R. and Ellis, D.E. and Marks, L.D."",
    title = ""Surface structures of Sr Ti O3 (001): A (Ti O2)-rich reconstruction with a c(4 X 2) unit cell"",
    journal = ""Journal of the American Chemical Society"",
    year = ""2003"",
    volume = ""125"",
    pages = ""10050-10056"",
    ASTM_id = ""JACSAT""
}
"
15,0.9442382761039161,O14 Ti11,P1,0.1636580441631513,9.887515705951637e-05,5.07661824,5.186774938025018,85.73210252,86.17139702908612,5.10822353,5.053075131035672,103.67013013,100.21427731979173,10.69932597,11.250338003266192,109.12321089,108.14873708990162,mp-759754,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
10,0.944936874630906,O13 Ti10,C2/m,0.1665753996966927,0.005353296273061293,9.30837545,9.528843156998178,,,4.17380046,4.2172084115081665,94.22209391,88.09571230425529,12.13834595,12.585606063096318,,,mp-753593,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
37,0.9477379893376087,O22 Ti12,C2/m,0.0033053033738204445,0.018160000719074837,10.00484151,10.30467994896191,,,3.76115687,3.7609911779027163,93.57036252,100.35461345367793,21.22273243,21.385448696569675,,,mp-559964,"@article{Grey2000,
    author = ""Grey, I.E. and Cranswick, L.M.D. and Li, C. and White, T.J. and Bursill, L.A."",
    title = ""New M3 O5 - anatase intergrowth structures formed during low-temperature oxidation of anosovite"",
    journal = ""Journal of Solid State Chemistry"",
    year = ""2000"",
    volume = ""150"",
    pages = ""128-138"",
    ASTM_id = ""JSSCBI""
}
"
80,0.9483813685000652,O14 Ti11,C2/m,0.21285727988376046,0.00877902541730783,5.09084587,5.126584995093002,,,20.77162459,21.34248248822396,109.01737786,107.27800577984566,5.11348508,5.01743640646689,,,mp-1101463,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
16,0.9509022923340968,O21 Ti21,P-1,0.18348809522329484,0.000543955285682769,4.28032,4.359839821825979,89.53085868,87.40421057207486,5.82926368,5.814721623442814,89.86035172,91.34219352658643,18.0620935,17.979663931906423,89.75202864,91.35134347426124,mp-673667,"@misc{MaterialsProject,
    title = ""{Materials Project}"",
    url = ""http://www.materialsproject.org""
}

@article{Hart2009,
    author = ""Hart, Gus and Forcade, Rodney"",
    doi = ""10.1103/PhysRevB.80.014120"",
    file = "":Users/ajain/Documents/Mendeley Desktop/Hart, Forcade - 2009 - Generating derivative structures from multilattices Algorithm and application to hcp alloys.pdf:pdf"",
    issn = ""1098-0121"",
    journal = ""Physical Review B"",
    month = ""July"",
    pages = ""014120"",
    title = ""{Generating derivative structures from multilattices: Algorithm and application to hcp alloys}"",
    url = ""http://link.aps.org/doi/10.1103/PhysRevB.80.014120"",
    volume = ""80"",
    year = ""2009""
}

@article{Bergerhoff1983,
    author = ""Bergerhoff, G. and Hundt, R. and Sievers, R. and Brown, ID"",
    doi = ""10.1021/ci00038a003"",
    journal = ""Journal of Chemical Information and Computer Sciences"",
    keywords = ""icsd"",
    mendeley-tags = ""icsd"",
    number = ""2"",
    pages = ""66--69"",
    publisher = ""ACS Publications"",
    title = ""{The inorganic crystal structure data base}"",
    url = ""http://pubs.acs.org/doi/abs/10.1021/ci00038a003"",
    volume = ""23"",
    year = ""1983""
}

@misc{Karlsruhe,
    author = ""Karlsruhe, FIZ"",
    title = ""{Inorganic Crystal Structure Database}"",
    url = ""http://icsd.fiz-karlsruhe.de""
}

@article{Terauchi1992_569,
    author = ""Terauchi, H. and Cohen, J.B. and Reed, T.B."",
    title = ""{Vacancy - strain coupling in ordered Ti O}"",
    year = ""1992"",
    journal = ""Phase Transition"",
    volume = ""38"",
    pages = ""127--220""
}
"
81,0.955048882373908,O24 Ti12,P3m1,0.0062025906165056165,0.013942624582312213,6.0282542,5.8552353546986255,,,,,,,14.61580847,15.822792439713075,,,mp-1044853,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
26,0.9561022898818969,O12 Ti8,P-3,0.004173264364281726,0.02478554889057902,5.16704785,5.304107862834565,,,,,,,9.60760334,9.794577161394665,,,mp-776655,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
63,0.9586814686051343,O8 Ti4,Fd-3m,3.490505307331827e-06,0.025530646400184685,8.43834956,8.406539727488642,,,,,,,,,,,mp-25262,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
56,0.9589565501548603,O5 Ti4,I4/m,0.24944123263893875,0.007712788240191717,6.63803978,6.537516406486605,,,,,,,4.18776039,4.316607699376085,,,mp-10734,"@article{Hilti1968,
    author = ""Hilti, E."",
    title = ""Neue Phasen im System Titan-Sauerstoff"",
    journal = ""Naturwissenschaften"",
    year = ""1968"",
    volume = ""55"",
    pages = ""130-131"",
    ASTM_id = ""NATWAY""
}

@article{Watanabe1968,
    author = ""Watanabe, D. and Terasaki, O. and Jostsons, A. and Castles, J.R."",
    title = ""The ordered structure of Ti O1.25"",
    journal = ""Journal of the Physical Society of Japan"",
    year = ""1968"",
    volume = ""25"",
    pages = ""292-292"",
    ASTM_id = ""JUPSAU""
}
"
60,0.9589811179738965,O16 Ti18,P-1,0.1925116524884028,0.0019103158567559792,6.05961793,5.84285490671252,102.8693234,101.37049877196226,6.696282,6.690287126290928,89.10521992,87.27737052651264,9.06180739,9.247028288702484,102.93622446,102.5556825989723,mp-32544,"@misc{MaterialsProject,
    title = ""{Materials Project}"",
    url = ""http://www.materialsproject.org""
}

@article{Hart2009,
    author = ""Hart, Gus and Forcade, Rodney"",
    doi = ""10.1103/PhysRevB.80.014120"",
    file = "":Users/ajain/Documents/Mendeley Desktop/Hart, Forcade - 2009 - Generating derivative structures from multilattices Algorithm and application to hcp alloys.pdf:pdf"",
    issn = ""1098-0121"",
    journal = ""Physical Review B"",
    month = ""July"",
    pages = ""014120"",
    title = ""{Generating derivative structures from multilattices: Algorithm and application to hcp alloys}"",
    url = ""http://link.aps.org/doi/10.1103/PhysRevB.80.014120"",
    volume = ""80"",
    year = ""2009""
}

@article{Bergerhoff1983,
    author = ""Bergerhoff, G. and Hundt, R. and Sievers, R. and Brown, ID"",
    doi = ""10.1021/ci00038a003"",
    journal = ""Journal of Chemical Information and Computer Sciences"",
    keywords = ""icsd"",
    mendeley-tags = ""icsd"",
    number = ""2"",
    pages = ""66--69"",
    publisher = ""ACS Publications"",
    title = ""{The inorganic crystal structure data base}"",
    url = ""http://pubs.acs.org/doi/abs/10.1021/ci00038a003"",
    volume = ""23"",
    year = ""1983""
}

@misc{Karlsruhe,
    author = ""Karlsruhe, FIZ"",
    title = ""{Inorganic Crystal Structure Database}"",
    url = ""http://icsd.fiz-karlsruhe.de""
}

@article{Dufek1992_376,
    author = ""Dufek, V. and Petru, F. and Brozek, V."",
    title = ""{Ueber Sauerstoff-haltige Verbindungen vom Strukturtyp B1 der ersten vier Uebergangsmetalle}"",
    year = ""1992"",
    journal = ""Phase Transition"",
    volume = ""38"",
    pages = ""127--220""
}
"
24,0.9601853885665769,O8 Ti4,P2_12_12_1,0.0021488825204347027,0.025699828674091547,3.65468976,3.891617873349611,,,5.59712525,5.491687847996984,,,8.77304722,9.115405548478558,,,mp-754672,"@article{Shojaee2011,
    author = ""Shojaee, E. and Abbasnejad, M. and Saeedian, M. and Mohammadizadeh, M.R."",
    title = ""First-principles study of lattice dynamics of Ti O2 in brookite and cotunnite structures"",
    journal = ""Physical Review, Serie 3. B - Condensed Matter (18,1978-)"",
    year = ""2011"",
    volume = ""83"",
    pages = ""174302-1-174302-10"",
    ASTM_id = ""PRBMDO""
}
"
54,0.9618081780325427,O5 Ti5,C2/m,0.077518983373354,0.007557883564376646,9.34105208,9.510609194987506,,,4.17372282,4.184775878135872,107.31026481,102.36673257312566,5.84589564,5.9812973929424125,,,mp-1203,"@article{Watanabe1967,
    author = ""Watanabe, D. and Castles, J.R. and Jostsons, A. and Malin, A.S."",
    title = ""The ordered structure of Ti O"",
    journal = ""Acta Crystallographica (1,1948-23,1967)"",
    year = ""1967"",
    volume = ""23"",
    pages = ""307-313"",
    ASTM_id = ""ACCRA9""
}

@article{Leung1996,
    author = ""Leung, C.-M. and Weinert, M. and Allen, P.B. and Wentzcovitch, R.M."",
    title = ""First principle studies of titanium oxide"",
    journal = ""Physical Review, Serie 3. B - Condensed Matter (18,1978-)"",
    year = ""1996"",
    volume = ""54"",
    pages = ""7857-7864"",
    ASTM_id = ""PRBMDO""
}
"
93,0.9633793751520071,O3 Ti4,I4/mmm,0.14273739168405014,0.012051794411723892,4.26978613,4.279767662191827,,,,,,,8.35536038,8.178459393465252,,,mp-1217135,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
66,0.9634662252521661,O8 Ti4,P2_1/m,0.0032601741826544205,0.01866969185697984,6.16788897,6.336868629556231,,,3.90730131,3.781989816131075,92.76791225,95.68831902546673,11.40840805,11.60907321817547,,,mp-572822,"@article{Feist1992,
    author = ""Feist, T.P. and Davies, P.K."",
    title = ""The soft chemical synthesis of Ti O2 (B) from layered titanates"",
    journal = ""Journal of Solid State Chemistry"",
    year = ""1992"",
    volume = ""101"",
    pages = ""275-295"",
    ASTM_id = ""JSSCBI""
}
"
12,0.9641619059941164,O8 Ti7,Cm,0.20646717298581044,0.003805606069980369,9.55369274,9.662954812986557,,,4.10337111,4.076151631489886,109.14744773,111.36504886530624,8.94130881,9.339873178411787,,,mp-779692,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
65,0.9642631947547115,O4 Ti2,C2/c,0.020044792868065858,0.004869996302027544,5.41206706,5.185308178862755,,,5.41330989,5.4036659549781305,118.76841183,117.6847223662806,5.47203924,5.357283879078405,,,mp-34688,"@misc{MaterialsProject,
    title = ""{Materials Project}"",
    url = ""http://www.materialsproject.org""
}

@article{Hart2009,
    author = ""Hart, Gus and Forcade, Rodney"",
    doi = ""10.1103/PhysRevB.80.014120"",
    file = "":Users/ajain/Documents/Mendeley Desktop/Hart, Forcade - 2009 - Generating derivative structures from multilattices Algorithm and application to hcp alloys.pdf:pdf"",
    issn = ""1098-0121"",
    journal = ""Physical Review B"",
    month = ""July"",
    pages = ""014120"",
    title = ""{Generating derivative structures from multilattices: Algorithm and application to hcp alloys}"",
    url = ""http://link.aps.org/doi/10.1103/PhysRevB.80.014120"",
    volume = ""80"",
    year = ""2009""
}

@article{Bergerhoff1983,
    author = ""Bergerhoff, G. and Hundt, R. and Sievers, R. and Brown, ID"",
    doi = ""10.1021/ci00038a003"",
    journal = ""Journal of Chemical Information and Computer Sciences"",
    keywords = ""icsd"",
    mendeley-tags = ""icsd"",
    number = ""2"",
    pages = ""66--69"",
    publisher = ""ACS Publications"",
    title = ""{The inorganic crystal structure data base}"",
    url = ""http://pubs.acs.org/doi/abs/10.1021/ci00038a003"",
    volume = ""23"",
    year = ""1983""
}

@misc{Karlsruhe,
    author = ""Karlsruhe, FIZ"",
    title = ""{Inorganic Crystal Structure Database}"",
    url = ""http://icsd.fiz-karlsruhe.de""
}

@article{Wagemaker2003_770,
    author = ""Wagemaker, M. and Kearley, G.J. and van Well, A.A. and Mutka, H. and Mulder, F.M."",
    title = ""{Multiple Li positions inside oxygen octahedra in lithiated Ti O2 anatase}"",
    year = ""2003"",
    journal = ""Journal of the American Chemical Society"",
    volume = ""125"",
    pages = ""840--848""
}
"
86,0.964737762584733,O3 Ti6,P2/m,0.0006037455966521922,0.010622264368228477,4.66248163,4.718867767388682,,,2.95158757,2.9389186013222806,92.09013882,92.77316247747642,8.25180586,8.448544308434656,,,mp-1217152,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
61,0.9678708250773118,O4 Ti2,I4_1/amd,0.009151099083803658,0.012884377510580693,3.80270954,3.7734061833810553,,,,,,,9.74775206,9.454876913311903,,,mp-390,"@article{Al-Dhahir2013,
    author = ""Al-Dhahir, T.A. and Al-Haitham, Ibn"",
    title = ""Quantitative phase analysis for titanium dioxide from X-ray powder diffraction data using the Rietveld method"",
    journal = ""Diyala Journal for Pure Sciences"",
    year = ""2013"",
    volume = ""9"",
    pages = ""108-119"",
    ASTM_id = ""DJPSBO""
}

@article{Schossberger1942,
    author = ""Schossberger, F."",
    title = ""Ueber die Umwandlung des Titandioxyds"",
    journal = ""Zeitschrift fuer Kristallographie, Kristallgeometrie, Kristallphysik, Kristallchemie (-144,1977)"",
    year = ""1942"",
    volume = ""104"",
    pages = ""358-374"",
    ASTM_id = ""ZEKGAX""
}

@article{Cheng2012,
    author = ""Cheng, Zhi Jun and Liu, Ting Yu and Yang, Chen Xing and Gan, Hai Xiu and Zhang, Fei Wu and Chen, Jian Yu"",
    title = ""Study on the electronic structures of the reduced anatase Ti O2 by the first-principle calculation"",
    journal = ""Journal of Physics and Chemistry of Solids"",
    year = ""2012"",
    volume = ""73"",
    pages = ""302-307"",
    ASTM_id = ""JPCSAW""
}

@article{Horn1972,
    author = ""Horn, M. and Schwerdtfeger, C.F. and Meagher, E.P."",
    title = ""Refinement of the structure of anatase at several temperatures"",
    journal = ""Zeitschrift fuer Kristallographie, Kristallgeometrie, Kristallphysik, Kristallchemie (-144,1977)"",
    year = ""1972"",
    volume = ""136"",
    pages = ""273-281"",
    ASTM_id = ""ZEKGAX""
}

@article{Leinekugel-le-Cocq-Errien2007,
    author = ""Leinekugel-le-Cocq-Errien, A.Y. and Deniard, P. and Jobic, S. and Gautier, E. and Evain, M. and Aubin, V. and Bart, F."",
    title = ""Structural characterization of the hollandite host lattice for the confinement of radioactive cesium: Quantification of the amorphous phase taking into account the incommensurate modulated character of the crystallized part"",
    journal = ""Journal of Solid State Chemistry"",
    year = ""2007"",
    volume = ""180"",
    pages = ""322-330"",
    ASTM_id = ""JSSCBI""
}

@article{Weirich2002,
    author = ""Weirich, T.E. and Winterer, M. and Seifried, S. and Mayer, J."",
    title = ""Structure of nanocrystalline anatase solved and refined from electron powder data"",
    journal = ""Acta Crystallographica. Section A: Foundations of Crystallography"",
    year = ""2002"",
    volume = ""58"",
    pages = ""308-315"",
    ASTM_id = ""ACACEQ""
}

@article{Burdett1987,
    author = ""Burdett, J.K. and Hughbanks, T. and Miller, G.J. and Richardson, J.W.jr. and Smith, J.V."",
    title = ""Structural-electronic relationships in inorganic solids: Powder neutron diffraction studies of the rutile and anatase polymorphs of titanium dioxide at 15 and 295 K"",
    journal = ""Journal of the American Chemical Society"",
    year = ""1987"",
    volume = ""109"",
    pages = ""3639-3646"",
    ASTM_id = ""JACSAT""
}

@article{Rubio-Ponce2008,
    author = ""Rubio-Ponce, A. and Conde-Gallardo, A. and Olguin, D."",
    title = ""First-principles study of anatase and rutile Ti O2 doped with Eu ions: a comparison of GGA and LDA+U calculations"",
    journal = ""Physical Review, Serie 3. B - Condensed Matter (18,1978-)"",
    year = ""2008"",
    volume = ""78"",
    pages = ""035107-1-035107-9"",
    ASTM_id = ""PRBMDO""
}

@article{Legrand1953,
    author = ""Legrand, C. and Delville, J."",
    title = ""Sur les parametres cristallins du rutile et de l'anatase"",
    journal = ""Comptes Rendus Hebdomadaires des Seances de l'Academie des Sciences (1884 - 1965)"",
    year = ""1953"",
    volume = ""236"",
    pages = ""944-946"",
    ASTM_id = ""COREAF""
}

@article{Parker1924,
    author = ""Parker, R.L."",
    title = ""Zur Kristallstruktur von Anatas und Rutil. (II. Teil. Die Anatasstruktur)."",
    journal = ""Zeitschrift fuer Kristallographie, Kristallgeometrie, Kristallphysik, Kristallchemie (-144,1977)"",
    year = ""1924"",
    volume = ""59"",
    pages = ""1-54"",
    ASTM_id = ""ZEKGAX""
}

@article{Djerdj2006,
    author = ""Djerdj, I. and Tonejc, A.M."",
    title = ""Structural investigations of nanocrystalline Ti O2 samples"",
    journal = ""Journal of Alloys and Compounds"",
    year = ""2006"",
    volume = ""413"",
    pages = ""159-174"",
    ASTM_id = ""JALCEU""
}

@article{Wu2014,
    author = ""Wu, S.Q. and Ji, M. and Wang, C.Z. and Nguyen, M.C. and Zhao, X. and Umemoto, K. and Wentzcovitch, R.M. and Ho, K.M."",
    title = ""An adaptive genetic algorithm for crystal structure prediction"",
    journal = ""Journal of Physics: Condensed Matter"",
    year = ""2014"",
    volume = ""26"",
    pages = ""035402-1-035402-6"",
    ASTM_id = ""JCOMEL""
}

@article{Wagemaker2003,
    author = ""Wagemaker, M. and Kearley, G.J. and van Well, A.A. and Mutka, H. and Mulder, F.M."",
    title = ""Multiple Li positions inside oxygen octahedra in lithiated Ti O2 anatase"",
    journal = ""Journal of the American Chemical Society"",
    year = ""2003"",
    volume = ""125"",
    pages = ""840-848"",
    ASTM_id = ""JACSAT""
}

@article{Fu2013,
    author = ""Fu, Zhao and Liang, Yongcheng and Wang, Shiming and Zhong, Zheng"",
    title = ""Structural phase transition and mechanical properties of Ti O2 under high pressure"",
    journal = ""Physica Status Solidi B - Basic Solid State Physics"",
    year = ""2013"",
    volume = ""250"",
    pages = ""2206-2214"",
    ASTM_id = ""PSSBBD""
}

@article{LiJia2006,
    author = ""Jian, Li and Gongbao, Song and Meili, Wang and Baoshu, Zhang"",
    title = ""Preparation and structure characters of nano-powder of Ti1-x Cex O2 system"",
    journal = ""Chinese journal of high pressure physics"",
    year = ""2006"",
    volume = ""20"",
    pages = ""211-216"",
    ASTM_id = ""GWXUER""
}

@article{LiJia2007,
    author = ""Jian, Li and Gongbao, Song and Meili, Wang and Baoshu, Zhang"",
    title = ""Study on phase relations, crystal structure and magnetic properties of Ti1-x Crx O2+d system"",
    journal = ""Wu Li Hsueh Pao (= Acta Physica Sinica)"",
    year = ""2007"",
    volume = ""56"",
    pages = ""3379-3387"",
    ASTM_id = ""WLHPAR""
}

@article{Calatayud2001,
    author = ""Calatayud, M. and Mori-Sanchez, P. and Beltran, A. and Martin Pendas, A. and Francisco, E. and Andres, J. and Recio, J.M."",
    title = ""Quantum-mechanical analysis of the equation of state of anatase Ti O2"",
    journal = ""Physical Review, Serie 3. B - Condensed Matter (18,1978-)"",
    year = ""2001"",
    volume = ""64"",
    pages = ""184113-1-184113-9"",
    ASTM_id = ""PRBMDO""
}

@article{Khitrova1977,
    author = ""Khitrova, V.I. and Bundule, M.F. and Pinsker, Z.G."",
    title = ""An electron-diffraction investigation of titanium dioxide in thin films"",
    journal = ""Kristallografiya"",
    year = ""1977"",
    volume = ""22"",
    pages = ""1253-1258"",
    ASTM_id = ""KRISAJ""
}

@article{Weirich2000,
    author = ""Weirich, T.E. and Winterer, M. and Seifried, S. and Hahn, H. and Fuess, H."",
    title = ""Rietveld analysis of electron powder diffraction data from nanocrystalline anatase, Ti O2"",
    journal = ""Ultramicroscopy"",
    year = ""2000"",
    volume = ""81"",
    pages = ""263-270"",
    ASTM_id = ""ULTRD6""
}

@article{Cromer1955,
    author = ""Cromer, D.T. and Herrington, K."",
    title = ""The structures of anatase and rutile"",
    journal = ""Journal of the American Chemical Society"",
    year = ""1955"",
    volume = ""77"",
    pages = ""4708-4709"",
    ASTM_id = ""JACSAT""
}

@article{WuHsuanchun2012,
    author = ""Hsuanchung, Wu and Syuanwei, Lin and Jhaosian, Wu"",
    title = ""Effects of nitrogen concentration on N-doped anatase Ti O2: density functional theory and Hubbard U analysis"",
    journal = ""Journal of Alloys and Compounds"",
    year = ""2012"",
    volume = ""522"",
    pages = ""46-50"",
    ASTM_id = ""JALCEU""
}

@article{Ballirano2001,
    author = ""Ballirano, P. and Caminiti, R."",
    title = ""Rietveld refinements on laboratory energy dispersive X-ray diffraction (EDXD) data"",
    journal = ""Journal of Applied Crystallography"",
    year = ""2001"",
    volume = ""34"",
    pages = ""757-762"",
    ASTM_id = ""JACGAR""
}

@article{Howard1991,
    author = ""Howard, C.J. and Sabine, T.M. and Dickson, F."",
    title = ""Structural and thermal parameters for rutile and anatase"",
    journal = ""Acta Crystallographica, Section B: Structural Science"",
    year = ""1991"",
    volume = ""47"",
    pages = ""462-468"",
    ASTM_id = ""ASBSDK""
}
"
84,0.9681299474573207,O8 Ti3,P-4m2,0.00479079101470603,0.04480493625898843,3.78237929,3.7991908077743433,,,,,,,9.61863289,9.433370494782226,,,mp-1217105,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
77,0.9690689241430356,O8 Ti4,P-1,0.025213966040965062,0.008297017725870739,3.78200527,3.5745633137137016,85.14771483,83.16900514997397,6.4900164,6.384055798904902,73.17802834,74.35879295715291,6.50860496,6.548957657392936,73.3928326,72.96422092292306,mp-1101022,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
45,0.9695664095890317,O2 Ti2,P6_3/mmc,2.0035041890483494e-05,0.01705625410837513,2.85160819,2.859913864691736,,,,,,,5.5675027,5.9119636600473555,,,mp-754333,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
34,0.9701836692335634,O3 Ti3,Pm-3m,0.0037421290377576246,0.012846822753697877,4.08666788,3.9901190256182684,,,,,,,,,,,mp-755300,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
41,0.9709038123786343,O24 Ti12,P1,0.0024011831256172305,0.016642479470920346,6.01832914,6.019542666248256,89.92874269,96.66372419717277,6.02182444,5.693311074715472,89.87825502,93.25735204160478,14.78419631,15.623942455113403,60.03617096,57.52124909522238,mvc-5171,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
31,0.9711519560154072,O8 Ti4,C2/m,0.16827393714049854,0.025924089389533965,12.30715401,12.129968950877545,,,3.76693666,3.6986663283677337,106.94506558,99.97098729279635,6.61621258,6.612252097774324,,,mp-554278,"@article{Feist1992,
    author = ""Feist, T.P. and Davies, P.K."",
    title = ""The soft chemical synthesis of TiO2 (B) from layered titanates"",
    journal = ""Journal of Solid State Chemistry"",
    year = ""1992"",
    volume = ""101"",
    pages = ""275-295"",
    ASTM_id = ""JSSCBI""
}

@article{Banfield1991,
    author = ""Banfield, J.F. and Veblen, D.R. and Smith, D.J."",
    title = ""The identification of naturally occuring Ti O2(B) by structure determination using high-resolution electron microscopy, image simulation and distance leas-sqares refinement"",
    journal = ""American Mineralogist"",
    year = ""1991"",
    volume = ""76"",
    pages = ""343-353"",
    ASTM_id = ""AMMIAY""
}

@article{Ouhenia2006,
    author = ""Ouhenia, S. and Belkhir, M.A. and Samah, M."",
    title = ""Structure of beta - Ti O2"",
    journal = ""Private Communication"",
    year = ""2006"",
    volume = ""1"",
    pages = ""1-1"",
    ASTM_id = ""PRICO6""
}
"
55,0.972081710031106,O1 Ti2,P-3m1,0.0018736755934218815,0.00699994667325015,2.98280468,3.0177594407311474,,,,,,,4.80352971,4.870677371843038,,,mp-1215,"@article{Kornilov1970,
    author = ""Kornilov, I.I. and Vavilova, V.V. and Fykin, L.E. and Ozerov, R.P. and Solov'ev, S.P. and Smirnov, V.P."",
    title = ""Neutron diffraction investigation of ordered structures in the titanium-oxygen system"",
    journal = ""Metallurgical Transactions"",
    year = ""1970"",
    volume = ""1"",
    pages = ""2569-2571"",
    ASTM_id = ""MTGTBF""
}

@article{Holmberg1962,
    author = ""Holmberg, B."",
    title = ""Disorder and Order in Solid Solutions of Oxygen in alpha-Titanium"",
    journal = ""Acta Chemica Scandinavica (1-27,1973-42,1988)"",
    year = ""1962"",
    volume = ""16"",
    pages = ""1245-1250"",
    ASTM_id = ""ACSAA4""
}

@article{Novoselova2004,
    author = ""Novoselova, T. and Malinov, S. and Sha, W. and Zhecheva, A."",
    title = ""High-temperature synchrotron X-ray diffraction study of phases in a gamma Ti Al alloy"",
    journal = ""Materials Science and Engineering A: Structural Matrials: Properties, Microstructure and Processing"",
    year = ""2004"",
    volume = ""371"",
    pages = ""103-112"",
    ASTM_id = ""MSAPE3""
}
"
25,0.9728348083701033,O4 Ti3,Cmmm,0.27502523050277417,0.009875359553357008,5.90484847,5.935586546652538,,,8.18678927,8.203468098797728,,,3.02616927,3.237459230681239,,,mp-755875,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
50,0.9731876179438622,O1 Ti1,Fm-3m,0.1288280560168184,0.017384992918108706,4.28936952,4.240689381661643,,,,,,,,,,,mp-2664,"@article{Bumps1953,
    author = ""Bumps, E.S. and Kessler, H.D. and Hansen, M."",
    title = ""The titanium - oxygen system"",
    journal = ""Transactions of the American Society for Metals"",
    year = ""1953"",
    volume = ""45"",
    pages = ""1008-1025"",
    ASTM_id = ""TASEA7""
}

@article{Hilti1968,
    author = ""Hilti, E."",
    title = ""Neue Phasen im System Titan-Sauerstoff"",
    journal = ""Naturwissenschaften"",
    year = ""1968"",
    volume = ""55"",
    pages = ""130-131"",
    ASTM_id = ""NATWAY""
}

@article{Rostoker1952,
    author = ""Rostoker, W."",
    title = ""Observations on the lattice parameters of the alpha and Ti O phases in the titanium-oxygen system"",
    journal = ""Journal of Metals"",
    year = ""1952"",
    volume = ""4"",
    pages = ""981-982"",
    ASTM_id = ""JOMTAA""
}

@article{Yu1974,
    author = ""Yu, T.-H. and Lin, S.-J. and Chao, P. and Fang, C.-S. and Huang, C.-S."",
    title = ""A preliminary study of some new minerals of the platinum-group and another associated new one in platinum-bearing intrusions in a region of China"",
    journal = ""Acta Geologica Sinica"",
    year = ""1974"",
    volume = ""2"",
    pages = ""202-218"",
    ASTM_id = ""AGSINZ""
}

@article{Straumanis1959,
    author = ""Straumanis, M.E."",
    title = ""Absorption correction in precision determination of lattice parameters"",
    journal = ""Journal of Applied Physics"",
    year = ""1959"",
    volume = ""30"",
    pages = ""1965-1969"",
    ASTM_id = ""JAPIAU""
}

@article{Banus1972,
    author = ""Banus, M.D. and Reed, T.B. and Strauss, A.J."",
    title = ""Electrical and magnetic properties of TiO and VO"",
    journal = ""Physical Review, Serie 3. B - Solid State (1,1970-17,1977)"",
    year = ""1972"",
    volume = ""5"",
    pages = ""2775-2784"",
    ASTM_id = ""PLRBAQ""
}

@article{Taylor1984,
    author = ""Taylor, D."",
    title = ""Thermal expansion data: I. Binary oxides with the sodium chloride and wurtzite structure, M O"",
    journal = ""Transactions and Journal of the British Ceramic Society"",
    year = ""1984"",
    volume = ""83"",
    pages = ""5-9"",
    ASTM_id = ""TJBCAD""
}

@article{Bartkowski1997,
    author = ""Bartkowski, S. and Neumann, M. and Kurmaev, E.Z. and Fedorenko, V.V. and Shamin, S.N. and Cherkashenko, V.M. and Nemnonov, S.N. and Winiarski, A. and Rubie, D.C."",
    title = ""Electronic structure of titanium monoxide"",
    journal = ""Physical Review, Serie 3. B - Condensed Matter (18,1978-)"",
    year = ""1997"",
    volume = ""56"",
    pages = ""10656-10667"",
    ASTM_id = ""PRBMDO""
}
"
11,0.9747285068189943,O10 Ti6,Cmcm,2.3034459926844825e-06,0.0029749601483034733,3.79649257,3.7916465441327802,,,9.89528966,9.659884027444829,,,10.07120822,10.20683354996268,,,mp-8057,"@article{Onoda1998,
    author = ""Onoda, M."",
    title = ""Phase transitions of Ti3 O5"",
    journal = ""Journal of Solid State Chemistry"",
    year = ""1998"",
    volume = ""136"",
    pages = ""67-73"",
    ASTM_id = ""JSSCBI""
}

@article{Rusakov1951,
    author = ""Rusakov, A.A. and Zhdanov, G.S."",
    title = ""The crystal structure and the chemical formula of titanic oxide Ti3 O5 (Anosovite)"",
    journal = ""Doklady Akademii Nauk SSSR"",
    year = ""1951"",
    volume = ""77"",
    pages = ""411-414"",
    ASTM_id = ""DANKAS""
}
"
7,0.9750693578013634,O4 Ti6,R-3c,0.0012182335452633622,0.010238066527425833,5.12900401,5.2395419179896505,,,,,,,14.93134815,14.684257884361475,,,mp-978968,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
57,0.9751808563720251,O4 Ti12,P-31c,0.0012066691887226914,0.0063008425931848164,5.1577275,5.223144138090828,,,,,,,9.5073514,9.7270069703266,,,mp-2591,"@article{Holmberg1962,
    author = ""Holmberg, B."",
    title = ""Disorder and Order in Solid Solutions of Oxygen in alpha-Titanium"",
    journal = ""Acta Chemica Scandinavica (1-27,1973-42,1988)"",
    year = ""1962"",
    volume = ""16"",
    pages = ""1245-1250"",
    ASTM_id = ""ACSAA4""
}
"
96,0.9754041619630186,O14 Ti6,C2/m,8.00244457428927e-06,7.246800006061273e-05,28.21315585,28.003039775455722,,,3.7369138,3.7357899949792244,91.00653756,93.35216778972824,9.58181476,9.809498699815165,,,mp-1205462,"@article{Gateshki2007,
    author = ""Gateshki, M. and Qing, Chen and Lianmao, Peng and Chupas, P. and Petkov, V."",
    title = ""Structure of nanosized materials by high-energy X-ray diffraction: study of titanate nanotubes"",
    journal = ""Zeitschrift fuer Kristallographie (1979-2010)"",
    year = ""2007"",
    volume = ""222"",
    pages = ""612-616"",
    ASTM_id = ""ZEKRDZ""
}
"
32,0.9756846580773575,O6 Ti18,P312,0.0012126279727570745,0.006333697199319379,5.1563089,5.223822760094596,,,,,,,14.28434039,14.581969779800366,,,mp-557812,"@article{Jostsons1968,
    author = ""Jostsons, A. and Malin, A.S."",
    title = ""The ordered structure of Ti3 O"",
    journal = ""Acta Crystallographica B (24,1968-38,1982)"",
    year = ""1968"",
    volume = ""24"",
    pages = ""211-213"",
    ASTM_id = ""ACBCAR""
}
"
94,0.9779650372224342,O10 Ti9,C2/m,1.2833170381704758e-05,0.00481168682987609,5.04406933,5.196101358039407,,,8.93268612,9.024981775416338,101.81878856,97.68281180493545,9.92241046,10.684831391896529,,,mp-1217149,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
83,0.9798057615171625,O4 Ti3,I4/mmm,0.0018026753533803182,0.012110760594509828,4.15698579,4.168499758049598,,,,,,,8.19403214,7.787876910504456,,,mp-1217157,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
30,0.9800142330031637,O2 Ti12,P-31c,0.00034131649602125525,0.007095487899142025,5.11679349,5.215469027142879,,,,,,,9.48688631,9.754961466788577,,,mp-554098,"@article{Yamaguchi1966,
    author = ""Yamaguchi, S. and Koiwa, M. and Hirabayashi, M."",
    title = ""Interstitial Superlattice of = Ti6 O = and its Transformation"",
    journal = ""Journal of the Physical Society of Japan"",
    year = ""1966"",
    volume = ""21"",
    pages = ""2096-2096"",
    ASTM_id = ""JUPSAU""
}
"
95,0.9814210314844781,O14 Ti10,Cmcm,0.021057293187514176,0.014502296373438814,2.90988763,3.040046084311671,,,9.9140163,9.892149817390965,,,19.21497398,18.893623849475954,,,mp-1045759,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
3,0.9815361585788805,O2 Ti12,P-31m,0.0011405946279056931,0.0062863908912192,5.11325227,5.225229602268824,,,,,,,4.74970889,4.8571474021619405,,,mp-882,"@article{Fykin1970,
    author = ""Fykin, L.E. and Vavilova, V.V. and Kornilov, I.I. and Ozerov, R.P. and Solov'ev, S.P."",
    title = ""Neutrondiffraction investigation of phases in system titanium oxygen"",
    journal = ""Doklady Akademii Nauk SSSR"",
    year = ""1970"",
    volume = ""191"",
    pages = ""96-99"",
    ASTM_id = ""DANKAS""
}

@article{Kornilov1970,
    author = ""Kornilov, I.I. and Vavilova, V.V. and Fykin, L.E. and Ozerov, R.P. and Solov'ev, S.P. and Smirnov, V.P."",
    title = ""Neutron Diffraction Investigation of Ordered Structures in the Titanium-Oxygen System"",
    journal = ""Metallurgical Transactions"",
    year = ""1970"",
    volume = ""1"",
    pages = ""2569-2571"",
    ASTM_id = ""MTGTBF""
}
"
88,0.9819852096392516,O12 Ti8,Cmcm,0.21119765383493022,0.0004247167231174873,2.9129777,2.959244039538984,,,9.80309991,9.791922675029612,,,16.08926483,16.057061292906013,,,mp-1046793,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
29,0.9819970730540747,O4 Ti12,P6_3/mcm,0.0010548808959570054,0.007957299729622587,5.12684521,5.218566383456341,,,,,,,4.91118814,4.899073012104362,,,mp-554032,"@article{Kornilov1970,
    author = ""Kornilov, I.I. and Vavilova, V.V. and Fykin, L.E. and Ozerov, R.P. and Solov'ev, S.P. and Smirnov, V.P."",
    title = ""Neutron Diffraction Investigation of Ordered Structures in the Titanium-Oxygen System"",
    journal = ""Metallurgical Transactions"",
    year = ""1970"",
    volume = ""1"",
    pages = ""2569-2571"",
    ASTM_id = ""MTGTBF""
}
"
39,0.98225965460351,O2 Ti1,R-3m,0.10553075785593569,0.010336560209127313,2.99466259,3.0168256766289545,,,,,,,20.94463333,20.46628156588396,,,mvc-11600,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
33,0.9828681160832372,O18 Ti12,P2_1/m,0.00027687464386350264,6.57544477920641e-05,7.66365959,7.528567107495504,,,3.0036907,2.944003984653286,98.9621045,104.98386475900584,13.33235886,13.528914454175037,,,mp-776456,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
78,0.9831929148098921,O8 Ti4,Pnma,1.801165611105715e-06,0.005278331966313968,3.1672257,3.1505703280997905,,,5.25396324,5.255834226012781,,,6.28784802,6.0482291312595615,,,mp-1102255,"@article{Fu2013,
    author = ""Fu, Zhao and Liang, Yongcheng and Wang, Shiming and Zhong, Zheng"",
    title = ""Structural phase transition and mechanical properties of Ti O2 under high pressure"",
    journal = ""Physica Status Solidi B - Basic Solid State Physics"",
    year = ""2013"",
    volume = ""250"",
    pages = ""2206-2214"",
    ASTM_id = ""PSSBBD""
}
"
85,0.9833474995878043,O14 Ti6,C2/m,0.0011591529600381485,0.0037955933143666077,34.79554339,33.64818088499858,,,3.7071221,3.737811896708809,98.23034332,94.03331864348128,9.49702444,9.242681635355686,,,mp-1179358,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
97,0.9876066545251083,O8 Ti4,R3m,0.05066078214233387,0.0034869200479107293,6.02155632,6.158694706367611,,,,,,,14.28109862,14.135985855079246,,,mp-1118309,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
17,0.991618680214721,O6 Ti6,I4/mmm,0.0014670091982542616,0.004181116681591942,2.82132162,2.803457274124152,,,,,,,35.05563963,34.27544679932976,,,mp-685151,"@misc{MaterialsProject,
    title = ""{Materials Project}"",
    url = ""http://www.materialsproject.org""
}

@article{Hart2009,
    author = ""Hart, Gus and Forcade, Rodney"",
    doi = ""10.1103/PhysRevB.80.014120"",
    file = "":Users/ajain/Documents/Mendeley Desktop/Hart, Forcade - 2009 - Generating derivative structures from multilattices Algorithm and application to hcp alloys.pdf:pdf"",
    issn = ""1098-0121"",
    journal = ""Physical Review B"",
    month = ""July"",
    pages = ""014120"",
    title = ""{Generating derivative structures from multilattices: Algorithm and application to hcp alloys}"",
    url = ""http://link.aps.org/doi/10.1103/PhysRevB.80.014120"",
    volume = ""80"",
    year = ""2009""
}

@article{Bergerhoff1983,
    author = ""Bergerhoff, G. and Hundt, R. and Sievers, R. and Brown, ID"",
    doi = ""10.1021/ci00038a003"",
    journal = ""Journal of Chemical Information and Computer Sciences"",
    keywords = ""icsd"",
    mendeley-tags = ""icsd"",
    number = ""2"",
    pages = ""66--69"",
    publisher = ""ACS Publications"",
    title = ""{The inorganic crystal structure data base}"",
    url = ""http://pubs.acs.org/doi/abs/10.1021/ci00038a003"",
    volume = ""23"",
    year = ""1983""
}

@misc{Karlsruhe,
    author = ""Karlsruhe, FIZ"",
    title = ""{Inorganic Crystal Structure Database}"",
    url = ""http://icsd.fiz-karlsruhe.de""
}

@article{Loehman1992_552,
    author = ""Loehman, R.E. and Rao, C.N.R. and Honig, J.M."",
    title = ""{Crystallography and defect chemistry of solid solutions of vanadium and titanium oxides}"",
    year = ""1992"",
    journal = ""Phase Transition"",
    volume = ""38"",
    pages = ""127--220""
}
"
35,0.9930905826417742,O1 Ti1,P-6m2,0.0063533092099581885,0.0029650231359846795,2.82645354,2.861837854072323,,,,,,,2.83785211,2.8148194066158814,,,mp-755264,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
92,1.0,O13 Ti9,C2/m,0.18924967339832727,-0.0004661024479639918,9.81406373,9.636000716915442,,,2.91898717,2.9986882756157724,98.47501253,100.77360184524046,17.75140927,17.409594107008235,,,mp-1045643,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"


==> anc/VN_step1_heuristic2_COD.csv <==
,rw,formula,space_group,N_Uiso_r,V_Uiso_r,a_i,a_r,c_i,c_r,db,db_id,ref
5,0.7401287654495525,N26 V32,P4_2/nmc,10.01142330518846,0.00994586078447483,8.115,8.278250345183412,8.115,6.425427965507744,COD,2300546,"@article{cif-reference-0,
    author = ""Onozuka, T."",
    title = ""  Vacancy Ordering in V N1-x"",
    journal = ""Journal of Applied Crystallography"",
    volume = ""11"",
    year = ""1978"",
    pages = ""132--136""
}
"
1,0.7903123480744535,N1.5 V16,P4_2/mnm,1.6313988753754247,0.0033292602008485805,8.825,8.76611655985515,2.985,2.9203139860616405,COD,1533880,"@article{cif-reference-0,
    author = ""Khaenko, B.V."",
    title = ""  Ordered Structures of Quenched-Solid Solutions of Nitrogen in Vanadium"",
    journal = "" Dopovidi Akademii Nauk Ukrains'koi RSR, Seriya B: Geologichni, Khimichni ta  Biologichni Nauki"",
    volume = ""1977"",
    year = ""1977"",
    pages = ""378--381""
}
"
4,0.8116897873772588,N1.5 V16,P4_2/mnm,1.925047088053901,0.003418688001610446,8.801,8.757457679974387,2.985,2.919309796788486,COD,1540225,"@article{cif-reference-0,
    author = ""Khaenko, B.V."",
    title = ""  Ordered structure of a quenched vanadium-nitrogen solid solution"",
    journal = "" Dopovidi Akademii Nauk Ukrains'koi RSR, Seriya A: Fiziko-Matematichni Ta  Tekhnichni Nauki"",
    volume = ""42"",
    year = ""1980"",
    pages = ""85--89""
}
"
0,0.8296687169849895,N4 V4,Fm-3m,0.12299250985145282,0.006667561720079672,4.28,4.12450687387201,,,COD,1011318,"@article{cif-reference-0,
    author = ""Becker, K and Ebert, F"",
    title = "" Die Kristallstrukturen einiger binaerer Carbide und Nitride."",
    journal = ""Zeitschrift fuer Physik"",
    volume = ""31"",
    year = ""1925"",
    pages = ""268--272""
}
"
6,0.8296687169883122,N4 V4,Fm-3m,0.12299335864328982,0.0066676332822529355,4.128,4.124506992480323,,,COD,9008765,"@article{cif-reference-0,
    author = ""Wyckoff, R. W. G."",
    title = ""  Second edition. Interscience Publishers, New York, New York  rocksalt structure"",
    journal = ""Crystal Structures"",
    volume = ""1"",
    year = ""1963"",
    pages = ""85--237""
}
"
2,0.829668717002011,N4 V4,Fm-3m,0.12298793177063301,0.006667619451721137,4.105,4.124506973880367,,,COD,1537826,"@article{cif-reference-0,
    author = ""Duwez, P. and Odell, F."",
    title = ""  Phase relationships in the binary systems of nitrides and carbides of  zirconium, columbium, titanium, and vanadium"",
    journal = ""Journal of the Electrochemical Society"",
    volume = ""97"",
    year = ""1950"",
    pages = ""299--304""
}
"
3,0.8296687171460333,N4 V4,Fm-3m,0.12297877326180481,0.006667559886187286,4.124,4.124507151678248,,,COD,1538055,"@article{cif-reference-0,
    author = ""Gatterer, J. and Ettmayer, P. and Dufek, G. and Kieffer, R."",
    title = ""  Das kubische Tantalmononitrid (B 1-Typ) und seine Mischbarkeit mit den  isotypen Uebergangsmetallnitriden und-carbiden"",
    journal = "" Monatshefte fuer Chemie und verwandte Teile anderer Wissenschaften (109,1978-)"",
    volume = ""106"",
    year = ""1975"",
    pages = ""1137--1147""
}
"


==> anc/VN_step1_heuristic2_MPD.csv <==
,rw,formula,space_group,N_Uiso_r,V_Uiso_r,a_i,a_r,b_i,b_r,beta_i,beta_r,c_i,c_r,db,db_id,ref
0,0.2915394721270815,N3 V6,P-31m,0.05093132126605639,0.0037706777241690815,4.90589716,5.041990548455893,,,,,4.54333738,4.373535013445484,MPD,mp-684903,"@misc{MaterialsProject,
    title = ""{Materials Project}"",
    url = ""http://www.materialsproject.org""
}

@article{Hart2009,
    author = ""Hart, Gus and Forcade, Rodney"",
    doi = ""10.1103/PhysRevB.80.014120"",
    file = "":Users/ajain/Documents/Mendeley Desktop/Hart, Forcade - 2009 - Generating derivative structures from multilattices Algorithm and application to hcp alloys.pdf:pdf"",
    issn = ""1098-0121"",
    journal = ""Physical Review B"",
    month = ""July"",
    pages = ""014120"",
    title = ""{Generating derivative structures from multilattices: Algorithm and application to hcp alloys}"",
    url = ""http://link.aps.org/doi/10.1103/PhysRevB.80.014120"",
    volume = ""80"",
    year = ""2009""
}

@article{Bergerhoff1983,
    author = ""Bergerhoff, G. and Hundt, R. and Sievers, R. and Brown, ID"",
    doi = ""10.1021/ci00038a003"",
    journal = ""Journal of Chemical Information and Computer Sciences"",
    keywords = ""icsd"",
    mendeley-tags = ""icsd"",
    number = ""2"",
    pages = ""66--69"",
    publisher = ""ACS Publications"",
    title = ""{The inorganic crystal structure data base}"",
    url = ""http://pubs.acs.org/doi/abs/10.1021/ci00038a003"",
    volume = ""23"",
    year = ""1983""
}

@misc{Karlsruhe,
    author = ""Karlsruhe, FIZ"",
    title = ""{Inorganic Crystal Structure Database}"",
    url = ""http://icsd.fiz-karlsruhe.de""
}

@article{Christensen1979_750,
    author = ""Christensen, A.N. and Lebech, B."",
    title = ""{The structure of beta-Vanadium nitride}"",
    year = ""1979"",
    journal = ""Acta Crystallographica B (24,1968-38,1982)"",
    volume = ""35"",
    pages = ""2677--2678""
}

@article{Sahnoun2010,
    author = ""Sahnoun, M. and Parlebas, J.C. and Driz, M. and Daul, C."",
    title = ""Structural and electronic properties of isostructural transition metal nitrides"",
    journal = ""Physica B, Condensed Matter"",
    year = ""2010"",
    volume = ""405"",
    pages = ""3822-3825"",
    ASTM_id = ""PHYBE3""
}
"
9,0.7179044563080349,N3 V32,P2/m,-8.55057304044092e-05,0.0033596503868448583,8.65989508,8.677206258268317,2.98826544,2.916606509623126,90.66189389,95.23507807470095,17.37400891,17.63160942935313,MPD,mp-1216851,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
10,0.7899673144867864,N2 V16,P4_2/mnm,1.7987602248825858,0.0034685474801518968,8.69833777,8.770739959879641,,,,,2.98974993,2.9222045154344225,MPD,mp-1188283,"@article{Galkin1978,
    author = ""Galkin, L.N. and Vavilova, V.V. and Fykin, L.E."",
    title = ""Vanadium nitride (8/1)**"",
    journal = ""Fizika Metallov i Metallovedenie"",
    year = ""1978"",
    volume = ""45"",
    pages = ""84-"",
    ASTM_id = ""FMMTAK""
}
"
12,0.8196076491146493,N3 V4,I4/mmm,0.13143791732039017,0.004105231419947669,4.08781469,4.148153487461993,,,,,8.02877922,8.114016700280143,MPD,mp-1216464,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
11,0.8229895103778389,N3 V4,R-3m,0.11496985817924703,0.0033634369978179385,2.93083604,2.92859140968797,,,,,27.49314035,28.20324817956486,MPD,mp-1216472,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
5,0.8296687170609073,N1 V1,Fm-3m,0.12299395428385192,0.006667606714699017,4.1249305,4.124507189597632,,,,,,,MPD,mp-925,"@article{Duwez1950,
    author = ""Duwez, P. and Odell, F."",
    title = ""Phase relationships in the binary systems of nitrides and carbides of zirconium, columbium, titanium, and vanadium"",
    journal = ""Journal of the Electrochemical Society"",
    year = ""1950"",
    volume = ""97"",
    pages = ""299-304"",
    ASTM_id = ""JESOAN""
}

@article{Pflueger1984,
    author = ""Pflueger, J. and Fink, J. and Weber, W. and Bohnen, K.P. and Crecelius, G."",
    title = ""Dielectric properties of Ti Cx, Ti Nx, V Cx, and V Nx from 1.5 to 40 eV determined by electron-energy-loss spectroscopy"",
    journal = ""Physical Review, Serie 3. B - Condensed Matter (18,1978-)"",
    year = ""1984"",
    volume = ""30"",
    pages = ""1155-1163"",
    ASTM_id = ""PRBMDO""
}

@article{Brager1940,
    author = ""Brager, A. and Epelbaum, V."",
    title = ""An X-ray examination of vavadium nitride II. A precision determination of the unit cube edge of vanadium nitride"",
    journal = ""Acta Physica et Chemica"",
    year = ""1940"",
    volume = ""13"",
    pages = ""600-603"",
    ASTM_id = ""AUSHAF""
}

@article{Gatterer1975,
    author = ""Gatterer, J. and Dufek, G. and Ettmayer, P. and Kieffer, R."",
    title = ""Das kubische Tantalmononitrid (B 1-Typ) und seine Mischbarkeit mit den isotypen Uebergangsmetallnitriden und-carbiden"",
    journal = ""Monatshefte fuer Chemie"",
    year = ""1975"",
    volume = ""106"",
    pages = ""1137-1147"",
    ASTM_id = ""MOCMB7""
}

@article{Nowotny1960,
    author = ""Nowotny, H.N. and Benesovsky, F. and Rudy, E."",
    title = ""Hochschmelzende Systeme mit Hafniumkarbid und -nitrid"",
    journal = ""Monatshefte fuer Chemie"",
    year = ""1960"",
    volume = ""91"",
    pages = ""348-356"",
    ASTM_id = ""MOCMB7""
}

@article{Becker1925,
    author = ""Becker, K. and Ebert, F."",
    title = ""Die Kristallstrukturen einiger binaerer Carbide und Nitride."",
    journal = ""Zeitschrift fuer Physik"",
    year = ""1925"",
    volume = ""31"",
    pages = ""268-272"",
    ASTM_id = ""ZEPYAA""
}

@article{Kieffer1972,
    author = ""Kieffer, R. and Nowotny, H.N. and Ettmayer, P. and Dufek, G."",
    title = ""Neue Untersuchungen ueber die Mischbarkeit von Uebergangsmetallnitriden und -karbiden"",
    journal = ""Metall (Berlin)"",
    year = ""1972"",
    volume = ""26"",
    pages = ""701-708"",
    ASTM_id = ""MTLLAF""
}

@article{Pessall1968,
    author = ""Pessall, N. and Gold, R.E. and Johansen, H.A."",
    title = ""A study of superconductivity in interstitial compounds"",
    journal = ""Journal of Physics and Chemistry of Solids"",
    year = ""1968"",
    volume = ""29"",
    pages = ""19-38"",
    ASTM_id = ""JPCSAW""
}

@article{Liu2014,
    author = ""Liu, Z.T.Y. and Zhou, X. and Khare, S.V. and Gall, D."",
    title = ""Structural, mechanical and electronic properties of 3d transition metal nitrides in cubic zincblende, rocksalt and cesium chloride structures: a first-principles investigation"",
    journal = ""Journal of Physics: Condensed Matter"",
    year = ""2014"",
    volume = ""26"",
    pages = ""025404-1-025404-10"",
    ASTM_id = ""JCOMEL""
}

@article{Kieda1984,
    author = ""Kieda, N. and Uematsu, K. and Mizutani, N. and Kato, M."",
    title = ""Nitrogen partial pressure-temperature-composition relations of vanadium mononitride (delta-V N)"",
    journal = ""Journal of the Less-Common Metals"",
    year = ""1984"",
    volume = ""99"",
    pages = ""131-135"",
    ASTM_id = ""JCOMAH""
}

@article{Srivastava2011,
    author = ""Srivastava, A. and Chauhan, M. and Singh, R.K."",
    title = ""Pressure induced phase transitions in transition metal nitrides: ab initio study"",
    journal = ""Physica Status Solidi B - Basic Solid State Physics"",
    year = ""2011"",
    volume = ""248"",
    pages = ""2793-2800"",
    ASTM_id = ""PSSBBD""
}

@article{Sahnoun2010,
    author = ""Sahnoun, M. and Parlebas, J.C. and Driz, M. and Daul, C."",
    title = ""Structural and electronic properties of isostructural transition metal nitrides"",
    journal = ""Physica B, Condensed Matter"",
    year = ""2010"",
    volume = ""405"",
    pages = ""3822-3825"",
    ASTM_id = ""PHYBE3""
}

@article{Yen1967,
    author = ""Yen, C.M. and Toth, L.E. and Shy, Y.M. and Anderson, D.E. and Rosner, L.G."",
    title = ""Superconducting Hc-Jc and Tc measurements in the Nb-Ni-N, Nb-Hf-N, and Nb-V-N ternary systems"",
    journal = ""Journal of Applied Physics"",
    year = ""1967"",
    volume = ""38"",
    pages = ""2268-2271"",
    ASTM_id = ""JAPIAU""
}

@article{Kubel1987,
    author = ""Kubel, F. and Flack, H.D. and Yvon, K."",
    title = ""Electron densities in vanadium mononitride. I. High-precision X-ray-diffraction determination of the valence-electron density distribution and atomic displacement parameters"",
    journal = ""Physical Review, Serie 3. B - Condensed Matter (18,1978-)"",
    year = ""1987"",
    volume = ""36"",
    pages = ""1415-1419"",
    ASTM_id = ""PRBMDO""
}

@article{Spear1969,
    author = ""Spear, K.E. and Leitnaker, J.M."",
    title = ""Equilibrium investigations of carbon-rich V (C, N) solutions"",
    journal = ""High Temperature Science"",
    year = ""1969"",
    volume = ""1"",
    pages = ""401-411"",
    ASTM_id = ""HITSAC""
}

@article{Lengauer1986,
    author = ""Lengauer, W. and Ettmayer, P."",
    title = ""Lattice parameters and thermal expansion of delta-V N1 - x from 298 - 1000 K"",
    journal = ""Monatshefte fuer Chemie"",
    year = ""1986"",
    volume = ""117"",
    pages = ""713-719"",
    ASTM_id = ""MOCMB7""
}

@article{Lengauer1985,
    author = ""Lengauer, W. and Ettmayer, P."",
    title = ""Physical and mechanical properties of cubic delta-V N1-x"",
    journal = ""Journal of the Less-Common Metals"",
    year = ""1985"",
    volume = ""109"",
    pages = ""351-359"",
    ASTM_id = ""JCOMAH""
}

@article{Timofeeva1972,
    author = ""Timofeeva, I.I. and Shvedova, L.K."",
    title = ""Microhardness and thermal expansion of transition metal nitrides at 80-300 K"",
    journal = ""Izvestiya Akademii Nauk SSSR, Neorganicheskie Materialy"",
    year = ""1972"",
    volume = ""8"",
    pages = ""1169-1170"",
    ASTM_id = ""IVNMAW""
}

@article{Gajbhiye2006,
    author = ""Gajbhiye, N.S. and Ningthoujam, R.S."",
    title = ""Low temperature synthesis, crystal structure and thermal stability studies of nanocrystalline V N Particles"",
    journal = ""Materials Research Bulletin"",
    year = ""2006"",
    volume = ""41"",
    pages = ""1612-1621"",
    ASTM_id = ""MRBUAC""
}

@article{AsviniMeenaatci2013,
    author = ""Asvini Meenaatci, A.T. and Rajeswarapalanichamy, R. and Iyakutti, K."",
    title = ""Electronic structure, structural stability, mechanical and superconducting properties of group VB nitrides: A first principles study"",
    journal = ""Solid State Sciences"",
    year = ""2013"",
    volume = ""19"",
    pages = ""36-44"",
    ASTM_id = ""SSSCFJ""
}

@article{Ettmayer1978,
    author = ""Ettmayer, P. and Schebesta, W. and Vendl, A. and Kieffer, R."",
    title = ""Beitrag zur Kenntnis des Systems Vanadin - Chrom - Stickstoff"",
    journal = ""Monatshefte fuer Chemie"",
    year = ""1978"",
    volume = ""109"",
    pages = ""929-"",
    ASTM_id = ""MOCMB7""
}

@article{Ravi2009,
    author = ""Ravi, C."",
    title = ""First-principles study of ground-state properties and phase stability of vanadium nitrides"",
    journal = ""Comouter coupling of phase diagrams and thermochemistry"",
    year = ""2009"",
    volume = ""33"",
    pages = ""469-477"",
    ASTM_id = ""CCCTD6""
}

@article{Brauer1964,
    author = ""Brauer, G. and Schnell, W.-D."",
    title = ""Zur Kenntnis des Systems Vanadium-Stickstoff und des reinen Vanadiums"",
    journal = ""Journal of the Less-Common Metals"",
    year = ""1964"",
    volume = ""6"",
    pages = ""326-332"",
    ASTM_id = ""JCOMAH""
}

@article{Hasegawa2005,
    author = ""Hasegawa, M. and Yagi, T."",
    title = ""Systematic study of formation and crystal structure of 3d-transition metal nitrides synthesized in a supercritical nitrogen fluid under 10 GPa and 1800 K using diamond anvil cell and YAG laser heating"",
    journal = ""Journal of Alloys and Compounds"",
    year = ""2005"",
    volume = ""403"",
    pages = ""131-142"",
    ASTM_id = ""JALCEU""
}

@article{Hosoya1968,
    author = ""Hosoya, S. and Yamagishi, T. and Tokonami, M."",
    title = ""Study of electron state in vanadium nitride by intensity measurements of X-Ray diffraction"",
    journal = ""Journal of the Physical Society of Japan"",
    year = ""1968"",
    volume = ""24"",
    pages = ""363-367"",
    ASTM_id = ""JUPSAU""
}

@article{Hao2012,
    author = ""Hao, Aimin and Yang, Xiaocui and Zhang, Lixin and Zhang, Qizhou"",
    title = ""First-principles investigations on electronic, elastic and thermodynamic properties of VN under high pressure"",
    journal = ""Advanced Materials Research"",
    year = ""2012"",
    volume = ""550"",
    pages = ""2805-2809"",
    ASTM_id = ""AMREFI""
}
"
8,0.8476281292941994,N2 V2,P2_1/m,0.18566972595557887,0.0028271078419354356,2.93903566,2.8815617719193454,2.88520534,2.912675290163045,91.49382167,91.18017883009193,4.13732486,4.0999101622553775,MPD,mp-1048410,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
6,0.9196004088891387,N3 V2,P-3m1,0.00710086321195891,0.0037479653976909937,2.81801757,2.9179848682326273,,,,,6.25706501,6.147359825485728,MPD,mp-1069841,"@article{Jiang2010,
    author = ""Jiang, Chao and Lin, Zhi Jun and Zhao, Yu Sheng"",
    title = ""First principles prediction of vanadium and niobium nitrides with M2 N3 stoichiometry"",
    journal = ""Scripta Materialia"",
    year = ""2010"",
    volume = ""63"",
    pages = ""532-535"",
    ASTM_id = ""SCMAF7""
}
"
7,0.9405755555979706,N8 V6,P6_3/m,0.3622238111118227,0.004150052080811629,7.84090502,7.880715657978532,,,,,2.84938608,2.8159643180629907,MPD,mp-1080199,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
2,0.9552161860185999,N1 V1,F-43m,0.01426741906972073,0.006000845198866701,4.439126,4.418319424616396,,,,,,,MPD,mp-1001826,"@article{Liu2014,
    author = ""Liu, Z.T.Y. and Zhou, X. and Khare, S.V. and Gall, D."",
    title = ""Structural, mechanical and electronic properties of 3d transition metal nitrides in cubic zincblende, rocksalt and cesium chloride structures: a first-principles investigation"",
    journal = ""Journal of Physics: Condensed Matter"",
    year = ""2014"",
    volume = ""26"",
    pages = ""025404-1-025404-10"",
    ASTM_id = ""JCOMEL""
}
"
4,0.9632229665464188,N1 V1,Pm-3m,0.09081746354984187,0.01071988484941837,2.54810423,2.54973693279273,,,,,,,MPD,mp-1002105,"@article{Hao2012,
    author = ""Hao, Aimin and Yang, Xiaocui and Zhang, Lixin and Zhang, Qizhou"",
    title = ""First-principles investigations on electronic, elastic and thermodynamic properties of VN under high pressure"",
    journal = ""Advanced Materials Research"",
    year = ""2012"",
    volume = ""550"",
    pages = ""2805-2809"",
    ASTM_id = ""AMREFI""
}

@article{Liu2014,
    author = ""Liu, Z.T.Y. and Zhou, X. and Khare, S.V. and Gall, D."",
    title = ""Structural, mechanical and electronic properties of 3d transition metal nitrides in cubic zincblende, rocksalt and cesium chloride structures: a first-principles investigation"",
    journal = ""Journal of Physics: Condensed Matter"",
    year = ""2014"",
    volume = ""26"",
    pages = ""025404-1-025404-10"",
    ASTM_id = ""JCOMEL""
}

@article{Srivastava2011,
    author = ""Srivastava, A. and Chauhan, M. and Singh, R.K."",
    title = ""Pressure induced phase transitions in transition metal nitrides: ab initio study"",
    journal = ""Physica Status Solidi B - Basic Solid State Physics"",
    year = ""2011"",
    volume = ""248"",
    pages = ""2793-2800"",
    ASTM_id = ""PSSBBD""
}

@article{AsviniMeenaatci2013,
    author = ""Asvini Meenaatci, A.T. and Rajeswarapalanichamy, R. and Iyakutti, K."",
    title = ""Electronic structure, structural stability, mechanical and superconducting properties of group VB nitrides: A first principles study"",
    journal = ""Solid State Sciences"",
    year = ""2013"",
    volume = ""19"",
    pages = ""36-44"",
    ASTM_id = ""SSSCFJ""
}
"
3,0.9852301945506285,N1 V1,P-6m2,0.05017558136625098,0.0029086238425451902,2.7449928,2.753156811361385,,,,,2.65088397,2.631049726441635,MPD,mp-1018027,"@article{Ravi2009,
    author = ""Ravi, C."",
    title = ""First-principles study of ground-state properties and phase stability of vanadium nitrides"",
    journal = ""Comouter coupling of phase diagrams and thermochemistry"",
    year = ""2009"",
    volume = ""33"",
    pages = ""469-477"",
    ASTM_id = ""CCCTD6""
}

@article{AsviniMeenaatci2013,
    author = ""Asvini Meenaatci, A.T. and Rajeswarapalanichamy, R. and Iyakutti, K."",
    title = ""Electronic structure, structural stability, mechanical and superconducting properties of group VB nitrides: A first principles study"",
    journal = ""Solid State Sciences"",
    year = ""2013"",
    volume = ""19"",
    pages = ""36-44"",
    ASTM_id = ""SSSCFJ""
}

@article{Palanichamy2013,
    author = ""Palanichamy, R.Rajeswara and Santhosh, M."",
    title = ""Pressure induced structural, electronic and superconducting properties of VN and NbN: An ab-initio study"",
    journal = ""AIP Conference Proceedings"",
    year = ""2013"",
    volume = ""1536"",
    pages = ""295-296"",
    ASTM_id = ""APCPCS""
}
"
1,0.9866170493305013,N2 V2,P6_3/mmc,0.05909814077663261,0.00270756063830445,2.75433026,2.75333340519121,,,,,5.30968176,5.262028336041959,MPD,mp-1017532,"@article{Ravi2009,
    author = ""Ravi, C."",
    title = ""First-principles study of ground-state properties and phase stability of vanadium nitrides"",
    journal = ""Comouter coupling of phase diagrams and thermochemistry"",
    year = ""2009"",
    volume = ""33"",
    pages = ""469-477"",
    ASTM_id = ""CCCTD6""
}
"


==> anc/VN_step2_heuristic2_COD.csv <==
,rw,formula,space_group,N_Uiso_r,V_Uiso_r,a_i,a_r,c_i,c_r,spd_r,db,db_id,ref
0,0.657543059,N4 V4,Fm-3m,6.03E-07,0.004942719,4.28,4.118591454,,,18.66333291,COD,1011318,"@article{cif-reference-0,
    author = ""Becker, K and Ebert, F"",
    title = "" Die Kristallstrukturen einiger binaerer Carbide und Nitride."",
    journal = ""Zeitschrift fuer Physik"",
    volume = ""31"",
    year = ""1925"",
    pages = ""268--272""
}
"
3,0.657671268,N4 V4,Fm-3m,9.19E-07,0.004912972,4.124,4.118709389,,,18.42469167,COD,1538055,"@article{cif-reference-0,
    author = ""Gatterer, J. and Ettmayer, P. and Dufek, G. and Kieffer, R."",
    title = ""  Das kubische Tantalmononitrid (B 1-Typ) und seine Mischbarkeit mit den  isotypen Uebergangsmetallnitriden und-carbiden"",
    journal = "" Monatshefte fuer Chemie und verwandte Teile anderer Wissenschaften (109,1978-)"",
    volume = ""106"",
    year = ""1975"",
    pages = ""1137--1147""
}
"
6,0.65767131,N4 V4,Fm-3m,9.19E-07,0.004912967,4.128,4.118709423,,,18.42464639,COD,9008765,"@article{cif-reference-0,
    author = ""Wyckoff, R. W. G."",
    title = ""  Second edition. Interscience Publishers, New York, New York  rocksalt structure"",
    journal = ""Crystal Structures"",
    volume = ""1"",
    year = ""1963"",
    pages = ""85--237""
}
"
2,0.657693311,N4 V4,Fm-3m,9.74E-07,0.00491018,4.105,4.118726214,,,18.39942439,COD,1537826,"@article{cif-reference-0,
    author = ""Duwez, P. and Odell, F."",
    title = ""  Phase relationships in the binary systems of nitrides and carbides of  zirconium, columbium, titanium, and vanadium"",
    journal = ""Journal of the Electrochemical Society"",
    volume = ""97"",
    year = ""1950"",
    pages = ""299--304""
}
"
4,0.91062622,N1.5 V16,P4_2/mnm,0.059117552,2.89E-05,8.801,8.404984651,2.985,2.727724608,16.54511482,COD,1540225,"@article{cif-reference-0,
    author = ""Khaenko, B.V."",
    title = ""  Ordered structure of a quenched vanadium-nitrogen solid solution"",
    journal = "" Dopovidi Akademii Nauk Ukrains'koi RSR, Seriya A: Fiziko-Matematichni Ta  Tekhnichni Nauki"",
    volume = ""42"",
    year = ""1980"",
    pages = ""85--89""
}
"
1,0.948405102,N1.5 V16,P4_2/mnm,0.000401929,0.022831998,8.825,8.17199237,2.985,2.912650992,37.19241612,COD,1533880,"@article{cif-reference-0,
    author = ""Khaenko, B.V."",
    title = ""  Ordered Structures of Quenched-Solid Solutions of Nitrogen in Vanadium"",
    journal = "" Dopovidi Akademii Nauk Ukrains'koi RSR, Seriya B: Geologichni, Khimichni ta  Biologichni Nauki"",
    volume = ""1977"",
    year = ""1977"",
    pages = ""378--381""
}
"
5,0.987280993,N26 V32,P4_2/nmc,0.001431905,0.009489812,8.115,5.621197412,8.115,12.46242341,17.32642848,COD,2300546,"@article{cif-reference-0,
    author = ""Onozuka, T."",
    title = ""  Vacancy Ordering in V N1-x"",
    journal = ""Journal of Applied Crystallography"",
    volume = ""11"",
    year = ""1978"",
    pages = ""132--136""
}
"

==> anc/VN_step2_heuristic2_MPD.csv <==
,rw,formula,space_group,N_Uiso_r,V_Uiso_r,a_i,a_r,b_i,b_r,beta_i,beta_r,c_i,c_r,spd_r,db,db_id,ref
5,0.657671056,N1 V1,Fm-3m,9.18E-07,0.00491299,4.1249305,4.118709206,,,,,,,18.42489102,MPD,mp-925,"@article{Duwez1950,
    author = ""Duwez, P. and Odell, F."",
    title = ""Phase relationships in the binary systems of nitrides and carbides of zirconium, columbium, titanium, and vanadium"",
    journal = ""Journal of the Electrochemical Society"",
    year = ""1950"",
    volume = ""97"",
    pages = ""299-304"",
    ASTM_id = ""JESOAN""
}

@article{Pflueger1984,
    author = ""Pflueger, J. and Fink, J. and Weber, W. and Bohnen, K.P. and Crecelius, G."",
    title = ""Dielectric properties of Ti Cx, Ti Nx, V Cx, and V Nx from 1.5 to 40 eV determined by electron-energy-loss spectroscopy"",
    journal = ""Physical Review, Serie 3. B - Condensed Matter (18,1978-)"",
    year = ""1984"",
    volume = ""30"",
    pages = ""1155-1163"",
    ASTM_id = ""PRBMDO""
}

@article{Brager1940,
    author = ""Brager, A. and Epelbaum, V."",
    title = ""An X-ray examination of vavadium nitride II. A precision determination of the unit cube edge of vanadium nitride"",
    journal = ""Acta Physica et Chemica"",
    year = ""1940"",
    volume = ""13"",
    pages = ""600-603"",
    ASTM_id = ""AUSHAF""
}

@article{Gatterer1975,
    author = ""Gatterer, J. and Dufek, G. and Ettmayer, P. and Kieffer, R."",
    title = ""Das kubische Tantalmononitrid (B 1-Typ) und seine Mischbarkeit mit den isotypen Uebergangsmetallnitriden und-carbiden"",
    journal = ""Monatshefte fuer Chemie"",
    year = ""1975"",
    volume = ""106"",
    pages = ""1137-1147"",
    ASTM_id = ""MOCMB7""
}

@article{Nowotny1960,
    author = ""Nowotny, H.N. and Benesovsky, F. and Rudy, E."",
    title = ""Hochschmelzende Systeme mit Hafniumkarbid und -nitrid"",
    journal = ""Monatshefte fuer Chemie"",
    year = ""1960"",
    volume = ""91"",
    pages = ""348-356"",
    ASTM_id = ""MOCMB7""
}

@article{Becker1925,
    author = ""Becker, K. and Ebert, F."",
    title = ""Die Kristallstrukturen einiger binaerer Carbide und Nitride."",
    journal = ""Zeitschrift fuer Physik"",
    year = ""1925"",
    volume = ""31"",
    pages = ""268-272"",
    ASTM_id = ""ZEPYAA""
}

@article{Kieffer1972,
    author = ""Kieffer, R. and Nowotny, H.N. and Ettmayer, P. and Dufek, G."",
    title = ""Neue Untersuchungen ueber die Mischbarkeit von Uebergangsmetallnitriden und -karbiden"",
    journal = ""Metall (Berlin)"",
    year = ""1972"",
    volume = ""26"",
    pages = ""701-708"",
    ASTM_id = ""MTLLAF""
}

@article{Pessall1968,
    author = ""Pessall, N. and Gold, R.E. and Johansen, H.A."",
    title = ""A study of superconductivity in interstitial compounds"",
    journal = ""Journal of Physics and Chemistry of Solids"",
    year = ""1968"",
    volume = ""29"",
    pages = ""19-38"",
    ASTM_id = ""JPCSAW""
}

@article{Liu2014,
    author = ""Liu, Z.T.Y. and Zhou, X. and Khare, S.V. and Gall, D."",
    title = ""Structural, mechanical and electronic properties of 3d transition metal nitrides in cubic zincblende, rocksalt and cesium chloride structures: a first-principles investigation"",
    journal = ""Journal of Physics: Condensed Matter"",
    year = ""2014"",
    volume = ""26"",
    pages = ""025404-1-025404-10"",
    ASTM_id = ""JCOMEL""
}

@article{Kieda1984,
    author = ""Kieda, N. and Uematsu, K. and Mizutani, N. and Kato, M."",
    title = ""Nitrogen partial pressure-temperature-composition relations of vanadium mononitride (delta-V N)"",
    journal = ""Journal of the Less-Common Metals"",
    year = ""1984"",
    volume = ""99"",
    pages = ""131-135"",
    ASTM_id = ""JCOMAH""
}

@article{Srivastava2011,
    author = ""Srivastava, A. and Chauhan, M. and Singh, R.K."",
    title = ""Pressure induced phase transitions in transition metal nitrides: ab initio study"",
    journal = ""Physica Status Solidi B - Basic Solid State Physics"",
    year = ""2011"",
    volume = ""248"",
    pages = ""2793-2800"",
    ASTM_id = ""PSSBBD""
}

@article{Sahnoun2010,
    author = ""Sahnoun, M. and Parlebas, J.C. and Driz, M. and Daul, C."",
    title = ""Structural and electronic properties of isostructural transition metal nitrides"",
    journal = ""Physica B, Condensed Matter"",
    year = ""2010"",
    volume = ""405"",
    pages = ""3822-3825"",
    ASTM_id = ""PHYBE3""
}

@article{Yen1967,
    author = ""Yen, C.M. and Toth, L.E. and Shy, Y.M. and Anderson, D.E. and Rosner, L.G."",
    title = ""Superconducting Hc-Jc and Tc measurements in the Nb-Ni-N, Nb-Hf-N, and Nb-V-N ternary systems"",
    journal = ""Journal of Applied Physics"",
    year = ""1967"",
    volume = ""38"",
    pages = ""2268-2271"",
    ASTM_id = ""JAPIAU""
}

@article{Kubel1987,
    author = ""Kubel, F. and Flack, H.D. and Yvon, K."",
    title = ""Electron densities in vanadium mononitride. I. High-precision X-ray-diffraction determination of the valence-electron density distribution and atomic displacement parameters"",
    journal = ""Physical Review, Serie 3. B - Condensed Matter (18,1978-)"",
    year = ""1987"",
    volume = ""36"",
    pages = ""1415-1419"",
    ASTM_id = ""PRBMDO""
}

@article{Spear1969,
    author = ""Spear, K.E. and Leitnaker, J.M."",
    title = ""Equilibrium investigations of carbon-rich V (C, N) solutions"",
    journal = ""High Temperature Science"",
    year = ""1969"",
    volume = ""1"",
    pages = ""401-411"",
    ASTM_id = ""HITSAC""
}

@article{Lengauer1986,
    author = ""Lengauer, W. and Ettmayer, P."",
    title = ""Lattice parameters and thermal expansion of delta-V N1 - x from 298 - 1000 K"",
    journal = ""Monatshefte fuer Chemie"",
    year = ""1986"",
    volume = ""117"",
    pages = ""713-719"",
    ASTM_id = ""MOCMB7""
}

@article{Lengauer1985,
    author = ""Lengauer, W. and Ettmayer, P."",
    title = ""Physical and mechanical properties of cubic delta-V N1-x"",
    journal = ""Journal of the Less-Common Metals"",
    year = ""1985"",
    volume = ""109"",
    pages = ""351-359"",
    ASTM_id = ""JCOMAH""
}

@article{Timofeeva1972,
    author = ""Timofeeva, I.I. and Shvedova, L.K."",
    title = ""Microhardness and thermal expansion of transition metal nitrides at 80-300 K"",
    journal = ""Izvestiya Akademii Nauk SSSR, Neorganicheskie Materialy"",
    year = ""1972"",
    volume = ""8"",
    pages = ""1169-1170"",
    ASTM_id = ""IVNMAW""
}

@article{Gajbhiye2006,
    author = ""Gajbhiye, N.S. and Ningthoujam, R.S."",
    title = ""Low temperature synthesis, crystal structure and thermal stability studies of nanocrystalline V N Particles"",
    journal = ""Materials Research Bulletin"",
    year = ""2006"",
    volume = ""41"",
    pages = ""1612-1621"",
    ASTM_id = ""MRBUAC""
}

@article{AsviniMeenaatci2013,
    author = ""Asvini Meenaatci, A.T. and Rajeswarapalanichamy, R. and Iyakutti, K."",
    title = ""Electronic structure, structural stability, mechanical and superconducting properties of group VB nitrides: A first principles study"",
    journal = ""Solid State Sciences"",
    year = ""2013"",
    volume = ""19"",
    pages = ""36-44"",
    ASTM_id = ""SSSCFJ""
}

@article{Ettmayer1978,
    author = ""Ettmayer, P. and Schebesta, W. and Vendl, A. and Kieffer, R."",
    title = ""Beitrag zur Kenntnis des Systems Vanadin - Chrom - Stickstoff"",
    journal = ""Monatshefte fuer Chemie"",
    year = ""1978"",
    volume = ""109"",
    pages = ""929-"",
    ASTM_id = ""MOCMB7""
}

@article{Ravi2009,
    author = ""Ravi, C."",
    title = ""First-principles study of ground-state properties and phase stability of vanadium nitrides"",
    journal = ""Comouter coupling of phase diagrams and thermochemistry"",
    year = ""2009"",
    volume = ""33"",
    pages = ""469-477"",
    ASTM_id = ""CCCTD6""
}

@article{Brauer1964,
    author = ""Brauer, G. and Schnell, W.-D."",
    title = ""Zur Kenntnis des Systems Vanadium-Stickstoff und des reinen Vanadiums"",
    journal = ""Journal of the Less-Common Metals"",
    year = ""1964"",
    volume = ""6"",
    pages = ""326-332"",
    ASTM_id = ""JCOMAH""
}

@article{Hasegawa2005,
    author = ""Hasegawa, M. and Yagi, T."",
    title = ""Systematic study of formation and crystal structure of 3d-transition metal nitrides synthesized in a supercritical nitrogen fluid under 10 GPa and 1800 K using diamond anvil cell and YAG laser heating"",
    journal = ""Journal of Alloys and Compounds"",
    year = ""2005"",
    volume = ""403"",
    pages = ""131-142"",
    ASTM_id = ""JALCEU""
}

@article{Hosoya1968,
    author = ""Hosoya, S. and Yamagishi, T. and Tokonami, M."",
    title = ""Study of electron state in vanadium nitride by intensity measurements of"
12,0.665367558,N3 V4,I4/mmm,1.23E-05,0.00601791,4.08781469,4.146874353,,,,,8.02877922,8.088478259,25.87596267,MPD,mp-1216464,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
8,0.676299031,N2 V2,P2_1/m,5.89E-05,0.004196681,2.93903566,2.878680075,2.88520534,2.899281131,91.49382167,92.10345316,4.13732486,4.124626241,33.31825741,MPD,mp-1048410,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
11,0.692300251,N3 V4,R-3m,0.000564412,0.003146555,2.93083604,2.932688027,,,,,27.49314035,27.73789776,24.38132817,MPD,mp-1216472,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
6,0.750912476,N3 V2,P-3m1,8.79E-05,0.005557771,2.81801757,2.911208054,,,,,6.25706501,5.960354832,16.15479312,MPD,mp-1069841,"@article{Jiang2010,
    author = ""Jiang, Chao and Lin, Zhi Jun and Zhao, Yu Sheng"",
    title = ""First principles prediction of vanadium and niobium nitrides with M2 N3 stoichiometry"",
    journal = ""Scripta Materialia"",
    year = ""2010"",
    volume = ""63"",
    pages = ""532-535"",
    ASTM_id = ""SCMAF7""
}
"
7,0.822044191,N8 V6,P6_3/m,8.34E-06,0.004799087,7.84090502,7.95268327,,,,,2.84938608,2.891732279,15.74842281,MPD,mp-1080199,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
0,0.832666464,N3 V6,P-31m,0.00077082,0.002727283,4.90589716,5.06553841,,,,,4.54333738,4.702189462,10.12504373,MPD,mp-684903,"@misc{MaterialsProject,
    title = ""{Materials Project}"",
    url = ""http://www.materialsproject.org""
}

@article{Hart2009,
    author = ""Hart, Gus and Forcade, Rodney"",
    doi = ""10.1103/PhysRevB.80.014120"",
    file = "":Users/ajain/Documents/Mendeley Desktop/Hart, Forcade - 2009 - Generating derivative structures from multilattices Algorithm and application to hcp alloys.pdf:pdf"",
    issn = ""1098-0121"",
    journal = ""Physical Review B"",
    month = ""July"",
    pages = ""014120"",
    title = ""{Generating derivative structures from multilattices: Algorithm and application to hcp alloys}"",
    url = ""http://link.aps.org/doi/10.1103/PhysRevB.80.014120"",
    volume = ""80"",
    year = ""2009""
}

@article{Bergerhoff1983,
    author = ""Bergerhoff, G. and Hundt, R. and Sievers, R. and Brown, ID"",
    doi = ""10.1021/ci00038a003"",
    journal = ""Journal of Chemical Information and Computer Sciences"",
    keywords = ""icsd"",
    mendeley-tags = ""icsd"",
    number = ""2"",
    pages = ""66--69"",
    publisher = ""ACS Publications"",
    title = ""{The inorganic crystal structure data base}"",
    url = ""http://pubs.acs.org/doi/abs/10.1021/ci00038a003"",
    volume = ""23"",
    year = ""1983""
}

@misc{Karlsruhe,
    author = ""Karlsruhe, FIZ"",
    title = ""{Inorganic Crystal Structure Database}"",
    url = ""http://icsd.fiz-karlsruhe.de""
}

@article{Christensen1979_750,
    author = ""Christensen, A.N. and Lebech, B."",
    title = ""{The structure of beta-Vanadium nitride}"",
    year = ""1979"",
    journal = ""Acta Crystallographica B (24,1968-38,1982)"",
    volume = ""35"",
    pages = ""2677--2678""
}

@article{Sahnoun2010,
    author = ""Sahnoun, M. and Parlebas, J.C. and Driz, M. and Daul, C."",
    title = ""Structural and electronic properties of isostructural transition metal nitrides"",
    journal = ""Physica B, Condensed Matter"",
    year = ""2010"",
    volume = ""405"",
    pages = ""3822-3825"",
    ASTM_id = ""PHYBE3""
}
"
4,0.921123724,N1 V1,Pm-3m,0.21254213,0.011898764,2.54810423,2.405231142,,,,,,,11.94356277,MPD,mp-1002105,"@article{Hao2012,
    author = ""Hao, Aimin and Yang, Xiaocui and Zhang, Lixin and Zhang, Qizhou"",
    title = ""First-principles investigations on electronic, elastic and thermodynamic properties of VN under high pressure"",
    journal = ""Advanced Materials Research"",
    year = ""2012"",
    volume = ""550"",
    pages = ""2805-2809"",
    ASTM_id = ""AMREFI""
}

@article{Liu2014,
    author = ""Liu, Z.T.Y. and Zhou, X. and Khare, S.V. and Gall, D."",
    title = ""Structural, mechanical and electronic properties of 3d transition metal nitrides in cubic zincblende, rocksalt and cesium chloride structures: a first-principles investigation"",
    journal = ""Journal of Physics: Condensed Matter"",
    year = ""2014"",
    volume = ""26"",
    pages = ""025404-1-025404-10"",
    ASTM_id = ""JCOMEL""
}

@article{Srivastava2011,
    author = ""Srivastava, A. and Chauhan, M. and Singh, R.K."",
    title = ""Pressure induced phase transitions in transition metal nitrides: ab initio study"",
    journal = ""Physica Status Solidi B - Basic Solid State Physics"",
    year = ""2011"",
    volume = ""248"",
    pages = ""2793-2800"",
    ASTM_id = ""PSSBBD""
}

@article{AsviniMeenaatci2013,
    author = ""Asvini Meenaatci, A.T. and Rajeswarapalanichamy, R. and Iyakutti, K."",
    title = ""Electronic structure, structural stability, mechanical and superconducting properties of group VB nitrides: A first principles study"",
    journal = ""Solid State Sciences"",
    year = ""2013"",
    volume = ""19"",
    pages = ""36-44"",
    ASTM_id = ""SSSCFJ""
}
"
3,0.942588494,N1 V1,P-6m2,0.013480247,0.024668594,2.7449928,2.569672597,,,,,2.65088397,2.425616448,31.47841766,MPD,mp-1018027,"@article{Ravi2009,
    author = ""Ravi, C."",
    title = ""First-principles study of ground-state properties and phase stability of vanadium nitrides"",
    journal = ""Comouter coupling of phase diagrams and thermochemistry"",
    year = ""2009"",
    volume = ""33"",
    pages = ""469-477"",
    ASTM_id = ""CCCTD6""
}

@article{AsviniMeenaatci2013,
    author = ""Asvini Meenaatci, A.T. and Rajeswarapalanichamy, R. and Iyakutti, K."",
    title = ""Electronic structure, structural stability, mechanical and superconducting properties of group VB nitrides: A first principles study"",
    journal = ""Solid State Sciences"",
    year = ""2013"",
    volume = ""19"",
    pages = ""36-44"",
    ASTM_id = ""SSSCFJ""
}

@article{Palanichamy2013,
    author = ""Palanichamy, R.Rajeswara and Santhosh, M."",
    title = ""Pressure induced structural, electronic and superconducting properties of VN and NbN: An ab-initio study"",
    journal = ""AIP Conference Proceedings"",
    year = ""2013"",
    volume = ""1536"",
    pages = ""295-296"",
    ASTM_id = ""APCPCS""
}
"
1,0.953513971,N2 V2,P6_3/mmc,0.041210856,7.57E-05,2.75433026,2.723443659,,,,,5.30968176,4.677575458,13.62122383,MPD,mp-1017532,"@article{Ravi2009,
    author = ""Ravi, C."",
    title = ""First-principles study of ground-state properties and phase stability of vanadium nitrides"",
    journal = ""Comouter coupling of phase diagrams and thermochemistry"",
    year = ""2009"",
    volume = ""33"",
    pages = ""469-477"",
    ASTM_id = ""CCCTD6""
}
"
9,0.967098791,N3 V32,P2/m,1.40E-07,0.002477949,8.65989508,7.087279613,2.98826544,2.889761494,90.66189389,88.06658368,17.37400891,18.43895369,21.49974994,MPD,mp-1216851,"@article{Jain2013,
author = {Jain, Anubhav and Ong, Shyue Ping and Hautier, Geoffroy and Chen, Wei and Richards, William Davidson and Dacek, Stephen and Cholia, Shreyas and Gunter, Dan and Skinner, David and Ceder, Gerbrand and Persson, Kristin a.},
doi = {10.1063/1.4812323},
issn = {2166532X},
journal = {APL Materials},
number = {1},
pages = {011002},
title = {{The Materials Project: A materials genome approach to accelerating materials innovation}},
url = {http://link.aip.org/link/AMPADS/v1/i1/p011002/s1\&Agg=doi},
volume = {1},
year = {2013}
}

@misc{MaterialsProject,
title = {{Materials Project}},
url = {http://www.materialsproject.org}
}"
10,0.971298511,N2 V16,P4_2/mnm,0.006037398,0.003253243,8.69833777,8.534022098,,,,,2.98974993,2.850142247,107.3728653,MPD,mp-1188283,"@article{Galkin1978,
    author = ""Galkin, L.N. and Vavilova, V.V. and Fykin, L.E."",
    title = ""Vanadium nitride (8/1)**"",
    journal = ""Fizika Metallov i Metallovedenie"",
    year = ""1978"",
    volume = ""45"",
    pages = ""84-"",
    ASTM_id = ""FMMTAK""
}
"
2,0.97924122,N1 V1,F-43m,1.767152989,0.009407068,4.439126,4.520513929,,,,,,,27.02916323,MPD,mp-1001826,"@article{Liu2014,
    author = ""Liu, Z.T.Y. and Zhou, X. and Khare, S.V. and Gall, D."",
    title = ""Structural, mechanical and electronic properties of 3d transition metal nitrides in cubic zincblende, rocksalt and cesium chloride structures: a first-principles investigation"",
    journal = ""Journal of Physics: Condensed Matter"",
    year = ""2014"",
    volume = ""26"",
    pages = ""025404-1-025404-10"",
    ASTM_id = ""JCOMEL""
}
"
